Spatially-Grounded Document Retrieval via Patch-to-Region Relevance Propagation

Late-interaction multimodal retrieval models like ColPali achieve state-of-the-art document retrieval by embedding pages as images and computing fine-grained similarity between query tokens and visual patches. However, they operate at page-level granularity, limiting utility for retrieval-augmented generation (RAG) where precise context is paramount. Conversely, OCR-based systems extract structured text with bounding box coordinates but lack semantic grounding for relevance assessment. We propose a hybrid architecture that unifies these paradigms: using ColPali's patch-level similarity scores as spatial relevance filters over OCR-extracted regions. We formalize the coordinate mapping between vision transformer patch grids and OCR bounding boxes, introduce intersection metrics for relevance propagation, and establish theoretical bounds on area efficiency. We evaluate on BBox-DocVQA with ground-truth bounding boxes. For within-page localization (given correct page retrieval), ColQwen3-4B with percentile-50 thresholding achieves 59.7% hit rate at IoU@0.5 (84.4% at IoU@0.25, 35.8% at IoU@0.7), with mean IoU of 0.569, compared to ~6.7% for random region selection. Our approach reduces context tokens by 28.8% compared to returning all OCR regions and by 52.3% compared to full-page image tokens. Our approach operates at inference time without additional training. We release Snappy, an open-source implementation at https://github.com/athrael-soju/Snappy.

==> anc/ablations/p25_agg-mean_rs-max_mo-0.1/bbox_docvqa_benchmark_20251213_163416/progress.md <==
# BBox-DocVQA Benchmark Progress

## Configuration

### Model & Environment

| Setting | Value |
|---------|-------|
| Embedding Model | `colqwen3-4b` |
| DeepSeek Mode | `Gundam` |
| DeepSeek Task | `markdown` |

### Scoring & Thresholding

| Setting | Value |
|---------|-------|
| Threshold Method | `percentile` |
| Token Aggregation | `mean` |
| Region Scoring | `max` |
| Percentile | `25.0` |
| Top-K | `None` |
| Min Patch Overlap | `0.1` |

### Dataset

| Setting | Value |
|---------|-------|
| Sample Limit | `None` |
| Filter | `Sample IDs: [6, 17, 18, 32, 33, 75, 106, 116, 118, 125, 187, 190, 199, 202, 250, 298, 337, 353, 368, 404, 405, 407, 420, 436, 452, 467, 472, 478, 492, 501, 512, 548, 570, 576, 608, 634, 651, 678, 683, 716, 717, 729, 732, 765, 804, 816, 883, 905, 909, 926, 944, 949, 965, 985, 986, 992, 1109, 1117, 1138, 1206, 1217, 1219, 1241, 1260, 1320, 1353, 1354, 1367, 1384, 1392, 1427, 1455, 1487, 1505, 1509, 1522, 1548, 1580, 1592, 1620]` |

## Progress

**Processed:** 80/80

**Hit Rates:** IoU@0.25: 73/80 (91.2%) | IoU@0.5: 55/80 (68.8%) | IoU@0.7: 26/80 (32.5%)

## Category Breakdown

| Category | N | Mean IoU | IoU@0.25 | IoU@0.5 | IoU@0.7 | Det IoU | Det@0.5 |
|----------|---:|--------:|--------:|--------:|--------:|--------:|--------:|
| cs | 10 | 0.723 | 100.0% | 70.0% | 50.0% | 0.723 | 70.0% |
| econ | 10 | 0.384 | 60.0% | 30.0% | 10.0% | 0.384 | 30.0% |
| eess | 10 | 0.675 | 100.0% | 80.0% | 30.0% | 0.675 | 80.0% |
| math | 10 | 0.459 | 80.0% | 30.0% | 20.0% | 0.459 | 30.0% |
| physics | 10 | 0.650 | 100.0% | 100.0% | 30.0% | 0.650 | 100.0% |
| q-bio | 10 | 0.734 | 100.0% | 100.0% | 50.0% | 0.734 | 100.0% |
| q-fin | 10 | 0.667 | 100.0% | 80.0% | 40.0% | 0.667 | 80.0% |
| stat | 10 | 0.550 | 90.0% | 60.0% | 30.0% | 0.550 | 60.0% |
| **TOTAL** | **80** | **0.605** | **91.2%** | **68.8%** | **32.5%** | **0.605** | **68.8%** |

## Results

| ID | Document | Category | OCR'd | Sel | IoU | @0.25 | @0.5 | @0.7 | Tok Sel | Tok OCR | Tok Img | Save OCR | Save Img |
|----|----------|----------|-------|-----|-----|-------|------|------|---------|---------|---------|----------|----------|
| 6 | 2311.07631 | cs | 17 | 17 | 0.649 | ✅ | ✅ | ❌ | 600 | 600 | 2,531 | 0% | 76% |
| 17 | 2405.09360 | econ | 36 | 36 | 0.385 | ✅ | ❌ | ❌ | 1,704 | 1,704 | 2,531 | 0% | 33% |
| 18 | 2405.09360 | econ | 42 | 42 | 0.112 | ❌ | ❌ | ❌ | 1,871 | 1,871 | 2,531 | 0% | 26% |
| 32 | 2406.11528 | econ | 19 | 19 | 0.105 | ❌ | ❌ | ❌ | 1,169 | 1,169 | 2,531 | 0% | 54% |
| 33 | 2406.11528 | econ | 16 | 16 | 0.161 | ❌ | ❌ | ❌ | 1,518 | 1,518 | 2,531 | 0% | 40% |
| 75 | 2410.14317 | econ | 12 | 12 | 0.256 | ✅ | ❌ | ❌ | 767 | 767 | 2,531 | 0% | 70% |
| 106 | 2412.07948 | eess | 14 | 14 | 0.699 | ✅ | ✅ | ❌ | 2,296 | 2,296 | 2,531 | 0% | 9% |
| 116 | 2412.09651 | cs | 7 | 7 | 0.974 | ✅ | ✅ | ✅ | 841 | 841 | 2,316 | 0% | 64% |
| 118 | 2412.09651 | cs | 8 | 8 | 0.944 | ✅ | ✅ | ✅ | 1,861 | 1,861 | 2,316 | 0% | 20% |
| 125 | 2412.10129 | cs | 9 | 9 | 0.462 | ✅ | ❌ | ❌ | 1,504 | 1,504 | 2,531 | 0% | 41% |
| 187 | 2412.17966 | cs | 16 | 16 | 0.982 | ✅ | ✅ | ✅ | 2,147 | 2,147 | 2,531 | 0% | 15% |
| 190 | 2412.18619 | eess | 9 | 9 | 0.546 | ✅ | ✅ | ❌ | 1,338 | 1,338 | 2,210 | 0% | 39% |
| 199 | 2412.18619 | eess | 4 | 4 | 0.836 | ✅ | ✅ | ✅ | 3,134 | 3,134 | 2,210 | 0% | -42% |
| 202 | 2412.18823 | cs | 3 | 3 | 0.331 | ✅ | ❌ | ❌ | 1,876 | 1,876 | 2,531 | 0% | 26% |
| 250 | 2412.20486 | cs | 9 | 9 | 0.874 | ✅ | ✅ | ✅ | 2,946 | 2,946 | 2,531 | 0% | -16% |
| 298 | 2412.05250 | math | 6 | 6 | 0.397 | ✅ | ❌ | ❌ | 663 | 663 | 2,531 | 0% | 74% |
| 337 | 2412.12372 | math | 19 | 19 | 0.279 | ✅ | ❌ | ❌ | 1,587 | 1,587 | 2,531 | 0% | 37% |
| 353 | 2412.12446 | math | 10 | 10 | 0.956 | ✅ | ✅ | ✅ | 1,778 | 1,778 | 2,316 | 0% | 23% |
| 368 | 2412.20966 | math | 10 | 10 | 0.937 | ✅ | ✅ | ✅ | 1,062 | 1,062 | 2,531 | 0% | 58% |
| 404 | 2411.15169 | physics | 6 | 6 | 0.592 | ✅ | ✅ | ❌ | 1,784 | 1,784 | 2,531 | 0% | 30% |
| 405 | 2411.15169 | physics | 7 | 7 | 0.587 | ✅ | ✅ | ❌ | 1,610 | 1,610 | 2,531 | 0% | 36% |
| 407 | 2411.15169 | physics | 9 | 9 | 0.877 | ✅ | ✅ | ✅ | 2,120 | 2,120 | 2,531 | 0% | 16% |
| 420 | 2412.10069 | physics | 4 | 4 | 0.767 | ✅ | ✅ | ✅ | 559 | 559 | 2,531 | 0% | 78% |
| 436 | 2412.14976 | physics | 6 | 6 | 0.528 | ✅ | ✅ | ❌ | 2,288 | 2,288 | 2,531 | 0% | 10% |
| 452 | 2412.17161 | physics | 12 | 12 | 0.658 | ✅ | ✅ | ❌ | 2,351 | 2,351 | 2,531 | 0% | 7% |
| 467 | 2501.00176 | physics | 10 | 10 | 0.616 | ✅ | ✅ | ❌ | 4,122 | 4,122 | 2,531 | 0% | -63% |
| 472 | 2501.00475 | physics | 25 | 25 | 0.833 | ✅ | ✅ | ✅ | 2,663 | 2,663 | 2,531 | 0% | -5% |
| 478 | 2501.00475 | physics | 9 | 9 | 0.531 | ✅ | ✅ | ❌ | 2,424 | 2,424 | 2,531 | 0% | 4% |
| 492 | 2404.05865 | q-bio | 4 | 4 | 0.868 | ✅ | ✅ | ✅ | 2,454 | 2,454 | 2,531 | 0% | 3% |
| 501 | 2410.10919 | q-bio | 5 | 5 | 0.614 | ✅ | ✅ | ❌ | 2,637 | 2,637 | 2,316 | 0% | -14% |
| 512 | 2411.12087 | q-bio | 10 | 10 | 0.698 | ✅ | ✅ | ❌ | 1,741 | 1,741 | 2,531 | 0% | 31% |
| 548 | 2411.16084 | q-bio | 5 | 5 | 0.957 | ✅ | ✅ | ✅ | 711 | 711 | 2,531 | 0% | 72% |
| 570 | 2410.22346 | q-fin | 13 | 13 | 0.484 | ✅ | ❌ | ❌ | 3,549 | 3,549 | 2,531 | 0% | -40% |
| 576 | 2410.22346 | q-fin | 12 | 12 | 0.535 | ✅ | ✅ | ❌ | 3,034 | 3,034 | 2,531 | 0% | -20% |
| 608 | 2412.12458 | q-fin | 4 | 4 | 0.880 | ✅ | ✅ | ✅ | 4,738 | 4,738 | 2,531 | 0% | -87% |
| 634 | 2412.16122 | q-fin | 6 | 6 | 0.967 | ✅ | ✅ | ✅ | 405 | 405 | 2,531 | 0% | 84% |
| 651 | 2412.16927 | q-fin | 7 | 7 | 0.807 | ✅ | ✅ | ✅ | 3,121 | 3,121 | 2,531 | 0% | -23% |
| 678 | 2405.20601 | stat | 6 | 6 | 0.621 | ✅ | ✅ | ❌ | 2,008 | 2,008 | 2,531 | 0% | 21% |
| 683 | 2405.20601 | stat | 6 | 6 | 0.704 | ✅ | ✅ | ✅ | 1,719 | 1,719 | 2,531 | 0% | 32% |
| 716 | 2411.04729 | stat | 10 | 10 | 0.272 | ✅ | ❌ | ❌ | 924 | 924 | 2,316 | 0% | 60% |
| 717 | 2411.04729 | stat | 12 | 12 | 0.287 | ✅ | ❌ | ❌ | 1,228 | 1,228 | 2,316 | 0% | 47% |
| 729 | 2412.11303 | stat | 10 | 10 | 0.734 | ✅ | ✅ | ✅ | 3,033 | 3,033 | 2,531 | 0% | -20% |
| 732 | 2412.11303 | stat | 15 | 15 | 0.946 | ✅ | ✅ | ✅ | 1,103 | 1,103 | 2,531 | 0% | 56% |
| 765 | 2406.05299 | econ | 15 | 15 | 0.591 | ✅ | ✅ | ❌ | 744 | 744 | 2,316 | 0% | 68% |
| 804 | 2410.14317 | econ | 9 | 9 | 0.236 | ❌ | ❌ | ❌ | 616 | 616 | 2,531 | 0% | 76% |
| 816 | 2411.15797 | econ | 6 | 6 | 0.920 | ✅ | ✅ | ✅ | 2,444 | 2,444 | 2,531 | 0% | 3% |
| 883 | 2412.16977 | eess | 15 | 15 | 0.838 | ✅ | ✅ | ✅ | 1,600 | 1,600 | 2,531 | 0% | 37% |
| 905 | 2412.18955 | eess | 15 | 15 | 0.650 | ✅ | ✅ | ❌ | 3,034 | 3,034 | 2,531 | 0% | -20% |
| 909 | 2412.18955 | eess | 6 | 6 | 0.939 | ✅ | ✅ | ✅ | 594 | 594 | 2,531 | 0% | 77% |
| 926 | 2412.20176 | econ | 10 | 10 | 0.691 | ✅ | ✅ | ❌ | 741 | 741 | 2,318 | 0% | 68% |
| 944 | 2501.00038 | eess | 18 | 18 | 0.469 | ✅ | ❌ | ❌ | 1,501 | 1,501 | 2,531 | 0% | 41% |
| 949 | 2501.03254 | cs | 3 | 3 | 0.943 | ✅ | ✅ | ✅ | 2,036 | 2,036 | 2,531 | 0% | 20% |
| 965 | 2412.05250 | math | 17 | 17 | 0.425 | ✅ | ❌ | ❌ | 916 | 916 | 2,531 | 0% | 64% |
| 985 | 2412.12319 | math | 16 | 16 | 0.312 | ✅ | ❌ | ❌ | 1,132 | 1,132 | 2,531 | 0% | 55% |
| 986 | 2412.12319 | math | 10 | 10 | 0.439 | ✅ | ❌ | ❌ | 1,314 | 1,314 | 2,531 | 0% | 48% |
| 992 | 2412.12372 | math | 23 | 23 | 0.203 | ❌ | ❌ | ❌ | 1,604 | 1,604 | 2,531 | 0% | 37% |
| 1109 | 2404.05865 | q-bio | 5 | 5 | 0.820 | ✅ | ✅ | ✅ | 4,059 | 4,059 | 2,531 | 0% | -60% |
| 1117 | 2410.10919 | q-bio | 5 | 5 | 0.567 | ✅ | ✅ | ❌ | 3,585 | 3,585 | 2,316 | 0% | -55% |
| 1138 | 2411.14726 | q-bio | 15 | 15 | 0.839 | ✅ | ✅ | ✅ | 1,673 | 1,673 | 2,531 | 0% | 34% |
| 1206 | 2412.13101 | q-fin | 8 | 8 | 0.928 | ✅ | ✅ | ✅ | 348 | 348 | 2,316 | 0% | 85% |
| 1217 | 2412.16122 | q-fin | 5 | 5 | 0.455 | ✅ | ❌ | ❌ | 2,105 | 2,105 | 2,531 | 0% | 17% |
| 1219 | 2412.16122 | q-fin | 5 | 5 | 0.531 | ✅ | ✅ | ❌ | 1,313 | 1,313 | 2,531 | 0% | 48% |
| 1241 | 2309.06983 | stat | 7 | 7 | 0.672 | ✅ | ✅ | ❌ | 337 | 337 | 2,531 | 0% | 87% |
| 1260 | 2409.14197 | stat | 8 | 8 | 0.573 | ✅ | ✅ | ❌ | 1,974 | 1,974 | 2,531 | 0% | 22% |
| 1320 | 2406.11528 | econ | 17 | 17 | 0.383 | ✅ | ❌ | ❌ | 1,293 | 1,293 | 2,531 | 0% | 49% |
| 1353 | 2412.10129 | cs | 6 | 6 | 0.632 | ✅ | ✅ | ❌ | 1,466 | 1,466 | 2,531 | 0% | 42% |
| 1354 | 2412.10129 | cs | 6 | 6 | 0.440 | ✅ | ❌ | ❌ | 2,191 | 2,191 | 2,531 | 0% | 13% |
| 1367 | 2412.13786 | eess | 12 | 12 | 0.455 | ✅ | ❌ | ❌ | 2,123 | 2,123 | 2,531 | 0% | 16% |
| 1384 | 2412.18619 | eess | 4 | 4 | 0.687 | ✅ | ✅ | ❌ | 1,863 | 1,863 | 2,210 | 0% | 16% |
| 1392 | 2412.18955 | eess | 12 | 12 | 0.628 | ✅ | ✅ | ❌ | 2,125 | 2,125 | 2,531 | 0% | 16% |
| 1427 | 2412.05250 | math | 7 | 7 | 0.535 | ✅ | ✅ | ❌ | 602 | 602 | 2,531 | 0% | 76% |
| 1455 | 2412.20318 | math | 26 | 26 | 0.113 | ❌ | ❌ | ❌ | 1,219 | 1,219 | 2,531 | 0% | 52% |
| 1487 | 2412.14976 | physics | 9 | 9 | 0.514 | ✅ | ✅ | ❌ | 2,638 | 2,638 | 2,531 | 0% | -4% |
| 1505 | 2403.03335 | q-bio | 3 | 3 | 0.662 | ✅ | ✅ | ❌ | 371 | 371 | 2,531 | 0% | 85% |
| 1509 | 2404.05865 | q-bio | 4 | 4 | 0.737 | ✅ | ✅ | ✅ | 3,868 | 3,868 | 2,531 | 0% | -53% |
| 1522 | 2410.10919 | q-bio | 8 | 8 | 0.577 | ✅ | ✅ | ❌ | 1,960 | 1,960 | 2,316 | 0% | 15% |
| 1548 | 2410.22346 | q-fin | 12 | 12 | 0.511 | ✅ | ✅ | ❌ | 3,034 | 3,034 | 2,531 | 0% | -20% |
| 1580 | 2412.16927 | q-fin | 23 | 23 | 0.575 | ✅ | ✅ | ❌ | 2,161 | 2,161 | 2,531 | 0% | 15% |
| 1592 | 2405.20601 | stat | 4 | 4 | 0.466 | ✅ | ❌ | ❌ | 858 | 858 | 2,531 | 0% | 66% |
| 1620 | 2412.15633 | stat | 13 | 13 | 0.224 | ❌ | ❌ | ❌ | 1,180 | 1,180 | 2,316 | 0% | 49% |
| **Total** | | | **866** | **866** | | | | | **145,610** | **145,610** | **198,939** | **0%** | **27%** |

## Summary

- **Mean IoU:** 0.605
- **IoU@0.25:** 73/80 (91.2%)
- **IoU@0.5:** 55/80 (68.8%)
- **IoU@0.7:** 26/80 (32.5%)

**Token Totals:** Selected 145,610 | All OCR 145,610 | Full Image 198,939

**Savings:** 0.0% vs All OCR | 26.8% vs Full Image


==> anc/ablations/p25_agg-mean_rs-max_mo-0.1/bbox_docvqa_benchmark_20251213_163416/summary.json <==
{
  "token_summary": {
    "total_tokens_selected": 145610,
    "total_tokens_all_ocr": 145610,
    "total_tokens_full_image": 198939,
    "savings_vs_all_ocr": "0.0%",
    "savings_vs_full_image": "26.8%"
  },
  "failed_count": 0,
  "sample_results": [
    {
      "sample_id": 6,
      "question": "In the described spiral process, between which two poles does it oscillate, and what page number is cited for the processual definition?",
      "doc_name": "2311.07631",
      "category": "cs",
      "gt_bboxes": [
        [
          290.0,
          2025.0,
          2245.0,
          2985.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          2150.0,
          513.0,
          2200.0
        ],
        [
          293.0,
          2266.0,
          571.0,
          2315.0
        ],
        [
          293.0,
          2090.0,
          561.0,
          2143.0
        ],
        [
          339.0,
          297.0,
          2141.0,
          389.0
        ],
        [
          339.0,
          432.0,
          2105.0,
          554.0
        ],
        [
          339.0,
          584.0,
          2090.0,
          706.0
        ],
        [
          296.0,
          749.0,
          722.0,
          806.0
        ],
        [
          293.0,
          832.0,
          987.0,
          1057.0
        ],
        [
          293.0,
          1080.0,
          2238.0,
          1255.0
        ],
        [
          339.0,
          1275.0,
          2213.0,
          1403.0
        ],
        [
          339.0,
          1417.0,
          2169.0,
          1542.0
        ],
        [
          339.0,
          1559.0,
          2182.0,
          1681.0
        ],
        [
          339.0,
          1697.0,
          2008.0,
          1820.0
        ],
        [
          339.0,
          1839.0,
          2197.0,
          1962.0
        ],
        [
          293.0,
          2008.0,
          783.0,
          2064.0
        ],
        [
          293.0,
          2206.0,
          1008.0,
          2259.0
        ],
        [
          293.0,
          2338.0,
          2248.0,
          2963.0
        ]
      ],
      "tokens_selected": 600,
      "tokens_all_ocr": 600,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 17,
      "question": "According to equation (18), (C)UA holds if which two PD expressions are zero?",
      "doc_name": "2405.09360",
      "category": "econ",
      "gt_bboxes": [
        [
          1327.0,
          2322.0,
          2331.0,
          2827.0
        ]
      ],
      "pred_bboxes": [
        [
          1605.0,
          2579.0,
          2327.0,
          2639.0
        ],
        [
          513.0,
          1060.0,
          924.0,
          1119.0
        ],
        [
          1735.0,
          2649.0,
          2327.0,
          2708.0
        ],
        [
          1327.0,
          2005.0,
          1403.0,
          2048.0
        ],
        [
          216.0,
          2259.0,
          492.0,
          2305.0
        ],
        [
          1671.0,
          1595.0,
          1990.0,
          1654.0
        ],
        [
          216.0,
          1126.0,
          418.0,
          1172.0
        ],
        [
          216.0,
          224.0,
          1217.0,
          505.0
        ],
        [
          219.0,
          538.0,
          712.0,
          587.0
        ],
        [
          216.0,
          594.0,
          1217.0,
          776.0
        ],
        [
          216.0,
          776.0,
          1217.0,
          961.0
        ],
        [
          216.0,
          957.0,
          1217.0,
          1053.0
        ],
        [
          216.0,
          1172.0,
          1217.0,
          1357.0
        ],
        [
          234.0,
          1360.0,
          1217.0,
          1423.0
        ],
        [
          216.0,
          1427.0,
          1217.0,
          1519.0
        ],
        [
          216.0,
          1526.0,
          1217.0,
          1618.0
        ],
        [
          234.0,
          1628.0,
          1217.0,
          1929.0
        ],
        [
          216.0,
          1942.0,
          1217.0,
          2223.0
        ],
        [
          216.0,
          2315.0,
          1217.0,
          2682.0
        ],
        [
          216.0,
          2685.0,
          1217.0,
          2824.0
        ],
        [
          216.0,
          2834.0,
          1217.0,
          2933.0
        ],
        [
          1531.0,
          237.0,
          2062.0,
          753.0
        ],
        [
          1324.0,
          868.0,
          2327.0,
          967.0
        ],
        [
          1608.0,
          1043.0,
          2039.0,
          1100.0
        ],
        [
          1327.0,
          1106.0,
          2327.0,
          1387.0
        ],
        [
          1327.0,
          1387.0,
          2327.0,
          1578.0
        ],
        [
          1327.0,
          1668.0,
          2016.0,
          1717.0
        ],
        [
          1327.0,
          1717.0,
          2327.0,
          1856.0
        ],
        [
          1327.0,
          1863.0,
          2284.0,
          1912.0
        ],
        [
          1625.0,
          1922.0,
          2327.0,
          1985.0
        ],
        [
          1352.0,
          2057.0,
          2299.0,
          2173.0
        ],
        [
          1327.0,
          2186.0,
          2327.0,
          2279.0
        ],
        [
          1327.0,
          2312.0,
          2156.0,
          2365.0
        ],
        [
          1327.0,
          2371.0,
          2327.0,
          2566.0
        ],
        [
          1327.0,
          2725.0,
          2325.0,
          2821.0
        ],
        [
          1327.0,
          2834.0,
          2325.0,
          2930.0
        ]
      ],
      "tokens_selected": 1704,
      "tokens_all_ocr": 1704,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 18,
      "question": "In Proposition 8\u2019s second claim, what factor multiplies \u03b5\u00b7K in the no-disadvantage bound, and which norm of PD is used in the inequality for |UD|?",
      "doc_name": "2405.09360",
      "category": "econ",
      "gt_bboxes": [
        [
          1324.0,
          731.0,
          2339.0,
          2938.0
        ]
      ],
      "pred_bboxes": [
        [
          1631.0,
          2348.0,
          2016.0,
          2404.0
        ],
        [
          1608.0,
          1773.0,
          2034.0,
          1830.0
        ],
        [
          1608.0,
          2041.0,
          2034.0,
          2097.0
        ],
        [
          630.0,
          2147.0,
          816.0,
          2200.0
        ],
        [
          645.0,
          218.0,
          791.0,
          267.0
        ],
        [
          216.0,
          911.0,
          791.0,
          961.0
        ],
        [
          216.0,
          1308.0,
          893.0,
          1357.0
        ],
        [
          1728.0,
          1106.0,
          2011.0,
          1159.0
        ],
        [
          214.0,
          280.0,
          1212.0,
          379.0
        ],
        [
          365.0,
          399.0,
          1074.0,
          614.0
        ],
        [
          214.0,
          627.0,
          1212.0,
          723.0
        ],
        [
          482.0,
          743.0,
          957.0,
          891.0
        ],
        [
          387.0,
          981.0,
          1212.0,
          1129.0
        ],
        [
          216.0,
          1149.0,
          1033.0,
          1199.0
        ],
        [
          252.0,
          1222.0,
          1186.0,
          1281.0
        ],
        [
          255.0,
          1380.0,
          1212.0,
          1526.0
        ],
        [
          216.0,
          1549.0,
          1212.0,
          1658.0
        ],
        [
          260.0,
          1681.0,
          1212.0,
          1833.0
        ],
        [
          216.0,
          1846.0,
          1212.0,
          1945.0
        ],
        [
          216.0,
          1972.0,
          1212.0,
          2117.0
        ],
        [
          216.0,
          2223.0,
          1212.0,
          2318.0
        ],
        [
          313.0,
          2345.0,
          1115.0,
          2513.0
        ],
        [
          216.0,
          2533.0,
          1212.0,
          2774.0
        ],
        [
          280.0,
          2801.0,
          1212.0,
          2857.0
        ],
        [
          216.0,
          2883.0,
          906.0,
          2933.0
        ],
        [
          1324.0,
          221.0,
          2325.0,
          317.0
        ],
        [
          1324.0,
          346.0,
          2325.0,
          396.0
        ],
        [
          1380.0,
          422.0,
          2266.0,
          485.0
        ],
        [
          1324.0,
          508.0,
          2325.0,
          696.0
        ],
        [
          1324.0,
          726.0,
          2325.0,
          822.0
        ],
        [
          1352.0,
          839.0,
          2325.0,
          1073.0
        ],
        [
          1324.0,
          1182.0,
          1983.0,
          1232.0
        ],
        [
          1347.0,
          1258.0,
          2299.0,
          1321.0
        ],
        [
          1324.0,
          1344.0,
          1822.0,
          1390.0
        ],
        [
          1378.0,
          1420.0,
          2281.0,
          1479.0
        ],
        [
          1324.0,
          1499.0,
          2325.0,
          1750.0
        ],
        [
          1324.0,
          1856.0,
          2325.0,
          2008.0
        ],
        [
          1324.0,
          2127.0,
          2325.0,
          2229.0
        ],
        [
          1324.0,
          2229.0,
          2325.0,
          2325.0
        ],
        [
          1324.0,
          2424.0,
          2325.0,
          2612.0
        ],
        [
          1327.0,
          2636.0,
          2325.0,
          2774.0
        ],
        [
          1324.0,
          2794.0,
          2325.0,
          2933.0
        ]
      ],
      "tokens_selected": 1871,
      "tokens_all_ocr": 1871,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 32,
      "question": "According to inequality (5), which denominator appears under (\u2211\u221ac_i(a_i))^2?",
      "doc_name": "2406.11528",
      "category": "econ",
      "gt_bboxes": [
        [
          281.0,
          1453.0,
          2263.0,
          2912.0
        ]
      ],
      "pred_bboxes": [
        [
          1084.0,
          1612.0,
          1460.0,
          1734.0
        ],
        [
          290.0,
          634.0,
          477.0,
          687.0
        ],
        [
          290.0,
          2345.0,
          699.0,
          2398.0
        ],
        [
          288.0,
          293.0,
          2253.0,
          416.0
        ],
        [
          1023.0,
          459.0,
          1523.0,
          597.0
        ],
        [
          747.0,
          670.0,
          1791.0,
          822.0
        ],
        [
          290.0,
          842.0,
          2253.0,
          967.0
        ],
        [
          362.0,
          967.0,
          1454.0,
          1024.0
        ],
        [
          850.0,
          1066.0,
          1694.0,
          1212.0
        ],
        [
          293.0,
          1238.0,
          1694.0,
          1304.0
        ],
        [
          362.0,
          1334.0,
          1161.0,
          1393.0
        ],
        [
          290.0,
          1453.0,
          2253.0,
          1572.0
        ],
        [
          288.0,
          1763.0,
          1822.0,
          1823.0
        ],
        [
          931.0,
          1866.0,
          1620.0,
          2024.0
        ],
        [
          288.0,
          2054.0,
          1937.0,
          2117.0
        ],
        [
          691.0,
          2157.0,
          2246.0,
          2309.0
        ],
        [
          786.0,
          2394.0,
          2246.0,
          2550.0
        ],
        [
          288.0,
          2573.0,
          2248.0,
          2728.0
        ],
        [
          969.0,
          2758.0,
          2246.0,
          2906.0
        ]
      ],
      "tokens_selected": 1169,
      "tokens_all_ocr": 1169,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 33,
      "question": "In the final inequality, E_Fw[y \u2212 w(y)] is bounded by what expression that is set equal to u(\u03b1*)/\u2212ln(1\u2212\u03b1*)?",
      "doc_name": "2406.11528",
      "category": "econ",
      "gt_bboxes": [
        [
          290.0,
          965.0,
          2254.0,
          2639.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          297.0,
          717.0,
          353.0
        ],
        [
          290.0,
          369.0,
          2253.0,
          518.0
        ],
        [
          365.0,
          554.0,
          2026.0,
          792.0
        ],
        [
          290.0,
          806.0,
          2253.0,
          924.0
        ],
        [
          290.0,
          951.0,
          2253.0,
          1142.0
        ],
        [
          862.0,
          1172.0,
          1679.0,
          1284.0
        ],
        [
          290.0,
          1304.0,
          2253.0,
          1476.0
        ],
        [
          740.0,
          1479.0,
          1804.0,
          1552.0
        ],
        [
          290.0,
          1562.0,
          2253.0,
          1678.0
        ],
        [
          806.0,
          1707.0,
          1735.0,
          1800.0
        ],
        [
          290.0,
          1820.0,
          2195.0,
          1882.0
        ],
        [
          439.0,
          1909.0,
          2098.0,
          2229.0
        ],
        [
          290.0,
          2246.0,
          2253.0,
          2418.0
        ],
        [
          773.0,
          2447.0,
          1771.0,
          2560.0
        ],
        [
          293.0,
          2576.0,
          2253.0,
          2636.0
        ],
        [
          290.0,
          2655.0,
          2253.0,
          2949.0
        ]
      ],
      "tokens_selected": 1518,
      "tokens_all_ocr": 1518,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 75,
      "question": "In the theorem shown, which theorem establishes identification, what lower bound on n is given, and what is the equation number of the moment condition?",
      "doc_name": "2410.14317",
      "category": "econ",
      "gt_bboxes": [
        [
          293.0,
          2345.0,
          2284.0,
          2888.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          2824.0,
          809.0,
          2883.0
        ],
        [
          288.0,
          280.0,
          1485.0,
          383.0
        ],
        [
          796.0,
          445.0,
          1751.0,
          743.0
        ],
        [
          288.0,
          789.0,
          2409.0,
          1225.0
        ],
        [
          359.0,
          1248.0,
          1490.0,
          1314.0
        ],
        [
          816.0,
          1377.0,
          1735.0,
          1638.0
        ],
        [
          288.0,
          1704.0,
          1796.0,
          1770.0
        ],
        [
          878.0,
          1833.0,
          2246.0,
          2034.0
        ],
        [
          288.0,
          2100.0,
          2253.0,
          2275.0
        ],
        [
          288.0,
          2318.0,
          2256.0,
          2493.0
        ],
        [
          987.0,
          2560.0,
          2246.0,
          2768.0
        ],
        [
          293.0,
          2936.0,
          2253.0,
          3019.0
        ]
      ],
      "tokens_selected": 767,
      "tokens_all_ocr": 767,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 106,
      "question": "Across all rows where the Test set genres are 'Pop, Rock', what is the median FMD value reported?",
      "doc_name": "2412.07948",
      "category": "eess",
      "gt_bboxes": [
        [
          226.0,
          851.0,
          1219.0,
          1840.0
        ]
      ],
      "pred_bboxes": [
        [
          1327.0,
          2084.0,
          1786.0,
          2137.0
        ],
        [
          472.0,
          208.0,
          2075.0,
          654.0
        ],
        [
          216.0,
          680.0,
          2325.0,
          776.0
        ],
        [
          268.0,
          852.0,
          1171.0,
          1612.0
        ],
        [
          219.0,
          1641.0,
          1222.0,
          1833.0
        ],
        [
          219.0,
          1902.0,
          1217.0,
          2097.0
        ],
        [
          222.0,
          2137.0,
          781.0,
          2186.0
        ],
        [
          222.0,
          2200.0,
          1217.0,
          2794.0
        ],
        [
          219.0,
          2797.0,
          1217.0,
          2933.0
        ],
        [
          1352.0,
          875.0,
          2299.0,
          1519.0
        ],
        [
          1324.0,
          1578.0,
          2322.0,
          1674.0
        ],
        [
          1327.0,
          1767.0,
          2322.0,
          2044.0
        ],
        [
          1327.0,
          2150.0,
          2322.0,
          2698.0
        ],
        [
          1327.0,
          2702.0,
          2322.0,
          2930.0
        ]
      ],
      "tokens_selected": 2296,
      "tokens_all_ocr": 2296,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 116,
      "question": "In this excerpt, how is the main diagnosis characterized, including its context?",
      "doc_name": "2412.09651",
      "category": "cs",
      "gt_bboxes": [
        [
          237.0,
          1855.0,
          2243.0,
          2365.0
        ]
      ],
      "pred_bboxes": [
        [
          228.0,
          231.0,
          2245.0,
          463.0
        ],
        [
          228.0,
          463.0,
          2247.0,
          1211.0
        ],
        [
          228.0,
          1211.0,
          2247.0,
          1671.0
        ],
        [
          228.0,
          1671.0,
          2245.0,
          1843.0
        ],
        [
          228.0,
          1847.0,
          2247.0,
          2363.0
        ],
        [
          288.0,
          2486.0,
          1192.0,
          2552.0
        ],
        [
          228.0,
          2612.0,
          2247.0,
          3188.0
        ]
      ],
      "tokens_selected": 841,
      "tokens_all_ocr": 841,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 118,
      "question": "When autonomously performing decision-tree steps, what three resources does the system utilize?",
      "doc_name": "2412.09651",
      "category": "cs",
      "gt_bboxes": [
        [
          237.0,
          1869.0,
          2246.0,
          2148.0
        ]
      ],
      "pred_bboxes": [
        [
          235.0,
          386.0,
          2247.0,
          1214.0
        ],
        [
          737.0,
          1253.0,
          1728.0,
          1292.0
        ],
        [
          228.0,
          1337.0,
          2247.0,
          1857.0
        ],
        [
          228.0,
          1857.0,
          2245.0,
          2145.0
        ],
        [
          228.0,
          2145.0,
          2245.0,
          2257.0
        ],
        [
          228.0,
          2261.0,
          2245.0,
          2545.0
        ],
        [
          302.0,
          2549.0,
          2247.0,
          2893.0
        ],
        [
          228.0,
          2918.0,
          2245.0,
          3033.0
        ]
      ],
      "tokens_selected": 1861,
      "tokens_all_ocr": 1861,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 125,
      "question": "In Code Snippet 8, what are the final numeric parameters passed to OS_SART and ASD_POCS, respectively?",
      "doc_name": "2412.10129",
      "category": "cs",
      "gt_bboxes": [
        [
          328.0,
          1239.0,
          2123.0,
          1469.0
        ]
      ],
      "pred_bboxes": [
        [
          298.0,
          1952.0,
          1018.0,
          2015.0
        ],
        [
          280.0,
          363.0,
          2093.0,
          908.0
        ],
        [
          293.0,
          951.0,
          2154.0,
          1090.0
        ],
        [
          612.0,
          1222.0,
          2024.0,
          1288.0
        ],
        [
          336.0,
          1301.0,
          1493.0,
          1466.0
        ],
        [
          293.0,
          1479.0,
          2162.0,
          1879.0
        ],
        [
          293.0,
          2048.0,
          2162.0,
          2513.0
        ],
        [
          293.0,
          2513.0,
          2159.0,
          2979.0
        ],
        [
          293.0,
          2982.0,
          2154.0,
          3111.0
        ]
      ],
      "tokens_selected": 1504,
      "tokens_all_ocr": 1504,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 187,
      "question": "During every step, when counts are non-zero, what exact signals with their quantities do the column and row counters assert?",
      "doc_name": "2412.17966",
      "category": "cs",
      "gt_bboxes": [
        [
          1295.0,
          1758.0,
          2356.0,
          2797.0
        ]
      ],
      "pred_bboxes": [
        [
          199.0,
          1767.0,
          518.0,
          1813.0
        ],
        [
          1296.0,
          201.0,
          1671.0,
          247.0
        ],
        [
          451.0,
          1133.0,
          998.0,
          1179.0
        ],
        [
          214.0,
          198.0,
          1237.0,
          802.0
        ],
        [
          196.0,
          825.0,
          1248.0,
          875.0
        ],
        [
          196.0,
          974.0,
          1248.0,
          1070.0
        ],
        [
          199.0,
          1215.0,
          1248.0,
          1314.0
        ],
        [
          579.0,
          1354.0,
          1245.0,
          1410.0
        ],
        [
          199.0,
          1453.0,
          1248.0,
          1704.0
        ],
        [
          201.0,
          1846.0,
          1250.0,
          2490.0
        ],
        [
          201.0,
          2497.0,
          1250.0,
          2992.0
        ],
        [
          1296.0,
          264.0,
          2345.0,
          1255.0
        ],
        [
          1296.0,
          1258.0,
          2345.0,
          1552.0
        ],
        [
          1296.0,
          1555.0,
          2345.0,
          1750.0
        ],
        [
          1296.0,
          1754.0,
          2345.0,
          2794.0
        ],
        [
          1296.0,
          2797.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 2147,
      "tokens_all_ocr": 2147,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 190,
      "question": "In Fig. 7, during the generation process, through which aligner does the LLM produce continuous tokens, and what is the resulting latent representation's symbol?",
      "doc_name": "2412.18619",
      "category": "eess",
      "gt_bboxes": [
        [
          170.0,
          1162.0,
          1846.0,
          1792.0
        ]
      ],
      "pred_bboxes": [
        [
          184.0,
          348.0,
          1832.0,
          453.0
        ],
        [
          184.0,
          471.0,
          1836.0,
          1030.0
        ],
        [
          184.0,
          1063.0,
          889.0,
          1111.0
        ],
        [
          184.0,
          1159.0,
          1834.0,
          1513.0
        ],
        [
          182.0,
          1555.0,
          1836.0,
          1789.0
        ],
        [
          184.0,
          1843.0,
          1836.0,
          2096.0
        ],
        [
          184.0,
          2096.0,
          1836.0,
          2399.0
        ],
        [
          184.0,
          2420.0,
          1836.0,
          2570.0
        ],
        [
          184.0,
          2591.0,
          1836.0,
          2744.0
        ]
      ],
      "tokens_selected": 1338,
      "tokens_all_ocr": 1338,
      "tokens_full_image": 2210,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 199,
      "question": "In the NTP framework, what are the two basic tokenizer features, and what notation denotes the token sequences for the model\u2019s input and output?",
      "doc_name": "2412.18619",
      "category": "eess",
      "gt_bboxes": [
        [
          185.0,
          2590.0,
          1852.0,
          2760.0
        ]
      ],
      "pred_bboxes": [
        [
          186.0,
          525.0,
          1834.0,
          1951.0
        ],
        [
          184.0,
          342.0,
          1834.0,
          480.0
        ],
        [
          186.0,
          2054.0,
          1838.0,
          2558.0
        ],
        [
          186.0,
          2588.0,
          1838.0,
          2735.0
        ]
      ],
      "tokens_selected": 3134,
      "tokens_all_ocr": 3134,
      "tokens_full_image": 2210,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 202,
      "question": "At p=1013, what is the approximate difference between shallow and original errors?",
      "doc_name": "2412.18823",
      "category": "cs",
      "gt_bboxes": [
        [
          726.0,
          1853.0,
          1843.0,
          2524.0
        ]
      ],
      "pred_bboxes": [
        [
          753.0,
          578.0,
          1812.0,
          2510.0
        ],
        [
          620.0,
          508.0,
          1937.0,
          561.0
        ],
        [
          553.0,
          2672.0,
          2008.0,
          2768.0
        ]
      ],
      "tokens_selected": 1876,
      "tokens_all_ocr": 1876,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 250,
      "question": "By how many beats does the latency of 'PH.C C' exceed the combined latencies of 'MX.C C V' and 'MXX.C C1 C2 V'?",
      "doc_name": "2412.20486",
      "category": "cs",
      "gt_bboxes": [
        [
          213.0,
          1202.0,
          2317.0,
          2166.0
        ]
      ],
      "pred_bboxes": [
        [
          275.0,
          231.0,
          2338.0,
          1116.0
        ],
        [
          678.0,
          1129.0,
          1858.0,
          1179.0
        ],
        [
          255.0,
          1275.0,
          2287.0,
          2147.0
        ],
        [
          224.0,
          1199.0,
          2322.0,
          1255.0
        ],
        [
          395.0,
          2203.0,
          1041.0,
          2593.0
        ],
        [
          349.0,
          2632.0,
          1097.0,
          2685.0
        ],
        [
          196.0,
          2794.0,
          1248.0,
          2992.0
        ],
        [
          1294.0,
          2209.0,
          2348.0,
          2606.0
        ],
        [
          1294.0,
          2642.0,
          2348.0,
          2992.0
        ]
      ],
      "tokens_selected": 2946,
      "tokens_all_ocr": 2946,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 298,
      "question": "Among the bracketed references shown, which specify page numbers, and what pages are cited?",
      "doc_name": "2412.05250",
      "category": "math",
      "gt_bboxes": [
        [
          322.0,
          908.0,
          2232.0,
          2716.0
        ]
      ],
      "pred_bboxes": [
        [
          324.0,
          396.0,
          2223.0,
          640.0
        ],
        [
          444.0,
          680.0,
          2105.0,
          862.0
        ],
        [
          324.0,
          901.0,
          2223.0,
          1083.0
        ],
        [
          321.0,
          1083.0,
          2225.0,
          1803.0
        ],
        [
          321.0,
          1803.0,
          2225.0,
          2467.0
        ],
        [
          324.0,
          2470.0,
          2220.0,
          2708.0
        ]
      ],
      "tokens_selected": 663,
      "tokens_all_ocr": 663,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 337,
      "question": "In Remark 3.4, despite the conjectured form for equality in (3.4), which explicit function is stated to satisfy the equality case yet cannot be written in that form?",
      "doc_name": "2412.12372",
      "category": "math",
      "gt_bboxes": [
        [
          287.0,
          1022.0,
          2258.0,
          1773.0
        ]
      ],
      "pred_bboxes": [
        [
          1023.0,
          2236.0,
          1518.0,
          2345.0
        ],
        [
          980.0,
          1232.0,
          1562.0,
          1294.0
        ],
        [
          285.0,
          287.0,
          2256.0,
          416.0
        ],
        [
          735.0,
          439.0,
          1807.0,
          564.0
        ],
        [
          285.0,
          568.0,
          2261.0,
          789.0
        ],
        [
          865.0,
          809.0,
          1669.0,
          924.0
        ],
        [
          285.0,
          1010.0,
          2256.0,
          1235.0
        ],
        [
          285.0,
          1294.0,
          2256.0,
          1403.0
        ],
        [
          939.0,
          1410.0,
          1613.0,
          1466.0
        ],
        [
          285.0,
          1466.0,
          2256.0,
          1638.0
        ],
        [
          285.0,
          1661.0,
          2256.0,
          1773.0
        ],
        [
          285.0,
          1793.0,
          2256.0,
          1962.0
        ],
        [
          285.0,
          1985.0,
          2256.0,
          2213.0
        ],
        [
          285.0,
          2358.0,
          2256.0,
          2470.0
        ],
        [
          793.0,
          2493.0,
          1751.0,
          2606.0
        ],
        [
          285.0,
          2619.0,
          1631.0,
          2678.0
        ],
        [
          893.0,
          2698.0,
          1646.0,
          2811.0
        ],
        [
          285.0,
          2824.0,
          1291.0,
          2880.0
        ],
        [
          791.0,
          2900.0,
          1751.0,
          3015.0
        ]
      ],
      "tokens_selected": 1587,
      "tokens_all_ocr": 1587,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 353,
      "question": "In Proposition 4.3, what equation characterizes T^E and for which \u03be does it hold?",
      "doc_name": "2412.12446",
      "category": "math",
      "gt_bboxes": [
        [
          480.0,
          2886.0,
          2001.0,
          3128.0
        ]
      ],
      "pred_bboxes": [
        [
          484.0,
          2132.0,
          598.0,
          2184.0
        ],
        [
          481.0,
          474.0,
          1995.0,
          776.0
        ],
        [
          481.0,
          807.0,
          1690.0,
          1074.0
        ],
        [
          481.0,
          1099.0,
          1995.0,
          1408.0
        ],
        [
          484.0,
          1436.0,
          1993.0,
          1563.0
        ],
        [
          484.0,
          1594.0,
          1993.0,
          1773.0
        ],
        [
          531.0,
          1798.0,
          1943.0,
          2114.0
        ],
        [
          670.0,
          2212.0,
          1799.0,
          2381.0
        ],
        [
          484.0,
          2483.0,
          1993.0,
          2855.0
        ],
        [
          484.0,
          2883.0,
          1993.0,
          3122.0
        ]
      ],
      "tokens_selected": 1778,
      "tokens_all_ocr": 1778,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 368,
      "question": "Within the definition shown, what is the time-one map of a Hamiltonian isotopy called, and what is \u03b9_{\u03c6\u0307_t} \u03c9 equal to?",
      "doc_name": "2412.20966",
      "category": "math",
      "gt_bboxes": [
        [
          517.0,
          742.0,
          2144.0,
          996.0
        ]
      ],
      "pred_bboxes": [
        [
          520.0,
          538.0,
          2136.0,
          696.0
        ],
        [
          520.0,
          733.0,
          2136.0,
          990.0
        ],
        [
          520.0,
          1024.0,
          2136.0,
          1225.0
        ],
        [
          520.0,
          1261.0,
          2136.0,
          1466.0
        ],
        [
          520.0,
          1499.0,
          2136.0,
          1704.0
        ],
        [
          523.0,
          1737.0,
          2136.0,
          1942.0
        ],
        [
          589.0,
          1942.0,
          2136.0,
          2147.0
        ],
        [
          520.0,
          2180.0,
          2136.0,
          2332.0
        ],
        [
          520.0,
          2365.0,
          2136.0,
          2513.0
        ],
        [
          520.0,
          2556.0,
          2136.0,
          2655.0
        ]
      ],
      "tokens_selected": 1062,
      "tokens_all_ocr": 1062,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 404,
      "question": "Between t=0.01 and t=0.1, which intermediate time label appears in both panels (a) and (b)?",
      "doc_name": "2411.15169",
      "category": "physics",
      "gt_bboxes": [
        [
          383.0,
          1360.0,
          2183.0,
          2334.0
        ]
      ],
      "pred_bboxes": [
        [
          408.0,
          393.0,
          1222.0,
          452.0
        ],
        [
          408.0,
          478.0,
          2139.0,
          772.0
        ],
        [
          408.0,
          829.0,
          1319.0,
          891.0
        ],
        [
          408.0,
          918.0,
          2139.0,
          1318.0
        ],
        [
          387.0,
          1387.0,
          2162.0,
          1972.0
        ],
        [
          405.0,
          2034.0,
          2144.0,
          2325.0
        ]
      ],
      "tokens_selected": 1784,
      "tokens_all_ocr": 1784,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 405,
      "question": "Across the four panels (t=0, 0.1, 0.3, 1), which contour value appears in exactly three of them?",
      "doc_name": "2411.15169",
      "category": "physics",
      "gt_bboxes": [
        [
          409.0,
          1050.0,
          2144.0,
          1753.0
        ]
      ],
      "pred_bboxes": [
        [
          408.0,
          393.0,
          2139.0,
          1020.0
        ],
        [
          428.0,
          1047.0,
          2144.0,
          1469.0
        ],
        [
          405.0,
          1519.0,
          2141.0,
          1754.0
        ],
        [
          408.0,
          1892.0,
          1342.0,
          1975.0
        ],
        [
          408.0,
          2011.0,
          2139.0,
          2190.0
        ],
        [
          1028.0,
          2176.0,
          2128.0,
          2302.0
        ],
        [
          408.0,
          2315.0,
          2139.0,
          2834.0
        ]
      ],
      "tokens_selected": 1610,
      "tokens_all_ocr": 1610,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 407,
      "question": "According to the excerpt, what are the exact notations (with indices/superscripts) for the junction-points and the change due to jumps in u^{p,q}(x,y)?",
      "doc_name": "2411.15169",
      "category": "physics",
      "gt_bboxes": [
        [
          394.0,
          889.0,
          2143.0,
          1157.0
        ]
      ],
      "pred_bboxes": [
        [
          405.0,
          389.0,
          2136.0,
          743.0
        ],
        [
          405.0,
          806.0,
          1403.0,
          875.0
        ],
        [
          408.0,
          901.0,
          2136.0,
          1139.0
        ],
        [
          408.0,
          1195.0,
          1477.0,
          1258.0
        ],
        [
          408.0,
          1284.0,
          2197.0,
          1403.0
        ],
        [
          408.0,
          1529.0,
          2139.0,
          2289.0
        ],
        [
          405.0,
          2398.0,
          2141.0,
          2741.0
        ],
        [
          408.0,
          2863.0,
          2047.0,
          2930.0
        ],
        [
          408.0,
          2956.0,
          2139.0,
          3072.0
        ]
      ],
      "tokens_selected": 2120,
      "tokens_all_ocr": 2120,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 420,
      "question": "According to the text, which index is defined as the inverse of the system\u2019s persistence time near \u03b6, what is its numerical range, and what does a value close to 0 suggest?",
      "doc_name": "2412.10069",
      "category": "physics",
      "gt_bboxes": [
        [
          431.0,
          1166.0,
          2103.0,
          2843.0
        ]
      ],
      "pred_bboxes": [
        [
          456.0,
          525.0,
          2082.0,
          1004.0
        ],
        [
          456.0,
          1080.0,
          1817.0,
          1142.0
        ],
        [
          456.0,
          1179.0,
          2085.0,
          2500.0
        ],
        [
          456.0,
          2500.0,
          2082.0,
          2801.0
        ]
      ],
      "tokens_selected": 559,
      "tokens_all_ocr": 559,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 436,
      "question": "According to the caption, which nodes are common to the predominant MIS solutions for the relaxed and full embedded graphs?",
      "doc_name": "2412.14976",
      "category": "physics",
      "gt_bboxes": [
        [
          205.0,
          209.0,
          2360.0,
          1343.0
        ]
      ],
      "pred_bboxes": [
        [
          257.0,
          208.0,
          2299.0,
          842.0
        ],
        [
          216.0,
          885.0,
          2345.0,
          1331.0
        ],
        [
          219.0,
          1413.0,
          1245.0,
          2229.0
        ],
        [
          222.0,
          2242.0,
          1245.0,
          3009.0
        ],
        [
          1314.0,
          1413.0,
          2340.0,
          2896.0
        ],
        [
          1314.0,
          2916.0,
          2338.0,
          3009.0
        ]
      ],
      "tokens_selected": 2288,
      "tokens_all_ocr": 2288,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 452,
      "question": "In panel (a), which symbols denote the paths from slits A and B to the detection point, and in panel (b), what is the unit on the y-axis variable shown horizontally?",
      "doc_name": "2412.17161",
      "category": "physics",
      "gt_bboxes": [
        [
          1313.0,
          730.0,
          2348.0,
          1983.0
        ]
      ],
      "pred_bboxes": [
        [
          219.0,
          221.0,
          451.0,
          264.0
        ],
        [
          219.0,
          267.0,
          1245.0,
          984.0
        ],
        [
          224.0,
          1073.0,
          1235.0,
          1166.0
        ],
        [
          219.0,
          1222.0,
          1245.0,
          1849.0
        ],
        [
          428.0,
          1876.0,
          1240.0,
          2219.0
        ],
        [
          219.0,
          2252.0,
          1245.0,
          2632.0
        ],
        [
          255.0,
          2669.0,
          1240.0,
          2774.0
        ],
        [
          219.0,
          2817.0,
          1245.0,
          3012.0
        ],
        [
          1314.0,
          218.0,
          2340.0,
          551.0
        ],
        [
          1365.0,
          726.0,
          2294.0,
          1651.0
        ],
        [
          1314.0,
          1701.0,
          2340.0,
          1981.0
        ],
        [
          1314.0,
          2147.0,
          2340.0,
          3012.0
        ]
      ],
      "tokens_selected": 2351,
      "tokens_all_ocr": 2351,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 467,
      "question": "According to the figure caption, what are the event dates and which Royal Observatory Greenwich sheet numbers were digitised?",
      "doc_name": "2501.00176",
      "category": "physics",
      "gt_bboxes": [
        [
          171.0,
          1396.0,
          2375.0,
          2248.0
        ]
      ],
      "pred_bboxes": [
        [
          1707.0,
          2880.0,
          1983.0,
          2926.0
        ],
        [
          1618.0,
          2811.0,
          2072.0,
          2857.0
        ],
        [
          393.0,
          221.0,
          2146.0,
          1245.0
        ],
        [
          229.0,
          1275.0,
          2297.0,
          1324.0
        ],
        [
          484.0,
          1384.0,
          2054.0,
          2140.0
        ],
        [
          178.0,
          2157.0,
          2361.0,
          2239.0
        ],
        [
          178.0,
          2312.0,
          1222.0,
          2900.0
        ],
        [
          178.0,
          2903.0,
          1222.0,
          3081.0
        ],
        [
          1319.0,
          2312.0,
          2368.0,
          2764.0
        ],
        [
          1319.0,
          2946.0,
          2368.0,
          3085.0
        ]
      ],
      "tokens_selected": 4122,
      "tokens_all_ocr": 4122,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 472,
      "question": "Among panels where \u03b7 starts at 100% at \u03c9/\u03a9\u22480, what is the ratio of the largest to smallest \u0394\u03c4 values?",
      "doc_name": "2501.00475",
      "category": "physics",
      "gt_bboxes": [
        [
          205.0,
          200.0,
          2354.0,
          1337.0
        ]
      ],
      "pred_bboxes": [
        [
          211.0,
          198.0,
          2345.0,
          1156.0
        ],
        [
          214.0,
          1195.0,
          2348.0,
          1331.0
        ],
        [
          216.0,
          1420.0,
          1245.0,
          1902.0
        ],
        [
          216.0,
          1902.0,
          1243.0,
          1995.0
        ],
        [
          510.0,
          2015.0,
          1243.0,
          2127.0
        ],
        [
          216.0,
          2147.0,
          1245.0,
          2289.0
        ],
        [
          216.0,
          2292.0,
          1245.0,
          2381.0
        ],
        [
          428.0,
          2404.0,
          1243.0,
          2513.0
        ],
        [
          456.0,
          2560.0,
          1243.0,
          2616.0
        ],
        [
          216.0,
          2642.0,
          1245.0,
          2926.0
        ],
        [
          410.0,
          2946.0,
          1245.0,
          3019.0
        ],
        [
          1314.0,
          1420.0,
          2039.0,
          1469.0
        ],
        [
          1312.0,
          1473.0,
          2340.0,
          1569.0
        ],
        [
          1620.0,
          1598.0,
          2338.0,
          1661.0
        ],
        [
          1312.0,
          1694.0,
          2340.0,
          1839.0
        ],
        [
          1386.0,
          1869.0,
          2338.0,
          1985.0
        ],
        [
          1472.0,
          2057.0,
          2338.0,
          2124.0
        ],
        [
          1314.0,
          2163.0,
          2246.0,
          2213.0
        ],
        [
          1312.0,
          2213.0,
          2340.0,
          2309.0
        ],
        [
          1403.0,
          2338.0,
          2338.0,
          2444.0
        ],
        [
          1314.0,
          2470.0,
          2243.0,
          2520.0
        ],
        [
          1365.0,
          2546.0,
          2338.0,
          2609.0
        ],
        [
          1406.0,
          2682.0,
          2338.0,
          2745.0
        ],
        [
          1312.0,
          2781.0,
          2340.0,
          2873.0
        ],
        [
          1694.0,
          2903.0,
          2338.0,
          3009.0
        ]
      ],
      "tokens_selected": 2663,
      "tokens_all_ocr": 2663,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 478,
      "question": "For \u0394t = 1 \u03bcs at f = 10 MHz, what N_per is obtained, and from approximately how many wave periods do the simulations show subharmonics starting?",
      "doc_name": "2501.00475",
      "category": "physics",
      "gt_bboxes": [
        [
          1300.0,
          1380.0,
          2357.0,
          2700.0
        ]
      ],
      "pred_bboxes": [
        [
          216.0,
          198.0,
          2345.0,
          1166.0
        ],
        [
          216.0,
          1205.0,
          2345.0,
          1294.0
        ],
        [
          219.0,
          1387.0,
          1243.0,
          1820.0
        ],
        [
          219.0,
          1836.0,
          1243.0,
          2358.0
        ],
        [
          219.0,
          2371.0,
          1243.0,
          2665.0
        ],
        [
          219.0,
          2682.0,
          1243.0,
          3012.0
        ],
        [
          1314.0,
          1387.0,
          2230.0,
          1436.0
        ],
        [
          1314.0,
          1436.0,
          2338.0,
          1962.0
        ],
        [
          1314.0,
          1965.0,
          2338.0,
          2688.0
        ]
      ],
      "tokens_selected": 2424,
      "tokens_all_ocr": 2424,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 492,
      "question": "At which tolerance level is the ratio of Class II restoration mean to its standard deviation closest to 10, and what is that ratio (rounded to two decimals)?",
      "doc_name": "2404.05865",
      "category": "q-bio",
      "gt_bboxes": [
        [
          274.0,
          1720.0,
          2308.0,
          2680.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          313.0,
          2256.0,
          1453.0
        ],
        [
          395.0,
          1473.0,
          2162.0,
          1582.0
        ],
        [
          293.0,
          1721.0,
          2276.0,
          2576.0
        ],
        [
          559.0,
          2606.0,
          1942.0,
          2662.0
        ]
      ],
      "tokens_selected": 2454,
      "tokens_all_ocr": 2454,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 501,
      "question": "In the row where the Domain annotation reads 'AA = 2,3,4', what are the corresponding Active Site positions and Disulfide bond entry?",
      "doc_name": "2410.10919",
      "category": "q-bio",
      "gt_bboxes": [
        [
          173.0,
          1518.0,
          2319.0,
          2914.0
        ]
      ],
      "pred_bboxes": [
        [
          181.0,
          196.0,
          2292.0,
          628.0
        ],
        [
          181.0,
          625.0,
          2292.0,
          1162.0
        ],
        [
          181.0,
          1162.0,
          2292.0,
          1467.0
        ],
        [
          404.0,
          1520.0,
          2068.0,
          2626.0
        ],
        [
          181.0,
          2679.0,
          2292.0,
          2889.0
        ]
      ],
      "tokens_selected": 2637,
      "tokens_all_ocr": 2637,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 512,
      "question": "Among the deletion strategies, which shows differing v4 between its 'best' and 'worst' rows, and what are those v4 values?",
      "doc_name": "2411.12087",
      "category": "q-bio",
      "gt_bboxes": [
        [
          369.0,
          732.0,
          1971.0,
          1547.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          1684.0,
          924.0,
          1754.0
        ],
        [
          290.0,
          247.0,
          2031.0,
          614.0
        ],
        [
          439.0,
          726.0,
          1876.0,
          1370.0
        ],
        [
          357.0,
          1410.0,
          1960.0,
          1536.0
        ],
        [
          293.0,
          1770.0,
          2026.0,
          1965.0
        ],
        [
          293.0,
          2015.0,
          2026.0,
          2186.0
        ],
        [
          293.0,
          2223.0,
          2026.0,
          2348.0
        ],
        [
          293.0,
          2394.0,
          2026.0,
          2599.0
        ],
        [
          293.0,
          2642.0,
          1776.0,
          2725.0
        ],
        [
          293.0,
          2768.0,
          1000.0,
          2830.0
        ]
      ],
      "tokens_selected": 1741,
      "tokens_all_ocr": 1741,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 548,
      "question": "In the excerpt, which topic is cited as [21], and what does it involve identifying?",
      "doc_name": "2411.16084",
      "category": "q-bio",
      "gt_bboxes": [
        [
          291.0,
          2373.0,
          2258.0,
          2830.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          297.0,
          2251.0,
          465.0
        ],
        [
          293.0,
          505.0,
          2251.0,
          901.0
        ],
        [
          293.0,
          938.0,
          2251.0,
          1503.0
        ],
        [
          293.0,
          1539.0,
          2251.0,
          2328.0
        ],
        [
          293.0,
          2368.0,
          2251.0,
          2817.0
        ]
      ],
      "tokens_selected": 711,
      "tokens_all_ocr": 711,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 570,
      "question": "From the Fig. 7 title and caption, what normalization technique is referenced and what is the distance metric formula?",
      "doc_name": "2410.22346",
      "category": "q-fin",
      "gt_bboxes": [
        [
          183.0,
          198.0,
          1257.0,
          1344.0
        ]
      ],
      "pred_bboxes": [
        [
          561.0,
          2384.0,
          885.0,
          2431.0
        ],
        [
          204.0,
          2447.0,
          311.0,
          2493.0
        ],
        [
          204.0,
          211.0,
          1212.0,
          802.0
        ],
        [
          196.0,
          825.0,
          1248.0,
          1318.0
        ],
        [
          204.0,
          1370.0,
          1217.0,
          1965.0
        ],
        [
          196.0,
          1991.0,
          1248.0,
          2289.0
        ],
        [
          201.0,
          2497.0,
          1248.0,
          2992.0
        ],
        [
          1306.0,
          211.0,
          2322.0,
          663.0
        ],
        [
          1291.0,
          687.0,
          2345.0,
          1086.0
        ],
        [
          1291.0,
          1182.0,
          2340.0,
          1631.0
        ],
        [
          1291.0,
          1651.0,
          2345.0,
          2200.0
        ],
        [
          1294.0,
          2295.0,
          2345.0,
          2493.0
        ],
        [
          1294.0,
          2497.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 3549,
      "tokens_all_ocr": 3549,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 576,
      "question": "Per Fig. 4\u2019s caption, what is the ratio of stressed to rally regime average correlations?",
      "doc_name": "2410.22346",
      "category": "q-fin",
      "gt_bboxes": [
        [
          185.0,
          1139.0,
          1261.0,
          1924.0
        ]
      ],
      "pred_bboxes": [
        [
          242.0,
          247.0,
          2325.0,
          772.0
        ],
        [
          193.0,
          796.0,
          2348.0,
          1053.0
        ],
        [
          209.0,
          1136.0,
          1225.0,
          1585.0
        ],
        [
          196.0,
          1608.0,
          1250.0,
          1909.0
        ],
        [
          199.0,
          2021.0,
          1248.0,
          2322.0
        ],
        [
          199.0,
          2335.0,
          1248.0,
          2830.0
        ],
        [
          196.0,
          2844.0,
          1248.0,
          2992.0
        ],
        [
          1294.0,
          1139.0,
          2345.0,
          1489.0
        ],
        [
          1294.0,
          1549.0,
          2348.0,
          2229.0
        ],
        [
          1294.0,
          2252.0,
          2345.0,
          2606.0
        ],
        [
          1577.0,
          2712.0,
          2059.0,
          2761.0
        ],
        [
          1294.0,
          2794.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 3034,
      "tokens_all_ocr": 3034,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 608,
      "question": "In the plot, what is the highest labeled y-axis value, and which figure number appears in the caption?",
      "doc_name": "2412.12458",
      "category": "q-fin",
      "gt_bboxes": [
        [
          537.0,
          1677.0,
          2023.0,
          3054.0
        ]
      ],
      "pred_bboxes": [
        [
          890.0,
          2992.0,
          1654.0,
          3045.0
        ],
        [
          944.0,
          1545.0,
          1597.0,
          1602.0
        ],
        [
          543.0,
          290.0,
          2001.0,
          1479.0
        ],
        [
          543.0,
          1691.0,
          2001.0,
          2926.0
        ]
      ],
      "tokens_selected": 4738,
      "tokens_all_ocr": 4738,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 634,
      "question": "In the acknowledgments, which alphanumeric code immediately follows 'RECON-NET'?",
      "doc_name": "2412.16122",
      "category": "q-fin",
      "gt_bboxes": [
        [
          265.0,
          2211.0,
          2257.0,
          3083.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          287.0,
          2248.0,
          614.0
        ],
        [
          290.0,
          657.0,
          2251.0,
          1248.0
        ],
        [
          349.0,
          1496.0,
          1212.0,
          1555.0
        ],
        [
          293.0,
          1658.0,
          2248.0,
          1813.0
        ],
        [
          357.0,
          2064.0,
          982.0,
          2120.0
        ],
        [
          288.0,
          2219.0,
          2251.0,
          3075.0
        ]
      ],
      "tokens_selected": 405,
      "tokens_all_ocr": 405,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 651,
      "question": "Between x=10 and x=24 (even ticks), at how many labeled points is the Residual above zero?",
      "doc_name": "2412.16927",
      "category": "q-fin",
      "gt_bboxes": [
        [
          249.0,
          698.0,
          2096.0,
          1591.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          2427.0,
          975.0,
          2474.0
        ],
        [
          760.0,
          290.0,
          1776.0,
          630.0
        ],
        [
          301.0,
          683.0,
          2093.0,
          1453.0
        ],
        [
          290.0,
          1509.0,
          1074.0,
          1555.0
        ],
        [
          283.0,
          1602.0,
          2126.0,
          2368.0
        ],
        [
          319.0,
          2513.0,
          1511.0,
          2563.0
        ],
        [
          454.0,
          2606.0,
          2090.0,
          2913.0
        ]
      ],
      "tokens_selected": 3121,
      "tokens_all_ocr": 3121,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 678,
      "question": "Across \u03c6 = 0.5, 1.0, and 2.0, which \u03c6 has the most outlier dots, and how many?",
      "doc_name": "2405.20601",
      "category": "stat",
      "gt_bboxes": [
        [
          277.0,
          300.0,
          2263.0,
          1254.0
        ]
      ],
      "pred_bboxes": [
        [
          500.0,
          303.0,
          2042.0,
          1066.0
        ],
        [
          288.0,
          1129.0,
          2253.0,
          1258.0
        ],
        [
          288.0,
          1327.0,
          2256.0,
          1796.0
        ],
        [
          293.0,
          1912.0,
          1827.0,
          1988.0
        ],
        [
          288.0,
          2048.0,
          2256.0,
          2523.0
        ],
        [
          288.0,
          2550.0,
          2256.0,
          2923.0
        ]
      ],
      "tokens_selected": 2008,
      "tokens_all_ocr": 2008,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 683,
      "question": "In the step-function diagram, which leaf labels the top of the rightmost vertical strip, and what exact inequality in the decision tree leads to that leaf?",
      "doc_name": "2405.20601",
      "category": "stat",
      "gt_bboxes": [
        [
          285.0,
          283.0,
          2260.0,
          1131.0
        ]
      ],
      "pred_bboxes": [
        [
          385.0,
          280.0,
          2156.0,
          951.0
        ],
        [
          290.0,
          997.0,
          2253.0,
          1126.0
        ],
        [
          288.0,
          1199.0,
          2256.0,
          1572.0
        ],
        [
          293.0,
          1684.0,
          2113.0,
          1770.0
        ],
        [
          288.0,
          1823.0,
          2259.0,
          2593.0
        ],
        [
          288.0,
          2622.0,
          2256.0,
          2996.0
        ]
      ],
      "tokens_selected": 1719,
      "tokens_all_ocr": 1719,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 716,
      "question": "After removing the s smallest and r largest eigenvalues, what exact eigenvalue ratio defines the effective condition number \u03ba_{s+1,p\u2212r}(Q) in equation (8)?",
      "doc_name": "2411.04729",
      "category": "stat",
      "gt_bboxes": [
        [
          357.0,
          1000.0,
          2134.0,
          2838.0
        ]
      ],
      "pred_bboxes": [
        [
          365.0,
          916.0,
          941.0,
          972.0
        ],
        [
          365.0,
          344.0,
          2113.0,
          860.0
        ],
        [
          365.0,
          1000.0,
          2110.0,
          1285.0
        ],
        [
          365.0,
          1309.0,
          2113.0,
          1481.0
        ],
        [
          903.0,
          1509.0,
          2105.0,
          1667.0
        ],
        [
          365.0,
          1692.0,
          2110.0,
          1804.0
        ],
        [
          365.0,
          1829.0,
          2110.0,
          1998.0
        ],
        [
          365.0,
          2001.0,
          2110.0,
          2510.0
        ],
        [
          1023.0,
          2535.0,
          2105.0,
          2640.0
        ],
        [
          362.0,
          2665.0,
          2110.0,
          2830.0
        ]
      ],
      "tokens_selected": 924,
      "tokens_all_ocr": 924,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 717,
      "question": "According to the excerpt, what is U[\u03b80, \u03b80], and under exactly what condition are \u03b8k,g and \u03b8k\u2032,g\u2032 connected in G_Q?",
      "doc_name": "2411.04729",
      "category": "stat",
      "gt_bboxes": [
        [
          345.0,
          670.0,
          2130.0,
          1806.0
        ]
      ],
      "pred_bboxes": [
        [
          365.0,
          579.0,
          936.0,
          642.0
        ],
        [
          365.0,
          344.0,
          2110.0,
          519.0
        ],
        [
          365.0,
          667.0,
          2110.0,
          842.0
        ],
        [
          414.0,
          874.0,
          2105.0,
          1028.0
        ],
        [
          365.0,
          1053.0,
          2110.0,
          1225.0
        ],
        [
          365.0,
          1225.0,
          2110.0,
          1559.0
        ],
        [
          365.0,
          1559.0,
          2110.0,
          1783.0
        ],
        [
          365.0,
          1861.0,
          1827.0,
          1931.0
        ],
        [
          365.0,
          1969.0,
          2110.0,
          2142.0
        ],
        [
          365.0,
          2180.0,
          2110.0,
          2296.0
        ],
        [
          365.0,
          2331.0,
          2110.0,
          2503.0
        ],
        [
          365.0,
          2538.0,
          2110.0,
          2823.0
        ]
      ],
      "tokens_selected": 1228,
      "tokens_all_ocr": 1228,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 729,
      "question": "In Figure 2\u2019s caption, the first condition B(x0, r0) \u2286 B(x\u2020, r1) reduces to which explicit inequality?",
      "doc_name": "2412.11303",
      "category": "stat",
      "gt_bboxes": [
        [
          357.0,
          294.0,
          2154.0,
          1617.0
        ]
      ],
      "pred_bboxes": [
        [
          349.0,
          297.0,
          2062.0,
          1324.0
        ],
        [
          416.0,
          1334.0,
          2139.0,
          1595.0
        ],
        [
          349.0,
          1671.0,
          1733.0,
          1734.0
        ],
        [
          855.0,
          1783.0,
          1694.0,
          1889.0
        ],
        [
          349.0,
          1922.0,
          2205.0,
          2130.0
        ],
        [
          349.0,
          2133.0,
          2205.0,
          2361.0
        ],
        [
          349.0,
          2365.0,
          2202.0,
          2477.0
        ],
        [
          727.0,
          2523.0,
          1791.0,
          2649.0
        ],
        [
          349.0,
          2688.0,
          2205.0,
          2867.0
        ],
        [
          676.0,
          2910.0,
          1873.0,
          3032.0
        ]
      ],
      "tokens_selected": 3033,
      "tokens_all_ocr": 3033,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 732,
      "question": "According to the crop, which appendix establishes the isotropy assumption via an affine transformation, and what lemma number is cited for the claim that the combined Euclidean and Hilbert metric induces Euclidean topology?",
      "doc_name": "2412.11303",
      "category": "stat",
      "gt_bboxes": [
        [
          345.0,
          2066.0,
          2220.0,
          2369.0
        ]
      ],
      "pred_bboxes": [
        [
          459.0,
          293.0,
          2174.0,
          353.0
        ],
        [
          857.0,
          386.0,
          1812.0,
          502.0
        ],
        [
          418.0,
          538.0,
          2205.0,
          772.0
        ],
        [
          459.0,
          782.0,
          2003.0,
          852.0
        ],
        [
          824.0,
          891.0,
          1842.0,
          1149.0
        ],
        [
          418.0,
          1185.0,
          2202.0,
          1364.0
        ],
        [
          459.0,
          1370.0,
          2202.0,
          1549.0
        ],
        [
          806.0,
          1585.0,
          1858.0,
          1651.0
        ],
        [
          459.0,
          1674.0,
          2202.0,
          1800.0
        ],
        [
          349.0,
          1958.0,
          1845.0,
          2034.0
        ],
        [
          349.0,
          2071.0,
          2202.0,
          2361.0
        ],
        [
          349.0,
          2418.0,
          1391.0,
          2480.0
        ],
        [
          349.0,
          2507.0,
          2202.0,
          2738.0
        ],
        [
          349.0,
          2735.0,
          2202.0,
          2920.0
        ],
        [
          1049.0,
          2949.0,
          2195.0,
          3012.0
        ]
      ],
      "tokens_selected": 1103,
      "tokens_all_ocr": 1103,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 765,
      "question": "Which lemma extends P0,\u03c0[\u0101=a] > 0 to all priors, and which propositions' equivalence is cited to conclude Proposition 2?",
      "doc_name": "2406.05299",
      "category": "econ",
      "gt_bboxes": [
        [
          296.0,
          299.0,
          2190.0,
          1092.0
        ],
        [
          299.0,
          1136.0,
          2203.0,
          1285.0
        ]
      ],
      "pred_bboxes": [
        [
          936.0,
          582.0,
          1534.0,
          646.0
        ],
        [
          293.0,
          1373.0,
          677.0,
          1453.0
        ],
        [
          290.0,
          294.0,
          2185.0,
          509.0
        ],
        [
          290.0,
          712.0,
          1504.0,
          779.0
        ],
        [
          290.0,
          793.0,
          2187.0,
          1081.0
        ],
        [
          293.0,
          1127.0,
          2185.0,
          1267.0
        ],
        [
          290.0,
          1509.0,
          2185.0,
          1653.0
        ],
        [
          293.0,
          1699.0,
          2185.0,
          1843.0
        ],
        [
          293.0,
          1889.0,
          2185.0,
          2033.0
        ],
        [
          293.0,
          2078.0,
          2187.0,
          2219.0
        ],
        [
          293.0,
          2264.0,
          2185.0,
          2408.0
        ],
        [
          293.0,
          2454.0,
          2185.0,
          2598.0
        ],
        [
          293.0,
          2644.0,
          2187.0,
          2784.0
        ],
        [
          293.0,
          2833.0,
          2185.0,
          2974.0
        ],
        [
          293.0,
          3019.0,
          2182.0,
          3163.0
        ]
      ],
      "tokens_selected": 744,
      "tokens_all_ocr": 744,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 804,
      "question": "Using both crops, specify the exact conditioning set for En and the resulting value of En[\u03b5_i] in Assumption 3.",
      "doc_name": "2410.14317",
      "category": "econ",
      "gt_bboxes": [
        [
          264.0,
          2002.0,
          1987.0,
          2251.0
        ],
        [
          284.0,
          1356.0,
          2260.0,
          1923.0
        ]
      ],
      "pred_bboxes": [
        [
          929.0,
          1615.0,
          1610.0,
          1678.0
        ],
        [
          293.0,
          1205.0,
          791.0,
          1278.0
        ],
        [
          288.0,
          290.0,
          2251.0,
          455.0
        ],
        [
          288.0,
          472.0,
          2256.0,
          1100.0
        ],
        [
          288.0,
          1347.0,
          2253.0,
          1509.0
        ],
        [
          288.0,
          1770.0,
          2253.0,
          1929.0
        ],
        [
          293.0,
          1991.0,
          1975.0,
          2057.0
        ],
        [
          916.0,
          2160.0,
          1623.0,
          2219.0
        ],
        [
          288.0,
          2322.0,
          2256.0,
          2566.0
        ]
      ],
      "tokens_selected": 616,
      "tokens_all_ocr": 616,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 816,
      "question": "Which is larger: the ploughing\u2013shelling 'Yes' percentage difference, or the marginal-effect percentage-point increase from a GH\u00a21 profit per acre?",
      "doc_name": "2411.15797",
      "category": "econ",
      "gt_bboxes": [
        [
          290.0,
          484.0,
          2301.0,
          1652.0
        ],
        [
          293.0,
          2222.0,
          2251.0,
          2968.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          297.0,
          2251.0,
          485.0
        ],
        [
          306.0,
          495.0,
          2256.0,
          1536.0
        ],
        [
          293.0,
          1552.0,
          1952.0,
          1651.0
        ],
        [
          293.0,
          1697.0,
          1250.0,
          1747.0
        ],
        [
          293.0,
          1744.0,
          2251.0,
          2180.0
        ],
        [
          293.0,
          2213.0,
          2251.0,
          2959.0
        ]
      ],
      "tokens_selected": 2444,
      "tokens_all_ocr": 2444,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 883,
      "question": "In the approach where environmental and raw speech are fed to the discriminator to disentangle environmental factors, which metric showed a marginal improvement for YourTTS with environmental speaker reference compared to YourTTS (Raw Ref.)?",
      "doc_name": "2412.16977",
      "category": "eess",
      "gt_bboxes": [
        [
          197.0,
          203.0,
          1258.0,
          397.0
        ],
        [
          1295.0,
          2544.0,
          2359.0,
          2889.0
        ]
      ],
      "pred_bboxes": [
        [
          201.0,
          412.0,
          561.0,
          452.0
        ],
        [
          201.0,
          1050.0,
          747.0,
          1090.0
        ],
        [
          569.0,
          990.0,
          878.0,
          1030.0
        ],
        [
          199.0,
          204.0,
          1250.0,
          383.0
        ],
        [
          201.0,
          469.0,
          1250.0,
          964.0
        ],
        [
          199.0,
          1106.0,
          1250.0,
          1555.0
        ],
        [
          199.0,
          1559.0,
          1250.0,
          1975.0
        ],
        [
          199.0,
          2001.0,
          773.0,
          2041.0
        ],
        [
          199.0,
          2057.0,
          1250.0,
          2880.0
        ],
        [
          1296.0,
          201.0,
          2345.0,
          1073.0
        ],
        [
          1296.0,
          1076.0,
          2345.0,
          1849.0
        ],
        [
          1296.0,
          1856.0,
          2345.0,
          2447.0
        ],
        [
          1587.0,
          2480.0,
          2054.0,
          2520.0
        ],
        [
          1296.0,
          2543.0,
          1896.0,
          2586.0
        ],
        [
          1296.0,
          2603.0,
          2345.0,
          2870.0
        ]
      ],
      "tokens_selected": 1600,
      "tokens_all_ocr": 1600,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 905,
      "question": "The middle plot in Fig. 2 is labeled 'Weighted Score'. In Table II, which column corresponds to this metric, and what value is listed for MULE++ using subspace V^p?",
      "doc_name": "2412.18955",
      "category": "eess",
      "gt_bboxes": [
        [
          187.0,
          220.0,
          2396.0,
          926.0
        ],
        [
          184.0,
          949.0,
          1252.0,
          1393.0
        ]
      ],
      "pred_bboxes": [
        [
          1511.0,
          2107.0,
          2126.0,
          2147.0
        ],
        [
          199.0,
          2279.0,
          584.0,
          2322.0
        ],
        [
          199.0,
          198.0,
          2338.0,
          772.0
        ],
        [
          193.0,
          802.0,
          2348.0,
          898.0
        ],
        [
          196.0,
          974.0,
          1253.0,
          1228.0
        ],
        [
          196.0,
          1248.0,
          1250.0,
          1387.0
        ],
        [
          199.0,
          1427.0,
          1248.0,
          1661.0
        ],
        [
          199.0,
          1658.0,
          1248.0,
          2252.0
        ],
        [
          199.0,
          2335.0,
          1248.0,
          2880.0
        ],
        [
          1291.0,
          974.0,
          2335.0,
          1503.0
        ],
        [
          1289.0,
          1529.0,
          2343.0,
          1664.0
        ],
        [
          1291.0,
          1711.0,
          2343.0,
          1800.0
        ],
        [
          1294.0,
          1800.0,
          2343.0,
          2081.0
        ],
        [
          1294.0,
          2163.0,
          2343.0,
          2708.0
        ],
        [
          1294.0,
          2712.0,
          2343.0,
          2989.0
        ]
      ],
      "tokens_selected": 3034,
      "tokens_all_ocr": 3034,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 909,
      "question": "In the examples of design choices, increasing which specific probability makes the contrastive matrix for a given head sparser, sometimes empty?",
      "doc_name": "2412.18955",
      "category": "eess",
      "gt_bboxes": [
        [
          193.0,
          631.0,
          1258.0,
          1005.0
        ],
        [
          193.0,
          269.0,
          1249.0,
          575.0
        ]
      ],
      "pred_bboxes": [
        [
          201.0,
          201.0,
          691.0,
          244.0
        ],
        [
          201.0,
          257.0,
          1248.0,
          574.0
        ],
        [
          201.0,
          624.0,
          1248.0,
          990.0
        ],
        [
          201.0,
          1040.0,
          1248.0,
          1403.0
        ],
        [
          201.0,
          1453.0,
          1248.0,
          1998.0
        ],
        [
          201.0,
          2048.0,
          1248.0,
          2735.0
        ]
      ],
      "tokens_selected": 594,
      "tokens_all_ocr": 594,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 926,
      "question": "Subtract the 2020 'times higher' urban daily income factor from the average of the denominators for EYS and MYS in the Education Index formula; what is the result?",
      "doc_name": "2412.20176",
      "category": "econ",
      "gt_bboxes": [
        [
          286.0,
          527.0,
          2177.0,
          1079.0
        ],
        [
          297.0,
          2456.0,
          2163.0,
          3208.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          1152.0,
          547.0,
          1211.0
        ],
        [
          293.0,
          291.0,
          2098.0,
          456.0
        ],
        [
          293.0,
          519.0,
          1559.0,
          583.0
        ],
        [
          293.0,
          611.0,
          2091.0,
          807.0
        ],
        [
          293.0,
          853.0,
          2175.0,
          1074.0
        ],
        [
          295.0,
          1285.0,
          962.0,
          1345.0
        ],
        [
          290.0,
          1362.0,
          2168.0,
          1798.0
        ],
        [
          293.0,
          1858.0,
          828.0,
          1914.0
        ],
        [
          290.0,
          1928.0,
          2175.0,
          2406.0
        ],
        [
          290.0,
          2455.0,
          2163.0,
          3199.0
        ]
      ],
      "tokens_selected": 741,
      "tokens_all_ocr": 741,
      "tokens_full_image": 2318,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 944,
      "question": "How many validation samples are used for touch gesture classification, and what is the Valence test accuracy reported?",
      "doc_name": "2501.00038",
      "category": "eess",
      "gt_bboxes": [
        [
          1295.0,
          690.0,
          2369.0,
          923.0
        ],
        [
          184.0,
          1692.0,
          1252.0,
          2816.0
        ]
      ],
      "pred_bboxes": [
        [
          201.0,
          1697.0,
          939.0,
          1740.0
        ],
        [
          428.0,
          1635.0,
          1018.0,
          1678.0
        ],
        [
          201.0,
          2834.0,
          607.0,
          2877.0
        ],
        [
          201.0,
          208.0,
          1250.0,
          753.0
        ],
        [
          201.0,
          759.0,
          1250.0,
          1301.0
        ],
        [
          201.0,
          1304.0,
          1250.0,
          1602.0
        ],
        [
          201.0,
          1757.0,
          1250.0,
          2351.0
        ],
        [
          201.0,
          2358.0,
          1250.0,
          2801.0
        ],
        [
          199.0,
          2896.0,
          1248.0,
          2992.0
        ],
        [
          1291.0,
          204.0,
          2345.0,
          303.0
        ],
        [
          1294.0,
          307.0,
          2345.0,
          657.0
        ],
        [
          1294.0,
          819.0,
          2322.0,
          915.0
        ],
        [
          1291.0,
          696.0,
          2345.0,
          796.0
        ],
        [
          1294.0,
          944.0,
          2345.0,
          1542.0
        ],
        [
          1294.0,
          1545.0,
          2345.0,
          1988.0
        ],
        [
          1291.0,
          1991.0,
          2345.0,
          2087.0
        ],
        [
          1294.0,
          2090.0,
          2345.0,
          2586.0
        ],
        [
          1294.0,
          2589.0,
          2345.0,
          2989.0
        ]
      ],
      "tokens_selected": 1501,
      "tokens_all_ocr": 1501,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 949,
      "question": "From the crops, what is the minimum displacement labeled on Figure 4.4 a)'s colorbar, and to what loss value does Figure 4.4 b) stabilize after 600 epochs?",
      "doc_name": "2501.03254",
      "category": "cs",
      "gt_bboxes": [
        [
          575.0,
          1364.0,
          1935.0,
          2432.0
        ],
        [
          266.0,
          677.0,
          2281.0,
          1265.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          293.0,
          2253.0,
          640.0
        ],
        [
          290.0,
          680.0,
          2256.0,
          1245.0
        ],
        [
          604.0,
          1374.0,
          1932.0,
          2411.0
        ]
      ],
      "tokens_selected": 2036,
      "tokens_all_ocr": 2036,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 965,
      "question": "Across the two excerpts, who is said to like philosophy much less than Mac Lane, and what page of [McL20] is cited for the argument that later conceptions competed with Bourbaki\u2019s ideas?",
      "doc_name": "2412.05250",
      "category": "math",
      "gt_bboxes": [
        [
          327.0,
          1200.0,
          2226.0,
          1700.0
        ],
        [
          317.0,
          2612.0,
          2226.0,
          3031.0
        ]
      ],
      "pred_bboxes": [
        [
          326.0,
          1139.0,
          701.0,
          1185.0
        ],
        [
          444.0,
          403.0,
          2103.0,
          607.0
        ],
        [
          324.0,
          630.0,
          2223.0,
          779.0
        ],
        [
          326.0,
          779.0,
          2220.0,
          878.0
        ],
        [
          444.0,
          905.0,
          2103.0,
          1053.0
        ],
        [
          331.0,
          1076.0,
          2105.0,
          1129.0
        ],
        [
          326.0,
          1195.0,
          2220.0,
          1294.0
        ],
        [
          444.0,
          1318.0,
          2105.0,
          1569.0
        ],
        [
          326.0,
          1592.0,
          2220.0,
          1687.0
        ],
        [
          326.0,
          1691.0,
          2223.0,
          1886.0
        ],
        [
          326.0,
          1889.0,
          2220.0,
          2034.0
        ],
        [
          326.0,
          2041.0,
          1957.0,
          2090.0
        ],
        [
          444.0,
          2117.0,
          2105.0,
          2418.0
        ],
        [
          444.0,
          2427.0,
          2105.0,
          2576.0
        ],
        [
          316.0,
          2599.0,
          2220.0,
          2702.0
        ],
        [
          316.0,
          2702.0,
          2220.0,
          2801.0
        ],
        [
          444.0,
          2827.0,
          2105.0,
          3025.0
        ]
      ],
      "tokens_selected": 916,
      "tokens_all_ocr": 916,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 985,
      "question": "In equations (A.3) and (A.4), which variables appear negated in \u03bd\u0302\u2019s argument, respectively?",
      "doc_name": "2412.12319",
      "category": "math",
      "gt_bboxes": [
        [
          434.0,
          909.0,
          2116.0,
          2933.0
        ],
        [
          436.0,
          485.0,
          2110.0,
          876.0
        ]
      ],
      "pred_bboxes": [
        [
          433.0,
          478.0,
          1079.0,
          535.0
        ],
        [
          433.0,
          561.0,
          2105.0,
          736.0
        ],
        [
          433.0,
          756.0,
          2105.0,
          872.0
        ],
        [
          433.0,
          898.0,
          2105.0,
          1073.0
        ],
        [
          433.0,
          1093.0,
          1659.0,
          1215.0
        ],
        [
          433.0,
          1238.0,
          1625.0,
          1298.0
        ],
        [
          433.0,
          1321.0,
          1620.0,
          1436.0
        ],
        [
          433.0,
          1466.0,
          1434.0,
          1522.0
        ],
        [
          433.0,
          1549.0,
          1465.0,
          1618.0
        ],
        [
          433.0,
          1645.0,
          2034.0,
          1704.0
        ],
        [
          433.0,
          1727.0,
          1659.0,
          1803.0
        ],
        [
          433.0,
          1836.0,
          2105.0,
          2011.0
        ],
        [
          433.0,
          2034.0,
          1700.0,
          2157.0
        ],
        [
          433.0,
          2180.0,
          2105.0,
          2351.0
        ],
        [
          433.0,
          2371.0,
          1965.0,
          2768.0
        ],
        [
          433.0,
          2784.0,
          2105.0,
          2923.0
        ]
      ],
      "tokens_selected": 1132,
      "tokens_all_ocr": 1132,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 986,
      "question": "Using the crops, what is the scalar factor in (10.1) and, after y=log x in the proof, what F(y) makes f~(\u03c3+i\u03c4)=F^(\u03c4)?",
      "doc_name": "2412.12319",
      "category": "math",
      "gt_bboxes": [
        [
          434.0,
          567.0,
          2110.0,
          1976.0
        ],
        [
          435.0,
          2007.0,
          2110.0,
          2917.0
        ]
      ],
      "pred_bboxes": [
        [
          875.0,
          475.0,
          1664.0,
          531.0
        ],
        [
          482.0,
          558.0,
          1306.0,
          614.0
        ],
        [
          433.0,
          640.0,
          2105.0,
          941.0
        ],
        [
          436.0,
          957.0,
          1722.0,
          1083.0
        ],
        [
          433.0,
          1100.0,
          2105.0,
          1645.0
        ],
        [
          433.0,
          1641.0,
          2105.0,
          1968.0
        ],
        [
          433.0,
          1995.0,
          2105.0,
          2163.0
        ],
        [
          436.0,
          2180.0,
          1710.0,
          2246.0
        ],
        [
          433.0,
          2269.0,
          2105.0,
          2718.0
        ],
        [
          436.0,
          2735.0,
          2072.0,
          2896.0
        ]
      ],
      "tokens_selected": 1314,
      "tokens_all_ocr": 1314,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 992,
      "question": "According to equations (4.2) and (4.3), respectively, what are the coefficient multiplying Q_m(Mf) and the explicit value of Q_m(1+|x|)?",
      "doc_name": "2412.12372",
      "category": "math",
      "gt_bboxes": [
        [
          291.0,
          2214.0,
          2264.0,
          3017.0
        ],
        [
          285.0,
          1741.0,
          2264.0,
          2194.0
        ]
      ],
      "pred_bboxes": [
        [
          433.0,
          287.0,
          1592.0,
          346.0
        ],
        [
          405.0,
          356.0,
          2082.0,
          627.0
        ],
        [
          433.0,
          627.0,
          1115.0,
          680.0
        ],
        [
          395.0,
          680.0,
          2149.0,
          743.0
        ],
        [
          482.0,
          786.0,
          1059.0,
          845.0
        ],
        [
          474.0,
          862.0,
          2072.0,
          951.0
        ],
        [
          446.0,
          957.0,
          1751.0,
          1017.0
        ],
        [
          482.0,
          1017.0,
          1677.0,
          1073.0
        ],
        [
          410.0,
          1083.0,
          2131.0,
          1344.0
        ],
        [
          288.0,
          1347.0,
          2256.0,
          1595.0
        ],
        [
          288.0,
          1602.0,
          2256.0,
          1717.0
        ],
        [
          285.0,
          1734.0,
          2256.0,
          1853.0
        ],
        [
          638.0,
          1863.0,
          1893.0,
          1981.0
        ],
        [
          288.0,
          1985.0,
          1506.0,
          2048.0
        ],
        [
          288.0,
          2064.0,
          2256.0,
          2183.0
        ],
        [
          285.0,
          2200.0,
          2256.0,
          2315.0
        ],
        [
          844.0,
          2318.0,
          2248.0,
          2444.0
        ],
        [
          288.0,
          2451.0,
          1506.0,
          2513.0
        ],
        [
          285.0,
          2533.0,
          2256.0,
          2649.0
        ],
        [
          1008.0,
          2642.0,
          2248.0,
          2751.0
        ],
        [
          285.0,
          2751.0,
          2256.0,
          2814.0
        ],
        [
          893.0,
          2827.0,
          2248.0,
          2943.0
        ],
        [
          285.0,
          2956.0,
          1710.0,
          3015.0
        ]
      ],
      "tokens_selected": 1604,
      "tokens_all_ocr": 1604,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1109,
      "question": "Using the caption\u2019s color key and the Difference panel, what color indicates over-reduction, and what is the displayed max over-reduction?",
      "doc_name": "2404.05865",
      "category": "q-bio",
      "gt_bboxes": [
        [
          271.0,
          1711.0,
          2285.0,
          2989.0
        ],
        [
          480.0,
          400.0,
          2028.0,
          1669.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          300.0,
          691.0,
          353.0
        ],
        [
          500.0,
          412.0,
          2013.0,
          1479.0
        ],
        [
          293.0,
          1727.0,
          2253.0,
          2801.0
        ],
        [
          523.0,
          1493.0,
          1901.0,
          1654.0
        ],
        [
          319.0,
          2814.0,
          2162.0,
          2976.0
        ]
      ],
      "tokens_selected": 4059,
      "tokens_all_ocr": 4059,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1117,
      "question": "Which gene is associated with partial loss of a DNA-binding domain, and what tick mark lies immediately left of 0.00 on the Differential Score axis?",
      "doc_name": "2410.10919",
      "category": "q-bio",
      "gt_bboxes": [
        [
          164.0,
          188.0,
          2312.0,
          2148.0
        ],
        [
          167.0,
          2218.0,
          2315.0,
          3203.0
        ]
      ],
      "pred_bboxes": [
        [
          404.0,
          193.0,
          2061.0,
          1871.0
        ],
        [
          181.0,
          1924.0,
          2297.0,
          2134.0
        ],
        [
          181.0,
          2212.0,
          2297.0,
          2510.0
        ],
        [
          181.0,
          2517.0,
          2297.0,
          2991.0
        ],
        [
          181.0,
          2998.0,
          2297.0,
          3174.0
        ]
      ],
      "tokens_selected": 3585,
      "tokens_all_ocr": 3585,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1138,
      "question": "In Figure 4\u2019s Persistent Images heatmap, what value labels the colorbar\u2019s top, and according to the reward-functions sentence, what do those functions incorporate?",
      "doc_name": "2411.14726",
      "category": "q-bio",
      "gt_bboxes": [
        [
          613.0,
          312.0,
          1927.0,
          990.0
        ],
        [
          439.0,
          1469.0,
          2106.0,
          1583.0
        ]
      ],
      "pred_bboxes": [
        [
          441.0,
          1073.0,
          852.0,
          1123.0
        ],
        [
          444.0,
          1612.0,
          1115.0,
          1661.0
        ],
        [
          444.0,
          2758.0,
          1008.0,
          2807.0
        ],
        [
          1023.0,
          924.0,
          1516.0,
          974.0
        ],
        [
          444.0,
          1387.0,
          867.0,
          1440.0
        ],
        [
          615.0,
          310.0,
          1901.0,
          895.0
        ],
        [
          441.0,
          1149.0,
          2103.0,
          1337.0
        ],
        [
          441.0,
          1469.0,
          2100.0,
          1565.0
        ],
        [
          441.0,
          1687.0,
          2103.0,
          1872.0
        ],
        [
          893.0,
          1935.0,
          2098.0,
          1991.0
        ],
        [
          444.0,
          2028.0,
          2103.0,
          2216.0
        ],
        [
          643.0,
          2302.0,
          2098.0,
          2477.0
        ],
        [
          444.0,
          2523.0,
          2103.0,
          2712.0
        ],
        [
          441.0,
          2834.0,
          2100.0,
          2930.0
        ],
        [
          906.0,
          2956.0,
          1636.0,
          3009.0
        ]
      ],
      "tokens_selected": 1673,
      "tokens_all_ocr": 1673,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1206,
      "question": "In the first crop, which acronym names the continuous-time conditions guiding gradient updates, and in the second crop, what year is cited with Merton?",
      "doc_name": "2412.13101",
      "category": "q-fin",
      "gt_bboxes": [
        [
          473.0,
          1527.0,
          2003.0,
          2336.0
        ],
        [
          348.0,
          2545.0,
          2121.0,
          2812.0
        ]
      ],
      "pred_bboxes": [
        [
          370.0,
          2429.0,
          936.0,
          2507.0
        ],
        [
          1137.0,
          1460.0,
          1338.0,
          1516.0
        ],
        [
          489.0,
          586.0,
          1986.0,
          790.0
        ],
        [
          814.0,
          860.0,
          1658.0,
          934.0
        ],
        [
          389.0,
          1007.0,
          2086.0,
          1127.0
        ],
        [
          1018.0,
          1222.0,
          1457.0,
          1288.0
        ],
        [
          489.0,
          1541.0,
          1989.0,
          2338.0
        ],
        [
          365.0,
          2552.0,
          2110.0,
          2795.0
        ]
      ],
      "tokens_selected": 348,
      "tokens_all_ocr": 348,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1217,
      "question": "In Fig. 10, which node receives arrows from both j0 and j1, and in Eq. (A56) what probability multiplies p_{i_l j_l} p_{j_l k_l} in the second summation?",
      "doc_name": "2412.16122",
      "category": "q-fin",
      "gt_bboxes": [
        [
          285.0,
          271.0,
          2245.0,
          1326.0
        ],
        [
          283.0,
          1400.0,
          2260.0,
          3097.0
        ]
      ],
      "pred_bboxes": [
        [
          663.0,
          280.0,
          1888.0,
          1053.0
        ],
        [
          288.0,
          1159.0,
          2246.0,
          1318.0
        ],
        [
          349.0,
          1393.0,
          2067.0,
          1466.0
        ],
        [
          408.0,
          1509.0,
          2241.0,
          2279.0
        ],
        [
          288.0,
          2309.0,
          2251.0,
          3081.0
        ]
      ],
      "tokens_selected": 2105,
      "tokens_all_ocr": 2105,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1219,
      "question": "According to the text and schematic, what is the global parameter fitted to match the empirical graph density, and approximately by what factor does the node count decrease from 'Firm level 300k Nodes' to '2-digits ~80 Nodes'?",
      "doc_name": "2412.16122",
      "category": "q-fin",
      "gt_bboxes": [
        [
          328.0,
          297.0,
          2208.0,
          1057.0
        ],
        [
          274.0,
          1149.0,
          2271.0,
          3091.0
        ]
      ],
      "pred_bboxes": [
        [
          722.0,
          290.0,
          1812.0,
          891.0
        ],
        [
          349.0,
          981.0,
          2169.0,
          1047.0
        ],
        [
          288.0,
          1142.0,
          2251.0,
          1654.0
        ],
        [
          288.0,
          1684.0,
          2251.0,
          2893.0
        ],
        [
          293.0,
          2923.0,
          2246.0,
          3078.0
        ]
      ],
      "tokens_selected": 1313,
      "tokens_all_ocr": 1313,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1241,
      "question": "According to the crops, in what class size are mechanics easy, and what are presenters told to load in a browser tab?",
      "doc_name": "2309.06983",
      "category": "stat",
      "gt_bboxes": [
        [
          334.0,
          614.0,
          2214.0,
          1300.0
        ],
        [
          337.0,
          289.0,
          2220.0,
          560.0
        ]
      ],
      "pred_bboxes": [
        [
          339.0,
          290.0,
          2213.0,
          538.0
        ],
        [
          339.0,
          614.0,
          2210.0,
          862.0
        ],
        [
          451.0,
          944.0,
          2098.0,
          1284.0
        ],
        [
          339.0,
          1367.0,
          2210.0,
          1615.0
        ],
        [
          451.0,
          1701.0,
          2095.0,
          1856.0
        ],
        [
          339.0,
          1939.0,
          2210.0,
          2186.0
        ],
        [
          451.0,
          2272.0,
          2095.0,
          2612.0
        ]
      ],
      "tokens_selected": 337,
      "tokens_all_ocr": 337,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1260,
      "question": "How much larger is the Collaboration\u2013Flexibility correlation than TeamEngagement\u2013Flexibility in the heatmap, and what number appears in the Normalization denominator?",
      "doc_name": "2409.14197",
      "category": "stat",
      "gt_bboxes": [
        [
          605.0,
          297.0,
          1876.0,
          1500.0
        ],
        [
          348.0,
          2037.0,
          2200.0,
          2741.0
        ]
      ],
      "pred_bboxes": [
        [
          1072.0,
          2242.0,
          1470.0,
          2351.0
        ],
        [
          625.0,
          297.0,
          1868.0,
          1304.0
        ],
        [
          962.0,
          1427.0,
          1582.0,
          1489.0
        ],
        [
          352.0,
          1539.0,
          2195.0,
          1882.0
        ],
        [
          354.0,
          1942.0,
          1010.0,
          2001.0
        ],
        [
          354.0,
          2028.0,
          2195.0,
          2252.0
        ],
        [
          510.0,
          2361.0,
          2034.0,
          2490.0
        ],
        [
          352.0,
          2497.0,
          2195.0,
          2728.0
        ]
      ],
      "tokens_selected": 1974,
      "tokens_all_ocr": 1974,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1320,
      "question": "Across both crops, what are the coefficient on \u2211 p_i y_i in w*(y) and the symbol of the cumulative distribution function in program (P3)?",
      "doc_name": "2406.11528",
      "category": "econ",
      "gt_bboxes": [
        [
          302.0,
          2566.0,
          2257.0,
          3047.0
        ],
        [
          278.0,
          302.0,
          2281.0,
          1262.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          2229.0,
          375.0,
          2279.0
        ],
        [
          362.0,
          822.0,
          1097.0,
          878.0
        ],
        [
          288.0,
          293.0,
          2253.0,
          412.0
        ],
        [
          880.0,
          449.0,
          1664.0,
          601.0
        ],
        [
          288.0,
          647.0,
          2253.0,
          822.0
        ],
        [
          829.0,
          915.0,
          1710.0,
          1053.0
        ],
        [
          357.0,
          1083.0,
          1477.0,
          1142.0
        ],
        [
          824.0,
          1179.0,
          1717.0,
          1311.0
        ],
        [
          288.0,
          1334.0,
          2256.0,
          1552.0
        ],
        [
          288.0,
          1565.0,
          2253.0,
          1684.0
        ],
        [
          673.0,
          1721.0,
          1871.0,
          1872.0
        ],
        [
          357.0,
          1978.0,
          2246.0,
          2041.0
        ],
        [
          707.0,
          2081.0,
          1837.0,
          2193.0
        ],
        [
          893.0,
          2272.0,
          1654.0,
          2418.0
        ],
        [
          288.0,
          2427.0,
          2253.0,
          2546.0
        ],
        [
          288.0,
          2566.0,
          2253.0,
          2685.0
        ],
        [
          536.0,
          2712.0,
          2246.0,
          3035.0
        ]
      ],
      "tokens_selected": 1293,
      "tokens_all_ocr": 1293,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1353,
      "question": "Across the two code snippets, what are DSID, DSD, and the FISTA 'tviter' values, respectively?",
      "doc_name": "2412.10129",
      "category": "cs",
      "gt_bboxes": [
        [
          331.0,
          2570.0,
          2070.0,
          2922.0
        ],
        [
          331.0,
          946.0,
          2031.0,
          1324.0
        ]
      ],
      "pred_bboxes": [
        [
          523.0,
          356.0,
          1919.0,
          852.0
        ],
        [
          290.0,
          891.0,
          2156.0,
          1152.0
        ],
        [
          290.0,
          1255.0,
          2156.0,
          1853.0
        ],
        [
          290.0,
          1856.0,
          2156.0,
          2517.0
        ],
        [
          574.0,
          2550.0,
          2062.0,
          2612.0
        ],
        [
          336.0,
          2626.0,
          2026.0,
          2923.0
        ]
      ],
      "tokens_selected": 1466,
      "tokens_all_ocr": 1466,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1354,
      "question": "According to Figure 2\u2019s caption and Code Snippet 4, what is the visualization range\u2019s upper bound and the value assigned to geo.DSID? Answer as 'upper bound, DSID'.",
      "doc_name": "2412.10129",
      "category": "cs",
      "gt_bboxes": [
        [
          292.0,
          351.0,
          2166.0,
          1603.0
        ],
        [
          331.0,
          946.0,
          2031.0,
          1324.0
        ]
      ],
      "pred_bboxes": [
        [
          523.0,
          356.0,
          1919.0,
          1288.0
        ],
        [
          293.0,
          1327.0,
          2156.0,
          1598.0
        ],
        [
          293.0,
          1697.0,
          2154.0,
          1830.0
        ],
        [
          293.0,
          1833.0,
          2156.0,
          2361.0
        ],
        [
          617.0,
          2394.0,
          2021.0,
          2457.0
        ],
        [
          331.0,
          2470.0,
          1812.0,
          2910.0
        ]
      ],
      "tokens_selected": 2191,
      "tokens_all_ocr": 2191,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1367,
      "question": "Across the two figures, which bracketed lyric tag appears exactly twice, and which right-side spectrogram panel is enclosed by the orange frame?",
      "doc_name": "2412.13786",
      "category": "eess",
      "gt_bboxes": [
        [
          203.0,
          778.0,
          2376.0,
          1511.0
        ],
        [
          223.0,
          1094.0,
          1222.0,
          1663.0
        ]
      ],
      "pred_bboxes": [
        [
          1470.0,
          2355.0,
          2179.0,
          2394.0
        ],
        [
          268.0,
          208.0,
          2276.0,
          597.0
        ],
        [
          216.0,
          634.0,
          2327.0,
          726.0
        ],
        [
          224.0,
          786.0,
          2322.0,
          1334.0
        ],
        [
          216.0,
          1377.0,
          2327.0,
          1512.0
        ],
        [
          216.0,
          1612.0,
          1220.0,
          1740.0
        ],
        [
          216.0,
          1757.0,
          1220.0,
          2338.0
        ],
        [
          216.0,
          2404.0,
          1046.0,
          2444.0
        ],
        [
          216.0,
          2480.0,
          1220.0,
          2933.0
        ],
        [
          1324.0,
          1612.0,
          2327.0,
          2289.0
        ],
        [
          1324.0,
          2431.0,
          2327.0,
          2649.0
        ],
        [
          1324.0,
          2662.0,
          2327.0,
          2926.0
        ]
      ],
      "tokens_selected": 2123,
      "tokens_all_ocr": 2123,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1384,
      "question": "In Table 4, how many Multimodal CoT methods list 'Audio' as their modality, and in Table 7's Emerging Benchmarks, what is the sample-count difference between the largest and smallest 'text, video' benchmarks?",
      "doc_name": "2412.18619",
      "category": "eess",
      "gt_bboxes": [
        [
          182.0,
          349.0,
          1855.0,
          2258.0
        ],
        [
          304.0,
          361.0,
          1706.0,
          1544.0
        ]
      ],
      "pred_bboxes": [
        [
          190.0,
          432.0,
          1838.0,
          1591.0
        ],
        [
          512.0,
          345.0,
          1502.0,
          393.0
        ],
        [
          184.0,
          2309.0,
          1838.0,
          2612.0
        ],
        [
          184.0,
          2639.0,
          1834.0,
          2744.0
        ]
      ],
      "tokens_selected": 1863,
      "tokens_all_ocr": 1863,
      "tokens_full_image": 2210,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1392,
      "question": "In Fig. 1, which projection head corresponds to the pitch-variant embedding space, and in Table III, how many GPUs are used by 'Ours'?",
      "doc_name": "2412.18955",
      "category": "eess",
      "gt_bboxes": [
        [
          1295.0,
          729.0,
          2366.0,
          1922.0
        ],
        [
          190.0,
          719.0,
          1262.0,
          1124.0
        ]
      ],
      "pred_bboxes": [
        [
          349.0,
          204.0,
          2192.0,
          396.0
        ],
        [
          796.0,
          452.0,
          1738.0,
          505.0
        ],
        [
          589.0,
          541.0,
          1952.0,
          644.0
        ],
        [
          199.0,
          756.0,
          1248.0,
          1321.0
        ],
        [
          229.0,
          1321.0,
          1102.0,
          1357.0
        ],
        [
          439.0,
          1417.0,
          1010.0,
          1460.0
        ],
        [
          199.0,
          1489.0,
          1248.0,
          2712.0
        ],
        [
          199.0,
          2721.0,
          1245.0,
          2996.0
        ],
        [
          1403.0,
          743.0,
          2233.0,
          1750.0
        ],
        [
          1291.0,
          1777.0,
          2345.0,
          1915.0
        ],
        [
          1294.0,
          1939.0,
          2345.0,
          2530.0
        ],
        [
          1294.0,
          2540.0,
          2345.0,
          2996.0
        ]
      ],
      "tokens_selected": 2125,
      "tokens_all_ocr": 2125,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1427,
      "question": "In these crops, which page of Bor99 is cited for the fiber bundles report, and which journal\u2019s editorial board is described as shifting toward abstract algebraists/topologists?",
      "doc_name": "2412.05250",
      "category": "math",
      "gt_bboxes": [
        [
          322.0,
          1871.0,
          2230.0,
          2520.0
        ],
        [
          323.0,
          407.0,
          2229.0,
          832.0
        ]
      ],
      "pred_bboxes": [
        [
          324.0,
          396.0,
          2223.0,
          640.0
        ],
        [
          324.0,
          640.0,
          2223.0,
          1123.0
        ],
        [
          324.0,
          1123.0,
          2223.0,
          1486.0
        ],
        [
          444.0,
          1522.0,
          2103.0,
          1826.0
        ],
        [
          324.0,
          1863.0,
          2223.0,
          2226.0
        ],
        [
          326.0,
          2226.0,
          2223.0,
          2345.0
        ],
        [
          444.0,
          2388.0,
          2103.0,
          2510.0
        ]
      ],
      "tokens_selected": 602,
      "tokens_all_ocr": 602,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1455,
      "question": "Across Lemmas 2.6 and 2.7, respectively, what 3-tuple equals (1 \u2297 u)(u \u2297 1)(\u03b1)?",
      "doc_name": "2412.20318",
      "category": "math",
      "gt_bboxes": [
        [
          349.0,
          227.0,
          2137.0,
          1128.0
        ],
        [
          336.0,
          208.0,
          2134.0,
          3012.0
        ]
      ],
      "pred_bboxes": [
        [
          349.0,
          898.0,
          518.0,
          944.0
        ],
        [
          352.0,
          426.0,
          916.0,
          478.0
        ],
        [
          349.0,
          1017.0,
          546.0,
          1063.0
        ],
        [
          1082.0,
          1202.0,
          1401.0,
          1268.0
        ],
        [
          349.0,
          218.0,
          2133.0,
          323.0
        ],
        [
          793.0,
          350.0,
          1687.0,
          406.0
        ],
        [
          349.0,
          518.0,
          2133.0,
          673.0
        ],
        [
          765.0,
          703.0,
          1717.0,
          756.0
        ],
        [
          349.0,
          782.0,
          431.0,
          825.0
        ],
        [
          758.0,
          825.0,
          1728.0,
          881.0
        ],
        [
          893.0,
          948.0,
          1587.0,
          1000.0
        ],
        [
          416.0,
          1073.0,
          1454.0,
          1126.0
        ],
        [
          362.0,
          1318.0,
          2133.0,
          1427.0
        ],
        [
          367.0,
          1440.0,
          2133.0,
          1545.0
        ],
        [
          367.0,
          1559.0,
          2133.0,
          1714.0
        ],
        [
          367.0,
          1727.0,
          2133.0,
          1833.0
        ],
        [
          367.0,
          1846.0,
          2133.0,
          1952.0
        ],
        [
          367.0,
          1965.0,
          2133.0,
          2067.0
        ],
        [
          367.0,
          2081.0,
          2133.0,
          2186.0
        ],
        [
          367.0,
          2200.0,
          2133.0,
          2305.0
        ],
        [
          367.0,
          2318.0,
          2133.0,
          2424.0
        ],
        [
          357.0,
          2437.0,
          2080.0,
          2497.0
        ],
        [
          357.0,
          2510.0,
          2133.0,
          2612.0
        ],
        [
          357.0,
          2626.0,
          2133.0,
          2731.0
        ],
        [
          357.0,
          2748.0,
          2133.0,
          2854.0
        ],
        [
          357.0,
          2867.0,
          2133.0,
          2972.0
        ]
      ],
      "tokens_selected": 1219,
      "tokens_all_ocr": 1219,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1487,
      "question": "According to the captions, which node is added in panel f after isolation, and what notation denotes the neighborhood removed when adding v to the MIS in Fig. 3?",
      "doc_name": "2412.14976",
      "category": "physics",
      "gt_bboxes": [
        [
          203.0,
          200.0,
          2368.0,
          1973.0
        ],
        [
          1302.0,
          217.0,
          2352.0,
          1691.0
        ]
      ],
      "pred_bboxes": [
        [
          1314.0,
          2034.0,
          1391.0,
          2077.0
        ],
        [
          216.0,
          218.0,
          2338.0,
          1324.0
        ],
        [
          216.0,
          1364.0,
          2345.0,
          1948.0
        ],
        [
          219.0,
          2034.0,
          1245.0,
          2418.0
        ],
        [
          219.0,
          2477.0,
          1245.0,
          2857.0
        ],
        [
          216.0,
          2916.0,
          1245.0,
          3012.0
        ],
        [
          1659.0,
          2110.0,
          2338.0,
          2219.0
        ],
        [
          1314.0,
          2242.0,
          2340.0,
          2774.0
        ],
        [
          1314.0,
          2774.0,
          2338.0,
          3012.0
        ]
      ],
      "tokens_selected": 2638,
      "tokens_all_ocr": 2638,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1505,
      "question": "In panel b, which scatter plot has the widest x-axis range, and what are the x and y variables labeled there?",
      "doc_name": "2403.03335",
      "category": "q-bio",
      "gt_bboxes": [
        [
          300.0,
          2709.0,
          2165.0,
          2903.0
        ],
        [
          283.0,
          317.0,
          2228.0,
          1506.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          290.0,
          2098.0,
          478.0
        ],
        [
          285.0,
          634.0,
          2243.0,
          2560.0
        ],
        [
          290.0,
          2708.0,
          2164.0,
          2893.0
        ]
      ],
      "tokens_selected": 371,
      "tokens_all_ocr": 371,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1509,
      "question": "Using the screenshot\u2019s tolerance of 0.300 mm (300 \u00b5m), what is the approximate mean difference from faculty at that tolerance in the Class I Preparations graph?",
      "doc_name": "2404.05865",
      "category": "q-bio",
      "gt_bboxes": [
        [
          268.0,
          277.0,
          2285.0,
          1569.0
        ],
        [
          480.0,
          400.0,
          2028.0,
          1669.0
        ]
      ],
      "pred_bboxes": [
        [
          298.0,
          297.0,
          2256.0,
          1436.0
        ],
        [
          405.0,
          1456.0,
          2118.0,
          1569.0
        ],
        [
          298.0,
          1678.0,
          2256.0,
          2817.0
        ],
        [
          413.0,
          2834.0,
          2144.0,
          2943.0
        ]
      ],
      "tokens_selected": 3868,
      "tokens_all_ocr": 3868,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1522,
      "question": "Between COMPBIAS and ZN_FING, which feature has more labeled proteins in Supplementary Figure S1 but a lower esm650M F1 score in Figure 3?",
      "doc_name": "2410.10919",
      "category": "q-bio",
      "gt_bboxes": [
        [
          182.0,
          1382.0,
          2306.0,
          2455.0
        ],
        [
          224.0,
          352.0,
          2182.0,
          2400.0
        ]
      ],
      "pred_bboxes": [
        [
          183.0,
          186.0,
          628.0,
          266.0
        ],
        [
          183.0,
          330.0,
          1092.0,
          403.0
        ],
        [
          181.0,
          431.0,
          2287.0,
          860.0
        ],
        [
          181.0,
          856.0,
          2287.0,
          1344.0
        ],
        [
          235.0,
          1397.0,
          2235.0,
          2247.0
        ],
        [
          181.0,
          2282.0,
          2292.0,
          2444.0
        ],
        [
          181.0,
          2584.0,
          1142.0,
          2658.0
        ],
        [
          181.0,
          2689.0,
          2292.0,
          3181.0
        ]
      ],
      "tokens_selected": 1960,
      "tokens_all_ocr": 1960,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1548,
      "question": "Across the figures, what are (i) the minimum colorbar value on the 20x20 latent-space heatmap in Fig. 5(a) JSE Top 60 and (ii) the maximum epoch labeled on Fig. 6's x-axis?",
      "doc_name": "2410.22346",
      "category": "q-fin",
      "gt_bboxes": [
        [
          1280.0,
          1539.0,
          2365.0,
          2617.0
        ],
        [
          1287.0,
          1016.0,
          2360.0,
          2053.0
        ]
      ],
      "pred_bboxes": [
        [
          242.0,
          247.0,
          2325.0,
          772.0
        ],
        [
          193.0,
          796.0,
          2348.0,
          1053.0
        ],
        [
          209.0,
          1136.0,
          1225.0,
          1585.0
        ],
        [
          196.0,
          1608.0,
          1250.0,
          1909.0
        ],
        [
          199.0,
          2021.0,
          1248.0,
          2322.0
        ],
        [
          199.0,
          2335.0,
          1248.0,
          2830.0
        ],
        [
          196.0,
          2844.0,
          1248.0,
          2992.0
        ],
        [
          1294.0,
          1139.0,
          2345.0,
          1489.0
        ],
        [
          1294.0,
          1549.0,
          2348.0,
          2229.0
        ],
        [
          1294.0,
          2252.0,
          2345.0,
          2606.0
        ],
        [
          1577.0,
          2712.0,
          2059.0,
          2761.0
        ],
        [
          1294.0,
          2794.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 3034,
      "tokens_all_ocr": 3034,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1580,
      "question": "In the multi-plot figure, which variable is labeled directly above the subplot whose y-axis peaks at 60, and what is the smaller of the two 'Prob. Chi-Square (6)' values shown in the table?",
      "doc_name": "2412.16927",
      "category": "q-fin",
      "gt_bboxes": [
        [
          446.0,
          278.0,
          2098.0,
          512.0
        ],
        [
          287.0,
          513.0,
          2316.0,
          2413.0
        ]
      ],
      "pred_bboxes": [
        [
          1600.0,
          1403.0,
          1990.0,
          1436.0
        ],
        [
          1600.0,
          1304.0,
          2008.0,
          1337.0
        ],
        [
          1600.0,
          1453.0,
          1939.0,
          1486.0
        ],
        [
          1600.0,
          1499.0,
          2118.0,
          1536.0
        ],
        [
          1600.0,
          1889.0,
          2118.0,
          1919.0
        ],
        [
          1600.0,
          1255.0,
          1888.0,
          1288.0
        ],
        [
          1600.0,
          1549.0,
          2093.0,
          1582.0
        ],
        [
          1643.0,
          1697.0,
          2118.0,
          1727.0
        ],
        [
          1643.0,
          1744.0,
          2118.0,
          1777.0
        ],
        [
          1600.0,
          1648.0,
          1990.0,
          1681.0
        ],
        [
          1643.0,
          1793.0,
          2118.0,
          1823.0
        ],
        [
          456.0,
          290.0,
          2090.0,
          495.0
        ],
        [
          293.0,
          505.0,
          1286.0,
          558.0
        ],
        [
          469.0,
          594.0,
          2072.0,
          1024.0
        ],
        [
          293.0,
          1027.0,
          1470.0,
          1076.0
        ],
        [
          285.0,
          1205.0,
          1557.0,
          2064.0
        ],
        [
          1600.0,
          1354.0,
          1990.0,
          1387.0
        ],
        [
          1600.0,
          1598.0,
          2118.0,
          1631.0
        ],
        [
          1600.0,
          1839.0,
          2118.0,
          1872.0
        ],
        [
          293.0,
          2216.0,
          587.0,
          2266.0
        ],
        [
          293.0,
          2325.0,
          2251.0,
          2520.0
        ],
        [
          293.0,
          2540.0,
          2251.0,
          2735.0
        ],
        [
          293.0,
          2754.0,
          2251.0,
          2959.0
        ]
      ],
      "tokens_selected": 2161,
      "tokens_all_ocr": 2161,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1592,
      "question": "Figure 10 summarizes the quasi-power BART model. From Table 1, what are this model\u2019s weight \u03c9 and variance function V(\u03bc)?",
      "doc_name": "2405.20601",
      "category": "stat",
      "gt_bboxes": [
        [
          289.0,
          280.0,
          2272.0,
          1087.0
        ],
        [
          283.0,
          406.0,
          2265.0,
          2929.0
        ]
      ],
      "pred_bboxes": [
        [
          735.0,
          290.0,
          1812.0,
          733.0
        ],
        [
          290.0,
          766.0,
          2256.0,
          1063.0
        ],
        [
          290.0,
          1149.0,
          2256.0,
          1400.0
        ],
        [
          290.0,
          1446.0,
          2256.0,
          2999.0
        ]
      ],
      "tokens_selected": 858,
      "tokens_all_ocr": 858,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1620,
      "question": "Which figure caption includes the erroneous date range '1977\u20131855', and what is the symbol on the horizontal axis in the soft-thresholding operator figure?",
      "doc_name": "2412.15633",
      "category": "stat",
      "gt_bboxes": [
        [
          407.0,
          516.0,
          2061.0,
          1142.0
        ],
        [
          815.0,
          1355.0,
          1664.0,
          2230.0
        ]
      ],
      "pred_bboxes": [
        [
          874.0,
          519.0,
          1586.0,
          948.0
        ],
        [
          422.0,
          1000.0,
          2048.0,
          1123.0
        ],
        [
          422.0,
          1190.0,
          2048.0,
          1313.0
        ],
        [
          645.0,
          1334.0,
          2046.0,
          1492.0
        ],
        [
          486.0,
          1531.0,
          1755.0,
          1597.0
        ],
        [
          422.0,
          1611.0,
          2006.0,
          1682.0
        ],
        [
          682.0,
          1713.0,
          2046.0,
          1861.0
        ],
        [
          422.0,
          1896.0,
          2048.0,
          1962.0
        ],
        [
          802.0,
          1994.0,
          2046.0,
          2127.0
        ],
        [
          422.0,
          2163.0,
          2048.0,
          2229.0
        ],
        [
          804.0,
          2261.0,
          2046.0,
          2391.0
        ],
        [
          422.0,
          2429.0,
          2048.0,
          2735.0
        ],
        [
          422.0,
          2735.0,
          2048.0,
          2914.0
        ]
      ],
      "tokens_selected": 1180,
      "tokens_all_ocr": 1180,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    }
  ]
}

==> anc/ablations/p25_agg-mean_rs-max_mo-0.25/bbox_docvqa_benchmark_20251213_165631/progress.md <==
# BBox-DocVQA Benchmark Progress

## Configuration

### Model & Environment

| Setting | Value |
|---------|-------|
| Embedding Model | `colqwen3-4b` |
| DeepSeek Mode | `Gundam` |
| DeepSeek Task | `markdown` |

### Scoring & Thresholding

| Setting | Value |
|---------|-------|
| Threshold Method | `percentile` |
| Token Aggregation | `mean` |
| Region Scoring | `max` |
| Percentile | `25.0` |
| Top-K | `None` |
| Min Patch Overlap | `0.25` |

### Dataset

| Setting | Value |
|---------|-------|
| Sample Limit | `None` |
| Filter | `Sample IDs: [6, 17, 18, 32, 33, 75, 106, 116, 118, 125, 187, 190, 199, 202, 250, 298, 337, 353, 368, 404, 405, 407, 420, 436, 452, 467, 472, 478, 492, 501, 512, 548, 570, 576, 608, 634, 651, 678, 683, 716, 717, 729, 732, 765, 804, 816, 883, 905, 909, 926, 944, 949, 965, 985, 986, 992, 1109, 1117, 1138, 1206, 1217, 1219, 1241, 1260, 1320, 1353, 1354, 1367, 1384, 1392, 1427, 1455, 1487, 1505, 1509, 1522, 1548, 1580, 1592, 1620]` |

## Progress

**Processed:** 80/80

**Hit Rates:** IoU@0.25: 73/80 (91.2%) | IoU@0.5: 55/80 (68.8%) | IoU@0.7: 26/80 (32.5%)

## Category Breakdown

| Category | N | Mean IoU | IoU@0.25 | IoU@0.5 | IoU@0.7 | Det IoU | Det@0.5 |
|----------|---:|--------:|--------:|--------:|--------:|--------:|--------:|
| cs | 10 | 0.723 | 100.0% | 70.0% | 50.0% | 0.723 | 70.0% |
| econ | 10 | 0.384 | 60.0% | 30.0% | 10.0% | 0.384 | 30.0% |
| eess | 10 | 0.675 | 100.0% | 80.0% | 30.0% | 0.675 | 80.0% |
| math | 10 | 0.459 | 80.0% | 30.0% | 20.0% | 0.459 | 30.0% |
| physics | 10 | 0.650 | 100.0% | 100.0% | 30.0% | 0.650 | 100.0% |
| q-bio | 10 | 0.734 | 100.0% | 100.0% | 50.0% | 0.734 | 100.0% |
| q-fin | 10 | 0.667 | 100.0% | 80.0% | 40.0% | 0.667 | 80.0% |
| stat | 10 | 0.550 | 90.0% | 60.0% | 30.0% | 0.550 | 60.0% |
| **TOTAL** | **80** | **0.605** | **91.2%** | **68.8%** | **32.5%** | **0.605** | **68.8%** |

## Results

| ID | Document | Category | OCR'd | Sel | IoU | @0.25 | @0.5 | @0.7 | Tok Sel | Tok OCR | Tok Img | Save OCR | Save Img |
|----|----------|----------|-------|-----|-----|-------|------|------|---------|---------|---------|----------|----------|
| 6 | 2311.07631 | cs | 17 | 17 | 0.649 | ✅ | ✅ | ❌ | 600 | 600 | 2,531 | 0% | 76% |
| 17 | 2405.09360 | econ | 36 | 36 | 0.385 | ✅ | ❌ | ❌ | 1,704 | 1,704 | 2,531 | 0% | 33% |
| 18 | 2405.09360 | econ | 42 | 42 | 0.112 | ❌ | ❌ | ❌ | 1,871 | 1,871 | 2,531 | 0% | 26% |
| 32 | 2406.11528 | econ | 19 | 19 | 0.105 | ❌ | ❌ | ❌ | 1,169 | 1,169 | 2,531 | 0% | 54% |
| 33 | 2406.11528 | econ | 16 | 16 | 0.161 | ❌ | ❌ | ❌ | 1,518 | 1,518 | 2,531 | 0% | 40% |
| 75 | 2410.14317 | econ | 12 | 12 | 0.256 | ✅ | ❌ | ❌ | 767 | 767 | 2,531 | 0% | 70% |
| 106 | 2412.07948 | eess | 14 | 14 | 0.699 | ✅ | ✅ | ❌ | 2,296 | 2,296 | 2,531 | 0% | 9% |
| 116 | 2412.09651 | cs | 7 | 7 | 0.974 | ✅ | ✅ | ✅ | 841 | 841 | 2,316 | 0% | 64% |
| 118 | 2412.09651 | cs | 8 | 8 | 0.944 | ✅ | ✅ | ✅ | 1,861 | 1,861 | 2,316 | 0% | 20% |
| 125 | 2412.10129 | cs | 9 | 9 | 0.462 | ✅ | ❌ | ❌ | 1,504 | 1,504 | 2,531 | 0% | 41% |
| 187 | 2412.17966 | cs | 16 | 16 | 0.982 | ✅ | ✅ | ✅ | 2,147 | 2,147 | 2,531 | 0% | 15% |
| 190 | 2412.18619 | eess | 9 | 9 | 0.546 | ✅ | ✅ | ❌ | 1,338 | 1,338 | 2,210 | 0% | 39% |
| 199 | 2412.18619 | eess | 4 | 4 | 0.836 | ✅ | ✅ | ✅ | 3,134 | 3,134 | 2,210 | 0% | -42% |
| 202 | 2412.18823 | cs | 3 | 3 | 0.331 | ✅ | ❌ | ❌ | 1,876 | 1,876 | 2,531 | 0% | 26% |
| 250 | 2412.20486 | cs | 9 | 9 | 0.874 | ✅ | ✅ | ✅ | 2,946 | 2,946 | 2,531 | 0% | -16% |
| 298 | 2412.05250 | math | 6 | 6 | 0.397 | ✅ | ❌ | ❌ | 663 | 663 | 2,531 | 0% | 74% |
| 337 | 2412.12372 | math | 19 | 19 | 0.279 | ✅ | ❌ | ❌ | 1,587 | 1,587 | 2,531 | 0% | 37% |
| 353 | 2412.12446 | math | 10 | 10 | 0.956 | ✅ | ✅ | ✅ | 1,778 | 1,778 | 2,316 | 0% | 23% |
| 368 | 2412.20966 | math | 10 | 10 | 0.937 | ✅ | ✅ | ✅ | 1,062 | 1,062 | 2,531 | 0% | 58% |
| 404 | 2411.15169 | physics | 6 | 6 | 0.592 | ✅ | ✅ | ❌ | 1,784 | 1,784 | 2,531 | 0% | 30% |
| 405 | 2411.15169 | physics | 7 | 7 | 0.587 | ✅ | ✅ | ❌ | 1,610 | 1,610 | 2,531 | 0% | 36% |
| 407 | 2411.15169 | physics | 9 | 9 | 0.877 | ✅ | ✅ | ✅ | 2,120 | 2,120 | 2,531 | 0% | 16% |
| 420 | 2412.10069 | physics | 4 | 4 | 0.767 | ✅ | ✅ | ✅ | 559 | 559 | 2,531 | 0% | 78% |
| 436 | 2412.14976 | physics | 6 | 6 | 0.528 | ✅ | ✅ | ❌ | 2,288 | 2,288 | 2,531 | 0% | 10% |
| 452 | 2412.17161 | physics | 12 | 12 | 0.658 | ✅ | ✅ | ❌ | 2,351 | 2,351 | 2,531 | 0% | 7% |
| 467 | 2501.00176 | physics | 10 | 10 | 0.616 | ✅ | ✅ | ❌ | 4,122 | 4,122 | 2,531 | 0% | -63% |
| 472 | 2501.00475 | physics | 25 | 25 | 0.833 | ✅ | ✅ | ✅ | 2,663 | 2,663 | 2,531 | 0% | -5% |
| 478 | 2501.00475 | physics | 9 | 9 | 0.531 | ✅ | ✅ | ❌ | 2,424 | 2,424 | 2,531 | 0% | 4% |
| 492 | 2404.05865 | q-bio | 4 | 4 | 0.868 | ✅ | ✅ | ✅ | 2,454 | 2,454 | 2,531 | 0% | 3% |
| 501 | 2410.10919 | q-bio | 5 | 5 | 0.614 | ✅ | ✅ | ❌ | 2,637 | 2,637 | 2,316 | 0% | -14% |
| 512 | 2411.12087 | q-bio | 10 | 10 | 0.698 | ✅ | ✅ | ❌ | 1,741 | 1,741 | 2,531 | 0% | 31% |
| 548 | 2411.16084 | q-bio | 5 | 5 | 0.957 | ✅ | ✅ | ✅ | 711 | 711 | 2,531 | 0% | 72% |
| 570 | 2410.22346 | q-fin | 13 | 13 | 0.484 | ✅ | ❌ | ❌ | 3,549 | 3,549 | 2,531 | 0% | -40% |
| 576 | 2410.22346 | q-fin | 12 | 12 | 0.535 | ✅ | ✅ | ❌ | 3,034 | 3,034 | 2,531 | 0% | -20% |
| 608 | 2412.12458 | q-fin | 4 | 4 | 0.880 | ✅ | ✅ | ✅ | 4,738 | 4,738 | 2,531 | 0% | -87% |
| 634 | 2412.16122 | q-fin | 6 | 6 | 0.967 | ✅ | ✅ | ✅ | 405 | 405 | 2,531 | 0% | 84% |
| 651 | 2412.16927 | q-fin | 7 | 7 | 0.807 | ✅ | ✅ | ✅ | 3,121 | 3,121 | 2,531 | 0% | -23% |
| 678 | 2405.20601 | stat | 6 | 6 | 0.621 | ✅ | ✅ | ❌ | 2,008 | 2,008 | 2,531 | 0% | 21% |
| 683 | 2405.20601 | stat | 6 | 6 | 0.704 | ✅ | ✅ | ✅ | 1,719 | 1,719 | 2,531 | 0% | 32% |
| 716 | 2411.04729 | stat | 10 | 10 | 0.272 | ✅ | ❌ | ❌ | 924 | 924 | 2,316 | 0% | 60% |
| 717 | 2411.04729 | stat | 12 | 12 | 0.287 | ✅ | ❌ | ❌ | 1,228 | 1,228 | 2,316 | 0% | 47% |
| 729 | 2412.11303 | stat | 10 | 10 | 0.734 | ✅ | ✅ | ✅ | 3,033 | 3,033 | 2,531 | 0% | -20% |
| 732 | 2412.11303 | stat | 15 | 15 | 0.946 | ✅ | ✅ | ✅ | 1,103 | 1,103 | 2,531 | 0% | 56% |
| 765 | 2406.05299 | econ | 15 | 15 | 0.591 | ✅ | ✅ | ❌ | 744 | 744 | 2,316 | 0% | 68% |
| 804 | 2410.14317 | econ | 9 | 9 | 0.236 | ❌ | ❌ | ❌ | 616 | 616 | 2,531 | 0% | 76% |
| 816 | 2411.15797 | econ | 6 | 6 | 0.920 | ✅ | ✅ | ✅ | 2,444 | 2,444 | 2,531 | 0% | 3% |
| 883 | 2412.16977 | eess | 15 | 15 | 0.838 | ✅ | ✅ | ✅ | 1,600 | 1,600 | 2,531 | 0% | 37% |
| 905 | 2412.18955 | eess | 15 | 15 | 0.650 | ✅ | ✅ | ❌ | 3,034 | 3,034 | 2,531 | 0% | -20% |
| 909 | 2412.18955 | eess | 6 | 6 | 0.939 | ✅ | ✅ | ✅ | 594 | 594 | 2,531 | 0% | 77% |
| 926 | 2412.20176 | econ | 10 | 10 | 0.691 | ✅ | ✅ | ❌ | 741 | 741 | 2,318 | 0% | 68% |
| 944 | 2501.00038 | eess | 18 | 18 | 0.469 | ✅ | ❌ | ❌ | 1,501 | 1,501 | 2,531 | 0% | 41% |
| 949 | 2501.03254 | cs | 3 | 3 | 0.943 | ✅ | ✅ | ✅ | 2,036 | 2,036 | 2,531 | 0% | 20% |
| 965 | 2412.05250 | math | 17 | 17 | 0.425 | ✅ | ❌ | ❌ | 916 | 916 | 2,531 | 0% | 64% |
| 985 | 2412.12319 | math | 16 | 16 | 0.312 | ✅ | ❌ | ❌ | 1,132 | 1,132 | 2,531 | 0% | 55% |
| 986 | 2412.12319 | math | 10 | 10 | 0.439 | ✅ | ❌ | ❌ | 1,314 | 1,314 | 2,531 | 0% | 48% |
| 992 | 2412.12372 | math | 23 | 23 | 0.203 | ❌ | ❌ | ❌ | 1,604 | 1,604 | 2,531 | 0% | 37% |
| 1109 | 2404.05865 | q-bio | 5 | 5 | 0.820 | ✅ | ✅ | ✅ | 4,059 | 4,059 | 2,531 | 0% | -60% |
| 1117 | 2410.10919 | q-bio | 5 | 5 | 0.567 | ✅ | ✅ | ❌ | 3,585 | 3,585 | 2,316 | 0% | -55% |
| 1138 | 2411.14726 | q-bio | 15 | 15 | 0.839 | ✅ | ✅ | ✅ | 1,673 | 1,673 | 2,531 | 0% | 34% |
| 1206 | 2412.13101 | q-fin | 8 | 8 | 0.928 | ✅ | ✅ | ✅ | 348 | 348 | 2,316 | 0% | 85% |
| 1217 | 2412.16122 | q-fin | 5 | 5 | 0.455 | ✅ | ❌ | ❌ | 2,105 | 2,105 | 2,531 | 0% | 17% |
| 1219 | 2412.16122 | q-fin | 5 | 5 | 0.531 | ✅ | ✅ | ❌ | 1,313 | 1,313 | 2,531 | 0% | 48% |
| 1241 | 2309.06983 | stat | 7 | 7 | 0.672 | ✅ | ✅ | ❌ | 337 | 337 | 2,531 | 0% | 87% |
| 1260 | 2409.14197 | stat | 8 | 8 | 0.573 | ✅ | ✅ | ❌ | 1,974 | 1,974 | 2,531 | 0% | 22% |
| 1320 | 2406.11528 | econ | 17 | 17 | 0.383 | ✅ | ❌ | ❌ | 1,293 | 1,293 | 2,531 | 0% | 49% |
| 1353 | 2412.10129 | cs | 6 | 6 | 0.632 | ✅ | ✅ | ❌ | 1,466 | 1,466 | 2,531 | 0% | 42% |
| 1354 | 2412.10129 | cs | 6 | 6 | 0.440 | ✅ | ❌ | ❌ | 2,191 | 2,191 | 2,531 | 0% | 13% |
| 1367 | 2412.13786 | eess | 12 | 12 | 0.455 | ✅ | ❌ | ❌ | 2,123 | 2,123 | 2,531 | 0% | 16% |
| 1384 | 2412.18619 | eess | 4 | 4 | 0.687 | ✅ | ✅ | ❌ | 1,863 | 1,863 | 2,210 | 0% | 16% |
| 1392 | 2412.18955 | eess | 12 | 12 | 0.628 | ✅ | ✅ | ❌ | 2,125 | 2,125 | 2,531 | 0% | 16% |
| 1427 | 2412.05250 | math | 7 | 7 | 0.535 | ✅ | ✅ | ❌ | 602 | 602 | 2,531 | 0% | 76% |
| 1455 | 2412.20318 | math | 26 | 26 | 0.113 | ❌ | ❌ | ❌ | 1,219 | 1,219 | 2,531 | 0% | 52% |
| 1487 | 2412.14976 | physics | 9 | 9 | 0.514 | ✅ | ✅ | ❌ | 2,638 | 2,638 | 2,531 | 0% | -4% |
| 1505 | 2403.03335 | q-bio | 3 | 3 | 0.662 | ✅ | ✅ | ❌ | 371 | 371 | 2,531 | 0% | 85% |
| 1509 | 2404.05865 | q-bio | 4 | 4 | 0.737 | ✅ | ✅ | ✅ | 3,868 | 3,868 | 2,531 | 0% | -53% |
| 1522 | 2410.10919 | q-bio | 8 | 8 | 0.577 | ✅ | ✅ | ❌ | 1,960 | 1,960 | 2,316 | 0% | 15% |
| 1548 | 2410.22346 | q-fin | 12 | 12 | 0.511 | ✅ | ✅ | ❌ | 3,034 | 3,034 | 2,531 | 0% | -20% |
| 1580 | 2412.16927 | q-fin | 23 | 23 | 0.575 | ✅ | ✅ | ❌ | 2,161 | 2,161 | 2,531 | 0% | 15% |
| 1592 | 2405.20601 | stat | 4 | 4 | 0.466 | ✅ | ❌ | ❌ | 858 | 858 | 2,531 | 0% | 66% |
| 1620 | 2412.15633 | stat | 13 | 13 | 0.224 | ❌ | ❌ | ❌ | 1,180 | 1,180 | 2,316 | 0% | 49% |
| **Total** | | | **866** | **866** | | | | | **145,610** | **145,610** | **198,939** | **0%** | **27%** |

## Summary

- **Mean IoU:** 0.605
- **IoU@0.25:** 73/80 (91.2%)
- **IoU@0.5:** 55/80 (68.8%)
- **IoU@0.7:** 26/80 (32.5%)

**Token Totals:** Selected 145,610 | All OCR 145,610 | Full Image 198,939

**Savings:** 0.0% vs All OCR | 26.8% vs Full Image


==> anc/ablations/p25_agg-mean_rs-max_mo-0.25/bbox_docvqa_benchmark_20251213_165631/summary.json <==
{
  "token_summary": {
    "total_tokens_selected": 145610,
    "total_tokens_all_ocr": 145610,
    "total_tokens_full_image": 198939,
    "savings_vs_all_ocr": "0.0%",
    "savings_vs_full_image": "26.8%"
  },
  "failed_count": 0,
  "sample_results": [
    {
      "sample_id": 6,
      "question": "In the described spiral process, between which two poles does it oscillate, and what page number is cited for the processual definition?",
      "doc_name": "2311.07631",
      "category": "cs",
      "gt_bboxes": [
        [
          290.0,
          2025.0,
          2245.0,
          2985.0
        ]
      ],
      "pred_bboxes": [
        [
          339.0,
          297.0,
          2141.0,
          389.0
        ],
        [
          339.0,
          432.0,
          2105.0,
          554.0
        ],
        [
          339.0,
          584.0,
          2090.0,
          706.0
        ],
        [
          296.0,
          749.0,
          722.0,
          806.0
        ],
        [
          293.0,
          832.0,
          987.0,
          1057.0
        ],
        [
          293.0,
          1080.0,
          2238.0,
          1255.0
        ],
        [
          339.0,
          1275.0,
          2213.0,
          1403.0
        ],
        [
          339.0,
          1417.0,
          2169.0,
          1542.0
        ],
        [
          339.0,
          1559.0,
          2182.0,
          1681.0
        ],
        [
          339.0,
          1697.0,
          2008.0,
          1820.0
        ],
        [
          339.0,
          1839.0,
          2197.0,
          1962.0
        ],
        [
          293.0,
          2008.0,
          783.0,
          2064.0
        ],
        [
          293.0,
          2090.0,
          561.0,
          2143.0
        ],
        [
          293.0,
          2150.0,
          513.0,
          2200.0
        ],
        [
          293.0,
          2206.0,
          1008.0,
          2259.0
        ],
        [
          293.0,
          2266.0,
          571.0,
          2315.0
        ],
        [
          293.0,
          2338.0,
          2248.0,
          2963.0
        ]
      ],
      "tokens_selected": 600,
      "tokens_all_ocr": 600,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 17,
      "question": "According to equation (18), (C)UA holds if which two PD expressions are zero?",
      "doc_name": "2405.09360",
      "category": "econ",
      "gt_bboxes": [
        [
          1327.0,
          2322.0,
          2331.0,
          2827.0
        ]
      ],
      "pred_bboxes": [
        [
          1327.0,
          2005.0,
          1403.0,
          2048.0
        ],
        [
          216.0,
          1126.0,
          418.0,
          1172.0
        ],
        [
          216.0,
          224.0,
          1217.0,
          505.0
        ],
        [
          219.0,
          538.0,
          712.0,
          587.0
        ],
        [
          216.0,
          594.0,
          1217.0,
          776.0
        ],
        [
          216.0,
          776.0,
          1217.0,
          961.0
        ],
        [
          216.0,
          957.0,
          1217.0,
          1053.0
        ],
        [
          513.0,
          1060.0,
          924.0,
          1119.0
        ],
        [
          216.0,
          1172.0,
          1217.0,
          1357.0
        ],
        [
          234.0,
          1360.0,
          1217.0,
          1423.0
        ],
        [
          216.0,
          1427.0,
          1217.0,
          1519.0
        ],
        [
          216.0,
          1526.0,
          1217.0,
          1618.0
        ],
        [
          234.0,
          1628.0,
          1217.0,
          1929.0
        ],
        [
          216.0,
          1942.0,
          1217.0,
          2223.0
        ],
        [
          216.0,
          2259.0,
          492.0,
          2305.0
        ],
        [
          216.0,
          2315.0,
          1217.0,
          2682.0
        ],
        [
          216.0,
          2685.0,
          1217.0,
          2824.0
        ],
        [
          216.0,
          2834.0,
          1217.0,
          2933.0
        ],
        [
          1531.0,
          237.0,
          2062.0,
          753.0
        ],
        [
          1324.0,
          868.0,
          2327.0,
          967.0
        ],
        [
          1608.0,
          1043.0,
          2039.0,
          1100.0
        ],
        [
          1327.0,
          1106.0,
          2327.0,
          1387.0
        ],
        [
          1327.0,
          1387.0,
          2327.0,
          1578.0
        ],
        [
          1671.0,
          1595.0,
          1990.0,
          1654.0
        ],
        [
          1327.0,
          1668.0,
          2016.0,
          1717.0
        ],
        [
          1327.0,
          1717.0,
          2327.0,
          1856.0
        ],
        [
          1327.0,
          1863.0,
          2284.0,
          1912.0
        ],
        [
          1625.0,
          1922.0,
          2327.0,
          1985.0
        ],
        [
          1352.0,
          2057.0,
          2299.0,
          2173.0
        ],
        [
          1327.0,
          2186.0,
          2327.0,
          2279.0
        ],
        [
          1327.0,
          2312.0,
          2156.0,
          2365.0
        ],
        [
          1327.0,
          2371.0,
          2327.0,
          2566.0
        ],
        [
          1605.0,
          2579.0,
          2327.0,
          2639.0
        ],
        [
          1735.0,
          2649.0,
          2327.0,
          2708.0
        ],
        [
          1327.0,
          2725.0,
          2325.0,
          2821.0
        ],
        [
          1327.0,
          2834.0,
          2325.0,
          2930.0
        ]
      ],
      "tokens_selected": 1704,
      "tokens_all_ocr": 1704,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 18,
      "question": "In Proposition 8\u2019s second claim, what factor multiplies \u03b5\u00b7K in the no-disadvantage bound, and which norm of PD is used in the inequality for |UD|?",
      "doc_name": "2405.09360",
      "category": "econ",
      "gt_bboxes": [
        [
          1324.0,
          731.0,
          2339.0,
          2938.0
        ]
      ],
      "pred_bboxes": [
        [
          645.0,
          218.0,
          791.0,
          267.0
        ],
        [
          214.0,
          280.0,
          1212.0,
          379.0
        ],
        [
          365.0,
          399.0,
          1074.0,
          614.0
        ],
        [
          214.0,
          627.0,
          1212.0,
          723.0
        ],
        [
          482.0,
          743.0,
          957.0,
          891.0
        ],
        [
          216.0,
          911.0,
          791.0,
          961.0
        ],
        [
          387.0,
          981.0,
          1212.0,
          1129.0
        ],
        [
          216.0,
          1149.0,
          1033.0,
          1199.0
        ],
        [
          252.0,
          1222.0,
          1186.0,
          1281.0
        ],
        [
          216.0,
          1308.0,
          893.0,
          1357.0
        ],
        [
          255.0,
          1380.0,
          1212.0,
          1526.0
        ],
        [
          216.0,
          1549.0,
          1212.0,
          1658.0
        ],
        [
          260.0,
          1681.0,
          1212.0,
          1833.0
        ],
        [
          216.0,
          1846.0,
          1212.0,
          1945.0
        ],
        [
          216.0,
          1972.0,
          1212.0,
          2117.0
        ],
        [
          630.0,
          2147.0,
          816.0,
          2200.0
        ],
        [
          216.0,
          2223.0,
          1212.0,
          2318.0
        ],
        [
          313.0,
          2345.0,
          1115.0,
          2513.0
        ],
        [
          216.0,
          2533.0,
          1212.0,
          2774.0
        ],
        [
          280.0,
          2801.0,
          1212.0,
          2857.0
        ],
        [
          216.0,
          2883.0,
          906.0,
          2933.0
        ],
        [
          1324.0,
          221.0,
          2325.0,
          317.0
        ],
        [
          1324.0,
          346.0,
          2325.0,
          396.0
        ],
        [
          1380.0,
          422.0,
          2266.0,
          485.0
        ],
        [
          1324.0,
          508.0,
          2325.0,
          696.0
        ],
        [
          1324.0,
          726.0,
          2325.0,
          822.0
        ],
        [
          1352.0,
          839.0,
          2325.0,
          1073.0
        ],
        [
          1728.0,
          1106.0,
          2011.0,
          1159.0
        ],
        [
          1324.0,
          1182.0,
          1983.0,
          1232.0
        ],
        [
          1347.0,
          1258.0,
          2299.0,
          1321.0
        ],
        [
          1324.0,
          1344.0,
          1822.0,
          1390.0
        ],
        [
          1378.0,
          1420.0,
          2281.0,
          1479.0
        ],
        [
          1324.0,
          1499.0,
          2325.0,
          1750.0
        ],
        [
          1608.0,
          1773.0,
          2034.0,
          1830.0
        ],
        [
          1324.0,
          1856.0,
          2325.0,
          2008.0
        ],
        [
          1608.0,
          2041.0,
          2034.0,
          2097.0
        ],
        [
          1324.0,
          2127.0,
          2325.0,
          2229.0
        ],
        [
          1324.0,
          2229.0,
          2325.0,
          2325.0
        ],
        [
          1631.0,
          2348.0,
          2016.0,
          2404.0
        ],
        [
          1324.0,
          2424.0,
          2325.0,
          2612.0
        ],
        [
          1327.0,
          2636.0,
          2325.0,
          2774.0
        ],
        [
          1324.0,
          2794.0,
          2325.0,
          2933.0
        ]
      ],
      "tokens_selected": 1871,
      "tokens_all_ocr": 1871,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 32,
      "question": "According to inequality (5), which denominator appears under (\u2211\u221ac_i(a_i))^2?",
      "doc_name": "2406.11528",
      "category": "econ",
      "gt_bboxes": [
        [
          281.0,
          1453.0,
          2263.0,
          2912.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          293.0,
          2253.0,
          416.0
        ],
        [
          1023.0,
          459.0,
          1523.0,
          597.0
        ],
        [
          290.0,
          634.0,
          477.0,
          687.0
        ],
        [
          747.0,
          670.0,
          1791.0,
          822.0
        ],
        [
          290.0,
          842.0,
          2253.0,
          967.0
        ],
        [
          362.0,
          967.0,
          1454.0,
          1024.0
        ],
        [
          850.0,
          1066.0,
          1694.0,
          1212.0
        ],
        [
          293.0,
          1238.0,
          1694.0,
          1304.0
        ],
        [
          362.0,
          1334.0,
          1161.0,
          1393.0
        ],
        [
          290.0,
          1453.0,
          2253.0,
          1572.0
        ],
        [
          1084.0,
          1612.0,
          1460.0,
          1734.0
        ],
        [
          288.0,
          1763.0,
          1822.0,
          1823.0
        ],
        [
          931.0,
          1866.0,
          1620.0,
          2024.0
        ],
        [
          288.0,
          2054.0,
          1937.0,
          2117.0
        ],
        [
          691.0,
          2157.0,
          2246.0,
          2309.0
        ],
        [
          290.0,
          2345.0,
          699.0,
          2398.0
        ],
        [
          786.0,
          2394.0,
          2246.0,
          2550.0
        ],
        [
          288.0,
          2573.0,
          2248.0,
          2728.0
        ],
        [
          969.0,
          2758.0,
          2246.0,
          2906.0
        ]
      ],
      "tokens_selected": 1169,
      "tokens_all_ocr": 1169,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 33,
      "question": "In the final inequality, E_Fw[y \u2212 w(y)] is bounded by what expression that is set equal to u(\u03b1*)/\u2212ln(1\u2212\u03b1*)?",
      "doc_name": "2406.11528",
      "category": "econ",
      "gt_bboxes": [
        [
          290.0,
          965.0,
          2254.0,
          2639.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          297.0,
          717.0,
          353.0
        ],
        [
          290.0,
          369.0,
          2253.0,
          518.0
        ],
        [
          365.0,
          554.0,
          2026.0,
          792.0
        ],
        [
          290.0,
          806.0,
          2253.0,
          924.0
        ],
        [
          290.0,
          951.0,
          2253.0,
          1142.0
        ],
        [
          862.0,
          1172.0,
          1679.0,
          1284.0
        ],
        [
          290.0,
          1304.0,
          2253.0,
          1476.0
        ],
        [
          740.0,
          1479.0,
          1804.0,
          1552.0
        ],
        [
          290.0,
          1562.0,
          2253.0,
          1678.0
        ],
        [
          806.0,
          1707.0,
          1735.0,
          1800.0
        ],
        [
          290.0,
          1820.0,
          2195.0,
          1882.0
        ],
        [
          439.0,
          1909.0,
          2098.0,
          2229.0
        ],
        [
          290.0,
          2246.0,
          2253.0,
          2418.0
        ],
        [
          773.0,
          2447.0,
          1771.0,
          2560.0
        ],
        [
          293.0,
          2576.0,
          2253.0,
          2636.0
        ],
        [
          290.0,
          2655.0,
          2253.0,
          2949.0
        ]
      ],
      "tokens_selected": 1518,
      "tokens_all_ocr": 1518,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 75,
      "question": "In the theorem shown, which theorem establishes identification, what lower bound on n is given, and what is the equation number of the moment condition?",
      "doc_name": "2410.14317",
      "category": "econ",
      "gt_bboxes": [
        [
          293.0,
          2345.0,
          2284.0,
          2888.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          280.0,
          1485.0,
          383.0
        ],
        [
          796.0,
          445.0,
          1751.0,
          743.0
        ],
        [
          288.0,
          789.0,
          2409.0,
          1225.0
        ],
        [
          359.0,
          1248.0,
          1490.0,
          1314.0
        ],
        [
          816.0,
          1377.0,
          1735.0,
          1638.0
        ],
        [
          288.0,
          1704.0,
          1796.0,
          1770.0
        ],
        [
          878.0,
          1833.0,
          2246.0,
          2034.0
        ],
        [
          288.0,
          2100.0,
          2253.0,
          2275.0
        ],
        [
          288.0,
          2318.0,
          2256.0,
          2493.0
        ],
        [
          987.0,
          2560.0,
          2246.0,
          2768.0
        ],
        [
          293.0,
          2824.0,
          809.0,
          2883.0
        ],
        [
          293.0,
          2936.0,
          2253.0,
          3019.0
        ]
      ],
      "tokens_selected": 767,
      "tokens_all_ocr": 767,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 106,
      "question": "Across all rows where the Test set genres are 'Pop, Rock', what is the median FMD value reported?",
      "doc_name": "2412.07948",
      "category": "eess",
      "gt_bboxes": [
        [
          226.0,
          851.0,
          1219.0,
          1840.0
        ]
      ],
      "pred_bboxes": [
        [
          472.0,
          208.0,
          2075.0,
          654.0
        ],
        [
          216.0,
          680.0,
          2325.0,
          776.0
        ],
        [
          268.0,
          852.0,
          1171.0,
          1612.0
        ],
        [
          219.0,
          1641.0,
          1222.0,
          1833.0
        ],
        [
          219.0,
          1902.0,
          1217.0,
          2097.0
        ],
        [
          222.0,
          2137.0,
          781.0,
          2186.0
        ],
        [
          222.0,
          2200.0,
          1217.0,
          2794.0
        ],
        [
          219.0,
          2797.0,
          1217.0,
          2933.0
        ],
        [
          1352.0,
          875.0,
          2299.0,
          1519.0
        ],
        [
          1324.0,
          1578.0,
          2322.0,
          1674.0
        ],
        [
          1327.0,
          1767.0,
          2322.0,
          2044.0
        ],
        [
          1327.0,
          2084.0,
          1786.0,
          2137.0
        ],
        [
          1327.0,
          2150.0,
          2322.0,
          2698.0
        ],
        [
          1327.0,
          2702.0,
          2322.0,
          2930.0
        ]
      ],
      "tokens_selected": 2296,
      "tokens_all_ocr": 2296,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 116,
      "question": "In this excerpt, how is the main diagnosis characterized, including its context?",
      "doc_name": "2412.09651",
      "category": "cs",
      "gt_bboxes": [
        [
          237.0,
          1855.0,
          2243.0,
          2365.0
        ]
      ],
      "pred_bboxes": [
        [
          228.0,
          231.0,
          2245.0,
          463.0
        ],
        [
          228.0,
          463.0,
          2247.0,
          1211.0
        ],
        [
          228.0,
          1211.0,
          2247.0,
          1671.0
        ],
        [
          228.0,
          1671.0,
          2245.0,
          1843.0
        ],
        [
          228.0,
          1847.0,
          2247.0,
          2363.0
        ],
        [
          288.0,
          2486.0,
          1192.0,
          2552.0
        ],
        [
          228.0,
          2612.0,
          2247.0,
          3188.0
        ]
      ],
      "tokens_selected": 841,
      "tokens_all_ocr": 841,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 118,
      "question": "When autonomously performing decision-tree steps, what three resources does the system utilize?",
      "doc_name": "2412.09651",
      "category": "cs",
      "gt_bboxes": [
        [
          237.0,
          1869.0,
          2246.0,
          2148.0
        ]
      ],
      "pred_bboxes": [
        [
          235.0,
          386.0,
          2247.0,
          1214.0
        ],
        [
          737.0,
          1253.0,
          1728.0,
          1292.0
        ],
        [
          228.0,
          1337.0,
          2247.0,
          1857.0
        ],
        [
          228.0,
          1857.0,
          2245.0,
          2145.0
        ],
        [
          228.0,
          2145.0,
          2245.0,
          2257.0
        ],
        [
          228.0,
          2261.0,
          2245.0,
          2545.0
        ],
        [
          302.0,
          2549.0,
          2247.0,
          2893.0
        ],
        [
          228.0,
          2918.0,
          2245.0,
          3033.0
        ]
      ],
      "tokens_selected": 1861,
      "tokens_all_ocr": 1861,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 125,
      "question": "In Code Snippet 8, what are the final numeric parameters passed to OS_SART and ASD_POCS, respectively?",
      "doc_name": "2412.10129",
      "category": "cs",
      "gt_bboxes": [
        [
          328.0,
          1239.0,
          2123.0,
          1469.0
        ]
      ],
      "pred_bboxes": [
        [
          280.0,
          363.0,
          2093.0,
          908.0
        ],
        [
          293.0,
          951.0,
          2154.0,
          1090.0
        ],
        [
          612.0,
          1222.0,
          2024.0,
          1288.0
        ],
        [
          336.0,
          1301.0,
          1493.0,
          1466.0
        ],
        [
          293.0,
          1479.0,
          2162.0,
          1879.0
        ],
        [
          298.0,
          1952.0,
          1018.0,
          2015.0
        ],
        [
          293.0,
          2048.0,
          2162.0,
          2513.0
        ],
        [
          293.0,
          2513.0,
          2159.0,
          2979.0
        ],
        [
          293.0,
          2982.0,
          2154.0,
          3111.0
        ]
      ],
      "tokens_selected": 1504,
      "tokens_all_ocr": 1504,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 187,
      "question": "During every step, when counts are non-zero, what exact signals with their quantities do the column and row counters assert?",
      "doc_name": "2412.17966",
      "category": "cs",
      "gt_bboxes": [
        [
          1295.0,
          1758.0,
          2356.0,
          2797.0
        ]
      ],
      "pred_bboxes": [
        [
          214.0,
          198.0,
          1237.0,
          802.0
        ],
        [
          196.0,
          825.0,
          1248.0,
          875.0
        ],
        [
          196.0,
          974.0,
          1248.0,
          1070.0
        ],
        [
          451.0,
          1133.0,
          998.0,
          1179.0
        ],
        [
          199.0,
          1215.0,
          1248.0,
          1314.0
        ],
        [
          579.0,
          1354.0,
          1245.0,
          1410.0
        ],
        [
          199.0,
          1453.0,
          1248.0,
          1704.0
        ],
        [
          199.0,
          1767.0,
          518.0,
          1813.0
        ],
        [
          201.0,
          1846.0,
          1250.0,
          2490.0
        ],
        [
          201.0,
          2497.0,
          1250.0,
          2992.0
        ],
        [
          1296.0,
          201.0,
          1671.0,
          247.0
        ],
        [
          1296.0,
          264.0,
          2345.0,
          1255.0
        ],
        [
          1296.0,
          1258.0,
          2345.0,
          1552.0
        ],
        [
          1296.0,
          1555.0,
          2345.0,
          1750.0
        ],
        [
          1296.0,
          1754.0,
          2345.0,
          2794.0
        ],
        [
          1296.0,
          2797.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 2147,
      "tokens_all_ocr": 2147,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 190,
      "question": "In Fig. 7, during the generation process, through which aligner does the LLM produce continuous tokens, and what is the resulting latent representation's symbol?",
      "doc_name": "2412.18619",
      "category": "eess",
      "gt_bboxes": [
        [
          170.0,
          1162.0,
          1846.0,
          1792.0
        ]
      ],
      "pred_bboxes": [
        [
          184.0,
          348.0,
          1832.0,
          453.0
        ],
        [
          184.0,
          471.0,
          1836.0,
          1030.0
        ],
        [
          184.0,
          1063.0,
          889.0,
          1111.0
        ],
        [
          184.0,
          1159.0,
          1834.0,
          1513.0
        ],
        [
          182.0,
          1555.0,
          1836.0,
          1789.0
        ],
        [
          184.0,
          1843.0,
          1836.0,
          2096.0
        ],
        [
          184.0,
          2096.0,
          1836.0,
          2399.0
        ],
        [
          184.0,
          2420.0,
          1836.0,
          2570.0
        ],
        [
          184.0,
          2591.0,
          1836.0,
          2744.0
        ]
      ],
      "tokens_selected": 1338,
      "tokens_all_ocr": 1338,
      "tokens_full_image": 2210,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 199,
      "question": "In the NTP framework, what are the two basic tokenizer features, and what notation denotes the token sequences for the model\u2019s input and output?",
      "doc_name": "2412.18619",
      "category": "eess",
      "gt_bboxes": [
        [
          185.0,
          2590.0,
          1852.0,
          2760.0
        ]
      ],
      "pred_bboxes": [
        [
          186.0,
          525.0,
          1834.0,
          1951.0
        ],
        [
          184.0,
          342.0,
          1834.0,
          480.0
        ],
        [
          186.0,
          2054.0,
          1838.0,
          2558.0
        ],
        [
          186.0,
          2588.0,
          1838.0,
          2735.0
        ]
      ],
      "tokens_selected": 3134,
      "tokens_all_ocr": 3134,
      "tokens_full_image": 2210,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 202,
      "question": "At p=1013, what is the approximate difference between shallow and original errors?",
      "doc_name": "2412.18823",
      "category": "cs",
      "gt_bboxes": [
        [
          726.0,
          1853.0,
          1843.0,
          2524.0
        ]
      ],
      "pred_bboxes": [
        [
          753.0,
          578.0,
          1812.0,
          2510.0
        ],
        [
          620.0,
          508.0,
          1937.0,
          561.0
        ],
        [
          553.0,
          2672.0,
          2008.0,
          2768.0
        ]
      ],
      "tokens_selected": 1876,
      "tokens_all_ocr": 1876,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 250,
      "question": "By how many beats does the latency of 'PH.C C' exceed the combined latencies of 'MX.C C V' and 'MXX.C C1 C2 V'?",
      "doc_name": "2412.20486",
      "category": "cs",
      "gt_bboxes": [
        [
          213.0,
          1202.0,
          2317.0,
          2166.0
        ]
      ],
      "pred_bboxes": [
        [
          275.0,
          231.0,
          2338.0,
          1116.0
        ],
        [
          678.0,
          1129.0,
          1858.0,
          1179.0
        ],
        [
          255.0,
          1275.0,
          2287.0,
          2147.0
        ],
        [
          224.0,
          1199.0,
          2322.0,
          1255.0
        ],
        [
          395.0,
          2203.0,
          1041.0,
          2593.0
        ],
        [
          349.0,
          2632.0,
          1097.0,
          2685.0
        ],
        [
          196.0,
          2794.0,
          1248.0,
          2992.0
        ],
        [
          1294.0,
          2209.0,
          2348.0,
          2606.0
        ],
        [
          1294.0,
          2642.0,
          2348.0,
          2992.0
        ]
      ],
      "tokens_selected": 2946,
      "tokens_all_ocr": 2946,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 298,
      "question": "Among the bracketed references shown, which specify page numbers, and what pages are cited?",
      "doc_name": "2412.05250",
      "category": "math",
      "gt_bboxes": [
        [
          322.0,
          908.0,
          2232.0,
          2716.0
        ]
      ],
      "pred_bboxes": [
        [
          324.0,
          396.0,
          2223.0,
          640.0
        ],
        [
          444.0,
          680.0,
          2105.0,
          862.0
        ],
        [
          324.0,
          901.0,
          2223.0,
          1083.0
        ],
        [
          321.0,
          1083.0,
          2225.0,
          1803.0
        ],
        [
          321.0,
          1803.0,
          2225.0,
          2467.0
        ],
        [
          324.0,
          2470.0,
          2220.0,
          2708.0
        ]
      ],
      "tokens_selected": 663,
      "tokens_all_ocr": 663,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 337,
      "question": "In Remark 3.4, despite the conjectured form for equality in (3.4), which explicit function is stated to satisfy the equality case yet cannot be written in that form?",
      "doc_name": "2412.12372",
      "category": "math",
      "gt_bboxes": [
        [
          287.0,
          1022.0,
          2258.0,
          1773.0
        ]
      ],
      "pred_bboxes": [
        [
          285.0,
          287.0,
          2256.0,
          416.0
        ],
        [
          735.0,
          439.0,
          1807.0,
          564.0
        ],
        [
          285.0,
          568.0,
          2261.0,
          789.0
        ],
        [
          865.0,
          809.0,
          1669.0,
          924.0
        ],
        [
          285.0,
          1010.0,
          2256.0,
          1235.0
        ],
        [
          980.0,
          1232.0,
          1562.0,
          1294.0
        ],
        [
          285.0,
          1294.0,
          2256.0,
          1403.0
        ],
        [
          939.0,
          1410.0,
          1613.0,
          1466.0
        ],
        [
          285.0,
          1466.0,
          2256.0,
          1638.0
        ],
        [
          285.0,
          1661.0,
          2256.0,
          1773.0
        ],
        [
          285.0,
          1793.0,
          2256.0,
          1962.0
        ],
        [
          285.0,
          1985.0,
          2256.0,
          2213.0
        ],
        [
          1023.0,
          2236.0,
          1518.0,
          2345.0
        ],
        [
          285.0,
          2358.0,
          2256.0,
          2470.0
        ],
        [
          793.0,
          2493.0,
          1751.0,
          2606.0
        ],
        [
          285.0,
          2619.0,
          1631.0,
          2678.0
        ],
        [
          893.0,
          2698.0,
          1646.0,
          2811.0
        ],
        [
          285.0,
          2824.0,
          1291.0,
          2880.0
        ],
        [
          791.0,
          2900.0,
          1751.0,
          3015.0
        ]
      ],
      "tokens_selected": 1587,
      "tokens_all_ocr": 1587,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 353,
      "question": "In Proposition 4.3, what equation characterizes T^E and for which \u03be does it hold?",
      "doc_name": "2412.12446",
      "category": "math",
      "gt_bboxes": [
        [
          480.0,
          2886.0,
          2001.0,
          3128.0
        ]
      ],
      "pred_bboxes": [
        [
          484.0,
          2132.0,
          598.0,
          2184.0
        ],
        [
          481.0,
          474.0,
          1995.0,
          776.0
        ],
        [
          481.0,
          807.0,
          1690.0,
          1074.0
        ],
        [
          481.0,
          1099.0,
          1995.0,
          1408.0
        ],
        [
          484.0,
          1436.0,
          1993.0,
          1563.0
        ],
        [
          484.0,
          1594.0,
          1993.0,
          1773.0
        ],
        [
          531.0,
          1798.0,
          1943.0,
          2114.0
        ],
        [
          670.0,
          2212.0,
          1799.0,
          2381.0
        ],
        [
          484.0,
          2483.0,
          1993.0,
          2855.0
        ],
        [
          484.0,
          2883.0,
          1993.0,
          3122.0
        ]
      ],
      "tokens_selected": 1778,
      "tokens_all_ocr": 1778,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 368,
      "question": "Within the definition shown, what is the time-one map of a Hamiltonian isotopy called, and what is \u03b9_{\u03c6\u0307_t} \u03c9 equal to?",
      "doc_name": "2412.20966",
      "category": "math",
      "gt_bboxes": [
        [
          517.0,
          742.0,
          2144.0,
          996.0
        ]
      ],
      "pred_bboxes": [
        [
          520.0,
          538.0,
          2136.0,
          696.0
        ],
        [
          520.0,
          733.0,
          2136.0,
          990.0
        ],
        [
          520.0,
          1024.0,
          2136.0,
          1225.0
        ],
        [
          520.0,
          1261.0,
          2136.0,
          1466.0
        ],
        [
          520.0,
          1499.0,
          2136.0,
          1704.0
        ],
        [
          523.0,
          1737.0,
          2136.0,
          1942.0
        ],
        [
          589.0,
          1942.0,
          2136.0,
          2147.0
        ],
        [
          520.0,
          2180.0,
          2136.0,
          2332.0
        ],
        [
          520.0,
          2365.0,
          2136.0,
          2513.0
        ],
        [
          520.0,
          2556.0,
          2136.0,
          2655.0
        ]
      ],
      "tokens_selected": 1062,
      "tokens_all_ocr": 1062,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 404,
      "question": "Between t=0.01 and t=0.1, which intermediate time label appears in both panels (a) and (b)?",
      "doc_name": "2411.15169",
      "category": "physics",
      "gt_bboxes": [
        [
          383.0,
          1360.0,
          2183.0,
          2334.0
        ]
      ],
      "pred_bboxes": [
        [
          408.0,
          393.0,
          1222.0,
          452.0
        ],
        [
          408.0,
          478.0,
          2139.0,
          772.0
        ],
        [
          408.0,
          829.0,
          1319.0,
          891.0
        ],
        [
          408.0,
          918.0,
          2139.0,
          1318.0
        ],
        [
          387.0,
          1387.0,
          2162.0,
          1972.0
        ],
        [
          405.0,
          2034.0,
          2144.0,
          2325.0
        ]
      ],
      "tokens_selected": 1784,
      "tokens_all_ocr": 1784,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 405,
      "question": "Across the four panels (t=0, 0.1, 0.3, 1), which contour value appears in exactly three of them?",
      "doc_name": "2411.15169",
      "category": "physics",
      "gt_bboxes": [
        [
          409.0,
          1050.0,
          2144.0,
          1753.0
        ]
      ],
      "pred_bboxes": [
        [
          408.0,
          393.0,
          2139.0,
          1020.0
        ],
        [
          428.0,
          1047.0,
          2144.0,
          1469.0
        ],
        [
          405.0,
          1519.0,
          2141.0,
          1754.0
        ],
        [
          408.0,
          1892.0,
          1342.0,
          1975.0
        ],
        [
          408.0,
          2011.0,
          2139.0,
          2190.0
        ],
        [
          1028.0,
          2176.0,
          2128.0,
          2302.0
        ],
        [
          408.0,
          2315.0,
          2139.0,
          2834.0
        ]
      ],
      "tokens_selected": 1610,
      "tokens_all_ocr": 1610,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 407,
      "question": "According to the excerpt, what are the exact notations (with indices/superscripts) for the junction-points and the change due to jumps in u^{p,q}(x,y)?",
      "doc_name": "2411.15169",
      "category": "physics",
      "gt_bboxes": [
        [
          394.0,
          889.0,
          2143.0,
          1157.0
        ]
      ],
      "pred_bboxes": [
        [
          405.0,
          389.0,
          2136.0,
          743.0
        ],
        [
          405.0,
          806.0,
          1403.0,
          875.0
        ],
        [
          408.0,
          901.0,
          2136.0,
          1139.0
        ],
        [
          408.0,
          1195.0,
          1477.0,
          1258.0
        ],
        [
          408.0,
          1284.0,
          2197.0,
          1403.0
        ],
        [
          408.0,
          1529.0,
          2139.0,
          2289.0
        ],
        [
          405.0,
          2398.0,
          2141.0,
          2741.0
        ],
        [
          408.0,
          2863.0,
          2047.0,
          2930.0
        ],
        [
          408.0,
          2956.0,
          2139.0,
          3072.0
        ]
      ],
      "tokens_selected": 2120,
      "tokens_all_ocr": 2120,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 420,
      "question": "According to the text, which index is defined as the inverse of the system\u2019s persistence time near \u03b6, what is its numerical range, and what does a value close to 0 suggest?",
      "doc_name": "2412.10069",
      "category": "physics",
      "gt_bboxes": [
        [
          431.0,
          1166.0,
          2103.0,
          2843.0
        ]
      ],
      "pred_bboxes": [
        [
          456.0,
          525.0,
          2082.0,
          1004.0
        ],
        [
          456.0,
          1080.0,
          1817.0,
          1142.0
        ],
        [
          456.0,
          1179.0,
          2085.0,
          2500.0
        ],
        [
          456.0,
          2500.0,
          2082.0,
          2801.0
        ]
      ],
      "tokens_selected": 559,
      "tokens_all_ocr": 559,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 436,
      "question": "According to the caption, which nodes are common to the predominant MIS solutions for the relaxed and full embedded graphs?",
      "doc_name": "2412.14976",
      "category": "physics",
      "gt_bboxes": [
        [
          205.0,
          209.0,
          2360.0,
          1343.0
        ]
      ],
      "pred_bboxes": [
        [
          257.0,
          208.0,
          2299.0,
          842.0
        ],
        [
          216.0,
          885.0,
          2345.0,
          1331.0
        ],
        [
          219.0,
          1413.0,
          1245.0,
          2229.0
        ],
        [
          222.0,
          2242.0,
          1245.0,
          3009.0
        ],
        [
          1314.0,
          1413.0,
          2340.0,
          2896.0
        ],
        [
          1314.0,
          2916.0,
          2338.0,
          3009.0
        ]
      ],
      "tokens_selected": 2288,
      "tokens_all_ocr": 2288,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 452,
      "question": "In panel (a), which symbols denote the paths from slits A and B to the detection point, and in panel (b), what is the unit on the y-axis variable shown horizontally?",
      "doc_name": "2412.17161",
      "category": "physics",
      "gt_bboxes": [
        [
          1313.0,
          730.0,
          2348.0,
          1983.0
        ]
      ],
      "pred_bboxes": [
        [
          219.0,
          221.0,
          451.0,
          264.0
        ],
        [
          219.0,
          267.0,
          1245.0,
          984.0
        ],
        [
          224.0,
          1073.0,
          1235.0,
          1166.0
        ],
        [
          219.0,
          1222.0,
          1245.0,
          1849.0
        ],
        [
          428.0,
          1876.0,
          1240.0,
          2219.0
        ],
        [
          219.0,
          2252.0,
          1245.0,
          2632.0
        ],
        [
          255.0,
          2669.0,
          1240.0,
          2774.0
        ],
        [
          219.0,
          2817.0,
          1245.0,
          3012.0
        ],
        [
          1314.0,
          218.0,
          2340.0,
          551.0
        ],
        [
          1365.0,
          726.0,
          2294.0,
          1651.0
        ],
        [
          1314.0,
          1701.0,
          2340.0,
          1981.0
        ],
        [
          1314.0,
          2147.0,
          2340.0,
          3012.0
        ]
      ],
      "tokens_selected": 2351,
      "tokens_all_ocr": 2351,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 467,
      "question": "According to the figure caption, what are the event dates and which Royal Observatory Greenwich sheet numbers were digitised?",
      "doc_name": "2501.00176",
      "category": "physics",
      "gt_bboxes": [
        [
          171.0,
          1396.0,
          2375.0,
          2248.0
        ]
      ],
      "pred_bboxes": [
        [
          393.0,
          221.0,
          2146.0,
          1245.0
        ],
        [
          229.0,
          1275.0,
          2297.0,
          1324.0
        ],
        [
          484.0,
          1384.0,
          2054.0,
          2140.0
        ],
        [
          178.0,
          2157.0,
          2361.0,
          2239.0
        ],
        [
          178.0,
          2312.0,
          1222.0,
          2900.0
        ],
        [
          178.0,
          2903.0,
          1222.0,
          3081.0
        ],
        [
          1319.0,
          2312.0,
          2368.0,
          2764.0
        ],
        [
          1618.0,
          2811.0,
          2072.0,
          2857.0
        ],
        [
          1707.0,
          2880.0,
          1983.0,
          2926.0
        ],
        [
          1319.0,
          2946.0,
          2368.0,
          3085.0
        ]
      ],
      "tokens_selected": 4122,
      "tokens_all_ocr": 4122,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 472,
      "question": "Among panels where \u03b7 starts at 100% at \u03c9/\u03a9\u22480, what is the ratio of the largest to smallest \u0394\u03c4 values?",
      "doc_name": "2501.00475",
      "category": "physics",
      "gt_bboxes": [
        [
          205.0,
          200.0,
          2354.0,
          1337.0
        ]
      ],
      "pred_bboxes": [
        [
          211.0,
          198.0,
          2345.0,
          1156.0
        ],
        [
          214.0,
          1195.0,
          2348.0,
          1331.0
        ],
        [
          216.0,
          1420.0,
          1245.0,
          1902.0
        ],
        [
          216.0,
          1902.0,
          1243.0,
          1995.0
        ],
        [
          510.0,
          2015.0,
          1243.0,
          2127.0
        ],
        [
          216.0,
          2147.0,
          1245.0,
          2289.0
        ],
        [
          216.0,
          2292.0,
          1245.0,
          2381.0
        ],
        [
          428.0,
          2404.0,
          1243.0,
          2513.0
        ],
        [
          456.0,
          2560.0,
          1243.0,
          2616.0
        ],
        [
          216.0,
          2642.0,
          1245.0,
          2926.0
        ],
        [
          410.0,
          2946.0,
          1245.0,
          3019.0
        ],
        [
          1314.0,
          1420.0,
          2039.0,
          1469.0
        ],
        [
          1312.0,
          1473.0,
          2340.0,
          1569.0
        ],
        [
          1620.0,
          1598.0,
          2338.0,
          1661.0
        ],
        [
          1312.0,
          1694.0,
          2340.0,
          1839.0
        ],
        [
          1386.0,
          1869.0,
          2338.0,
          1985.0
        ],
        [
          1472.0,
          2057.0,
          2338.0,
          2124.0
        ],
        [
          1314.0,
          2163.0,
          2246.0,
          2213.0
        ],
        [
          1312.0,
          2213.0,
          2340.0,
          2309.0
        ],
        [
          1403.0,
          2338.0,
          2338.0,
          2444.0
        ],
        [
          1314.0,
          2470.0,
          2243.0,
          2520.0
        ],
        [
          1365.0,
          2546.0,
          2338.0,
          2609.0
        ],
        [
          1406.0,
          2682.0,
          2338.0,
          2745.0
        ],
        [
          1312.0,
          2781.0,
          2340.0,
          2873.0
        ],
        [
          1694.0,
          2903.0,
          2338.0,
          3009.0
        ]
      ],
      "tokens_selected": 2663,
      "tokens_all_ocr": 2663,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 478,
      "question": "For \u0394t = 1 \u03bcs at f = 10 MHz, what N_per is obtained, and from approximately how many wave periods do the simulations show subharmonics starting?",
      "doc_name": "2501.00475",
      "category": "physics",
      "gt_bboxes": [
        [
          1300.0,
          1380.0,
          2357.0,
          2700.0
        ]
      ],
      "pred_bboxes": [
        [
          216.0,
          198.0,
          2345.0,
          1166.0
        ],
        [
          216.0,
          1205.0,
          2345.0,
          1294.0
        ],
        [
          219.0,
          1387.0,
          1243.0,
          1820.0
        ],
        [
          219.0,
          1836.0,
          1243.0,
          2358.0
        ],
        [
          219.0,
          2371.0,
          1243.0,
          2665.0
        ],
        [
          219.0,
          2682.0,
          1243.0,
          3012.0
        ],
        [
          1314.0,
          1387.0,
          2230.0,
          1436.0
        ],
        [
          1314.0,
          1436.0,
          2338.0,
          1962.0
        ],
        [
          1314.0,
          1965.0,
          2338.0,
          2688.0
        ]
      ],
      "tokens_selected": 2424,
      "tokens_all_ocr": 2424,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 492,
      "question": "At which tolerance level is the ratio of Class II restoration mean to its standard deviation closest to 10, and what is that ratio (rounded to two decimals)?",
      "doc_name": "2404.05865",
      "category": "q-bio",
      "gt_bboxes": [
        [
          274.0,
          1720.0,
          2308.0,
          2680.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          313.0,
          2256.0,
          1453.0
        ],
        [
          395.0,
          1473.0,
          2162.0,
          1582.0
        ],
        [
          293.0,
          1721.0,
          2276.0,
          2576.0
        ],
        [
          559.0,
          2606.0,
          1942.0,
          2662.0
        ]
      ],
      "tokens_selected": 2454,
      "tokens_all_ocr": 2454,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 501,
      "question": "In the row where the Domain annotation reads 'AA = 2,3,4', what are the corresponding Active Site positions and Disulfide bond entry?",
      "doc_name": "2410.10919",
      "category": "q-bio",
      "gt_bboxes": [
        [
          173.0,
          1518.0,
          2319.0,
          2914.0
        ]
      ],
      "pred_bboxes": [
        [
          181.0,
          196.0,
          2292.0,
          628.0
        ],
        [
          181.0,
          625.0,
          2292.0,
          1162.0
        ],
        [
          181.0,
          1162.0,
          2292.0,
          1467.0
        ],
        [
          404.0,
          1520.0,
          2068.0,
          2626.0
        ],
        [
          181.0,
          2679.0,
          2292.0,
          2889.0
        ]
      ],
      "tokens_selected": 2637,
      "tokens_all_ocr": 2637,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 512,
      "question": "Among the deletion strategies, which shows differing v4 between its 'best' and 'worst' rows, and what are those v4 values?",
      "doc_name": "2411.12087",
      "category": "q-bio",
      "gt_bboxes": [
        [
          369.0,
          732.0,
          1971.0,
          1547.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          247.0,
          2031.0,
          614.0
        ],
        [
          439.0,
          726.0,
          1876.0,
          1370.0
        ],
        [
          357.0,
          1410.0,
          1960.0,
          1536.0
        ],
        [
          293.0,
          1684.0,
          924.0,
          1754.0
        ],
        [
          293.0,
          1770.0,
          2026.0,
          1965.0
        ],
        [
          293.0,
          2015.0,
          2026.0,
          2186.0
        ],
        [
          293.0,
          2223.0,
          2026.0,
          2348.0
        ],
        [
          293.0,
          2394.0,
          2026.0,
          2599.0
        ],
        [
          293.0,
          2642.0,
          1776.0,
          2725.0
        ],
        [
          293.0,
          2768.0,
          1000.0,
          2830.0
        ]
      ],
      "tokens_selected": 1741,
      "tokens_all_ocr": 1741,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 548,
      "question": "In the excerpt, which topic is cited as [21], and what does it involve identifying?",
      "doc_name": "2411.16084",
      "category": "q-bio",
      "gt_bboxes": [
        [
          291.0,
          2373.0,
          2258.0,
          2830.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          297.0,
          2251.0,
          465.0
        ],
        [
          293.0,
          505.0,
          2251.0,
          901.0
        ],
        [
          293.0,
          938.0,
          2251.0,
          1503.0
        ],
        [
          293.0,
          1539.0,
          2251.0,
          2328.0
        ],
        [
          293.0,
          2368.0,
          2251.0,
          2817.0
        ]
      ],
      "tokens_selected": 711,
      "tokens_all_ocr": 711,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 570,
      "question": "From the Fig. 7 title and caption, what normalization technique is referenced and what is the distance metric formula?",
      "doc_name": "2410.22346",
      "category": "q-fin",
      "gt_bboxes": [
        [
          183.0,
          198.0,
          1257.0,
          1344.0
        ]
      ],
      "pred_bboxes": [
        [
          204.0,
          2447.0,
          311.0,
          2493.0
        ],
        [
          204.0,
          211.0,
          1212.0,
          802.0
        ],
        [
          196.0,
          825.0,
          1248.0,
          1318.0
        ],
        [
          204.0,
          1370.0,
          1217.0,
          1965.0
        ],
        [
          196.0,
          1991.0,
          1248.0,
          2289.0
        ],
        [
          561.0,
          2384.0,
          885.0,
          2431.0
        ],
        [
          201.0,
          2497.0,
          1248.0,
          2992.0
        ],
        [
          1306.0,
          211.0,
          2322.0,
          663.0
        ],
        [
          1291.0,
          687.0,
          2345.0,
          1086.0
        ],
        [
          1291.0,
          1182.0,
          2340.0,
          1631.0
        ],
        [
          1291.0,
          1651.0,
          2345.0,
          2200.0
        ],
        [
          1294.0,
          2295.0,
          2345.0,
          2493.0
        ],
        [
          1294.0,
          2497.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 3549,
      "tokens_all_ocr": 3549,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 576,
      "question": "Per Fig. 4\u2019s caption, what is the ratio of stressed to rally regime average correlations?",
      "doc_name": "2410.22346",
      "category": "q-fin",
      "gt_bboxes": [
        [
          185.0,
          1139.0,
          1261.0,
          1924.0
        ]
      ],
      "pred_bboxes": [
        [
          242.0,
          247.0,
          2325.0,
          772.0
        ],
        [
          193.0,
          796.0,
          2348.0,
          1053.0
        ],
        [
          209.0,
          1136.0,
          1225.0,
          1585.0
        ],
        [
          196.0,
          1608.0,
          1250.0,
          1909.0
        ],
        [
          199.0,
          2021.0,
          1248.0,
          2322.0
        ],
        [
          199.0,
          2335.0,
          1248.0,
          2830.0
        ],
        [
          196.0,
          2844.0,
          1248.0,
          2992.0
        ],
        [
          1294.0,
          1139.0,
          2345.0,
          1489.0
        ],
        [
          1294.0,
          1549.0,
          2348.0,
          2229.0
        ],
        [
          1294.0,
          2252.0,
          2345.0,
          2606.0
        ],
        [
          1577.0,
          2712.0,
          2059.0,
          2761.0
        ],
        [
          1294.0,
          2794.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 3034,
      "tokens_all_ocr": 3034,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 608,
      "question": "In the plot, what is the highest labeled y-axis value, and which figure number appears in the caption?",
      "doc_name": "2412.12458",
      "category": "q-fin",
      "gt_bboxes": [
        [
          537.0,
          1677.0,
          2023.0,
          3054.0
        ]
      ],
      "pred_bboxes": [
        [
          543.0,
          290.0,
          2001.0,
          1479.0
        ],
        [
          944.0,
          1545.0,
          1597.0,
          1602.0
        ],
        [
          543.0,
          1691.0,
          2001.0,
          2926.0
        ],
        [
          890.0,
          2992.0,
          1654.0,
          3045.0
        ]
      ],
      "tokens_selected": 4738,
      "tokens_all_ocr": 4738,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 634,
      "question": "In the acknowledgments, which alphanumeric code immediately follows 'RECON-NET'?",
      "doc_name": "2412.16122",
      "category": "q-fin",
      "gt_bboxes": [
        [
          265.0,
          2211.0,
          2257.0,
          3083.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          287.0,
          2248.0,
          614.0
        ],
        [
          290.0,
          657.0,
          2251.0,
          1248.0
        ],
        [
          349.0,
          1496.0,
          1212.0,
          1555.0
        ],
        [
          293.0,
          1658.0,
          2248.0,
          1813.0
        ],
        [
          357.0,
          2064.0,
          982.0,
          2120.0
        ],
        [
          288.0,
          2219.0,
          2251.0,
          3075.0
        ]
      ],
      "tokens_selected": 405,
      "tokens_all_ocr": 405,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 651,
      "question": "Between x=10 and x=24 (even ticks), at how many labeled points is the Residual above zero?",
      "doc_name": "2412.16927",
      "category": "q-fin",
      "gt_bboxes": [
        [
          249.0,
          698.0,
          2096.0,
          1591.0
        ]
      ],
      "pred_bboxes": [
        [
          760.0,
          290.0,
          1776.0,
          630.0
        ],
        [
          301.0,
          683.0,
          2093.0,
          1453.0
        ],
        [
          290.0,
          1509.0,
          1074.0,
          1555.0
        ],
        [
          283.0,
          1602.0,
          2126.0,
          2368.0
        ],
        [
          290.0,
          2427.0,
          975.0,
          2474.0
        ],
        [
          319.0,
          2513.0,
          1511.0,
          2563.0
        ],
        [
          454.0,
          2606.0,
          2090.0,
          2913.0
        ]
      ],
      "tokens_selected": 3121,
      "tokens_all_ocr": 3121,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 678,
      "question": "Across \u03c6 = 0.5, 1.0, and 2.0, which \u03c6 has the most outlier dots, and how many?",
      "doc_name": "2405.20601",
      "category": "stat",
      "gt_bboxes": [
        [
          277.0,
          300.0,
          2263.0,
          1254.0
        ]
      ],
      "pred_bboxes": [
        [
          500.0,
          303.0,
          2042.0,
          1066.0
        ],
        [
          288.0,
          1129.0,
          2253.0,
          1258.0
        ],
        [
          288.0,
          1327.0,
          2256.0,
          1796.0
        ],
        [
          293.0,
          1912.0,
          1827.0,
          1988.0
        ],
        [
          288.0,
          2048.0,
          2256.0,
          2523.0
        ],
        [
          288.0,
          2550.0,
          2256.0,
          2923.0
        ]
      ],
      "tokens_selected": 2008,
      "tokens_all_ocr": 2008,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 683,
      "question": "In the step-function diagram, which leaf labels the top of the rightmost vertical strip, and what exact inequality in the decision tree leads to that leaf?",
      "doc_name": "2405.20601",
      "category": "stat",
      "gt_bboxes": [
        [
          285.0,
          283.0,
          2260.0,
          1131.0
        ]
      ],
      "pred_bboxes": [
        [
          385.0,
          280.0,
          2156.0,
          951.0
        ],
        [
          290.0,
          997.0,
          2253.0,
          1126.0
        ],
        [
          288.0,
          1199.0,
          2256.0,
          1572.0
        ],
        [
          293.0,
          1684.0,
          2113.0,
          1770.0
        ],
        [
          288.0,
          1823.0,
          2259.0,
          2593.0
        ],
        [
          288.0,
          2622.0,
          2256.0,
          2996.0
        ]
      ],
      "tokens_selected": 1719,
      "tokens_all_ocr": 1719,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 716,
      "question": "After removing the s smallest and r largest eigenvalues, what exact eigenvalue ratio defines the effective condition number \u03ba_{s+1,p\u2212r}(Q) in equation (8)?",
      "doc_name": "2411.04729",
      "category": "stat",
      "gt_bboxes": [
        [
          357.0,
          1000.0,
          2134.0,
          2838.0
        ]
      ],
      "pred_bboxes": [
        [
          365.0,
          344.0,
          2113.0,
          860.0
        ],
        [
          365.0,
          916.0,
          941.0,
          972.0
        ],
        [
          365.0,
          1000.0,
          2110.0,
          1285.0
        ],
        [
          365.0,
          1309.0,
          2113.0,
          1481.0
        ],
        [
          903.0,
          1509.0,
          2105.0,
          1667.0
        ],
        [
          365.0,
          1692.0,
          2110.0,
          1804.0
        ],
        [
          365.0,
          1829.0,
          2110.0,
          1998.0
        ],
        [
          365.0,
          2001.0,
          2110.0,
          2510.0
        ],
        [
          1023.0,
          2535.0,
          2105.0,
          2640.0
        ],
        [
          362.0,
          2665.0,
          2110.0,
          2830.0
        ]
      ],
      "tokens_selected": 924,
      "tokens_all_ocr": 924,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 717,
      "question": "According to the excerpt, what is U[\u03b80, \u03b80], and under exactly what condition are \u03b8k,g and \u03b8k\u2032,g\u2032 connected in G_Q?",
      "doc_name": "2411.04729",
      "category": "stat",
      "gt_bboxes": [
        [
          345.0,
          670.0,
          2130.0,
          1806.0
        ]
      ],
      "pred_bboxes": [
        [
          365.0,
          344.0,
          2110.0,
          519.0
        ],
        [
          365.0,
          579.0,
          936.0,
          642.0
        ],
        [
          365.0,
          667.0,
          2110.0,
          842.0
        ],
        [
          414.0,
          874.0,
          2105.0,
          1028.0
        ],
        [
          365.0,
          1053.0,
          2110.0,
          1225.0
        ],
        [
          365.0,
          1225.0,
          2110.0,
          1559.0
        ],
        [
          365.0,
          1559.0,
          2110.0,
          1783.0
        ],
        [
          365.0,
          1861.0,
          1827.0,
          1931.0
        ],
        [
          365.0,
          1969.0,
          2110.0,
          2142.0
        ],
        [
          365.0,
          2180.0,
          2110.0,
          2296.0
        ],
        [
          365.0,
          2331.0,
          2110.0,
          2503.0
        ],
        [
          365.0,
          2538.0,
          2110.0,
          2823.0
        ]
      ],
      "tokens_selected": 1228,
      "tokens_all_ocr": 1228,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 729,
      "question": "In Figure 2\u2019s caption, the first condition B(x0, r0) \u2286 B(x\u2020, r1) reduces to which explicit inequality?",
      "doc_name": "2412.11303",
      "category": "stat",
      "gt_bboxes": [
        [
          357.0,
          294.0,
          2154.0,
          1617.0
        ]
      ],
      "pred_bboxes": [
        [
          349.0,
          297.0,
          2062.0,
          1324.0
        ],
        [
          416.0,
          1334.0,
          2139.0,
          1595.0
        ],
        [
          349.0,
          1671.0,
          1733.0,
          1734.0
        ],
        [
          855.0,
          1783.0,
          1694.0,
          1889.0
        ],
        [
          349.0,
          1922.0,
          2205.0,
          2130.0
        ],
        [
          349.0,
          2133.0,
          2205.0,
          2361.0
        ],
        [
          349.0,
          2365.0,
          2202.0,
          2477.0
        ],
        [
          727.0,
          2523.0,
          1791.0,
          2649.0
        ],
        [
          349.0,
          2688.0,
          2205.0,
          2867.0
        ],
        [
          676.0,
          2910.0,
          1873.0,
          3032.0
        ]
      ],
      "tokens_selected": 3033,
      "tokens_all_ocr": 3033,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 732,
      "question": "According to the crop, which appendix establishes the isotropy assumption via an affine transformation, and what lemma number is cited for the claim that the combined Euclidean and Hilbert metric induces Euclidean topology?",
      "doc_name": "2412.11303",
      "category": "stat",
      "gt_bboxes": [
        [
          345.0,
          2066.0,
          2220.0,
          2369.0
        ]
      ],
      "pred_bboxes": [
        [
          459.0,
          293.0,
          2174.0,
          353.0
        ],
        [
          857.0,
          386.0,
          1812.0,
          502.0
        ],
        [
          418.0,
          538.0,
          2205.0,
          772.0
        ],
        [
          459.0,
          782.0,
          2003.0,
          852.0
        ],
        [
          824.0,
          891.0,
          1842.0,
          1149.0
        ],
        [
          418.0,
          1185.0,
          2202.0,
          1364.0
        ],
        [
          459.0,
          1370.0,
          2202.0,
          1549.0
        ],
        [
          806.0,
          1585.0,
          1858.0,
          1651.0
        ],
        [
          459.0,
          1674.0,
          2202.0,
          1800.0
        ],
        [
          349.0,
          1958.0,
          1845.0,
          2034.0
        ],
        [
          349.0,
          2071.0,
          2202.0,
          2361.0
        ],
        [
          349.0,
          2418.0,
          1391.0,
          2480.0
        ],
        [
          349.0,
          2507.0,
          2202.0,
          2738.0
        ],
        [
          349.0,
          2735.0,
          2202.0,
          2920.0
        ],
        [
          1049.0,
          2949.0,
          2195.0,
          3012.0
        ]
      ],
      "tokens_selected": 1103,
      "tokens_all_ocr": 1103,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 765,
      "question": "Which lemma extends P0,\u03c0[\u0101=a] > 0 to all priors, and which propositions' equivalence is cited to conclude Proposition 2?",
      "doc_name": "2406.05299",
      "category": "econ",
      "gt_bboxes": [
        [
          296.0,
          299.0,
          2190.0,
          1092.0
        ],
        [
          299.0,
          1136.0,
          2203.0,
          1285.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          294.0,
          2185.0,
          509.0
        ],
        [
          936.0,
          582.0,
          1534.0,
          646.0
        ],
        [
          290.0,
          712.0,
          1504.0,
          779.0
        ],
        [
          290.0,
          793.0,
          2187.0,
          1081.0
        ],
        [
          293.0,
          1127.0,
          2185.0,
          1267.0
        ],
        [
          293.0,
          1373.0,
          677.0,
          1453.0
        ],
        [
          290.0,
          1509.0,
          2185.0,
          1653.0
        ],
        [
          293.0,
          1699.0,
          2185.0,
          1843.0
        ],
        [
          293.0,
          1889.0,
          2185.0,
          2033.0
        ],
        [
          293.0,
          2078.0,
          2187.0,
          2219.0
        ],
        [
          293.0,
          2264.0,
          2185.0,
          2408.0
        ],
        [
          293.0,
          2454.0,
          2185.0,
          2598.0
        ],
        [
          293.0,
          2644.0,
          2187.0,
          2784.0
        ],
        [
          293.0,
          2833.0,
          2185.0,
          2974.0
        ],
        [
          293.0,
          3019.0,
          2182.0,
          3163.0
        ]
      ],
      "tokens_selected": 744,
      "tokens_all_ocr": 744,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 804,
      "question": "Using both crops, specify the exact conditioning set for En and the resulting value of En[\u03b5_i] in Assumption 3.",
      "doc_name": "2410.14317",
      "category": "econ",
      "gt_bboxes": [
        [
          264.0,
          2002.0,
          1987.0,
          2251.0
        ],
        [
          284.0,
          1356.0,
          2260.0,
          1923.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          290.0,
          2251.0,
          455.0
        ],
        [
          288.0,
          472.0,
          2256.0,
          1100.0
        ],
        [
          293.0,
          1205.0,
          791.0,
          1278.0
        ],
        [
          288.0,
          1347.0,
          2253.0,
          1509.0
        ],
        [
          929.0,
          1615.0,
          1610.0,
          1678.0
        ],
        [
          288.0,
          1770.0,
          2253.0,
          1929.0
        ],
        [
          293.0,
          1991.0,
          1975.0,
          2057.0
        ],
        [
          916.0,
          2160.0,
          1623.0,
          2219.0
        ],
        [
          288.0,
          2322.0,
          2256.0,
          2566.0
        ]
      ],
      "tokens_selected": 616,
      "tokens_all_ocr": 616,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 816,
      "question": "Which is larger: the ploughing\u2013shelling 'Yes' percentage difference, or the marginal-effect percentage-point increase from a GH\u00a21 profit per acre?",
      "doc_name": "2411.15797",
      "category": "econ",
      "gt_bboxes": [
        [
          290.0,
          484.0,
          2301.0,
          1652.0
        ],
        [
          293.0,
          2222.0,
          2251.0,
          2968.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          297.0,
          2251.0,
          485.0
        ],
        [
          306.0,
          495.0,
          2256.0,
          1536.0
        ],
        [
          293.0,
          1552.0,
          1952.0,
          1651.0
        ],
        [
          293.0,
          1697.0,
          1250.0,
          1747.0
        ],
        [
          293.0,
          1744.0,
          2251.0,
          2180.0
        ],
        [
          293.0,
          2213.0,
          2251.0,
          2959.0
        ]
      ],
      "tokens_selected": 2444,
      "tokens_all_ocr": 2444,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 883,
      "question": "In the approach where environmental and raw speech are fed to the discriminator to disentangle environmental factors, which metric showed a marginal improvement for YourTTS with environmental speaker reference compared to YourTTS (Raw Ref.)?",
      "doc_name": "2412.16977",
      "category": "eess",
      "gt_bboxes": [
        [
          197.0,
          203.0,
          1258.0,
          397.0
        ],
        [
          1295.0,
          2544.0,
          2359.0,
          2889.0
        ]
      ],
      "pred_bboxes": [
        [
          199.0,
          204.0,
          1250.0,
          383.0
        ],
        [
          201.0,
          412.0,
          561.0,
          452.0
        ],
        [
          201.0,
          469.0,
          1250.0,
          964.0
        ],
        [
          569.0,
          990.0,
          878.0,
          1030.0
        ],
        [
          201.0,
          1050.0,
          747.0,
          1090.0
        ],
        [
          199.0,
          1106.0,
          1250.0,
          1555.0
        ],
        [
          199.0,
          1559.0,
          1250.0,
          1975.0
        ],
        [
          199.0,
          2001.0,
          773.0,
          2041.0
        ],
        [
          199.0,
          2057.0,
          1250.0,
          2880.0
        ],
        [
          1296.0,
          201.0,
          2345.0,
          1073.0
        ],
        [
          1296.0,
          1076.0,
          2345.0,
          1849.0
        ],
        [
          1296.0,
          1856.0,
          2345.0,
          2447.0
        ],
        [
          1587.0,
          2480.0,
          2054.0,
          2520.0
        ],
        [
          1296.0,
          2543.0,
          1896.0,
          2586.0
        ],
        [
          1296.0,
          2603.0,
          2345.0,
          2870.0
        ]
      ],
      "tokens_selected": 1600,
      "tokens_all_ocr": 1600,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 905,
      "question": "The middle plot in Fig. 2 is labeled 'Weighted Score'. In Table II, which column corresponds to this metric, and what value is listed for MULE++ using subspace V^p?",
      "doc_name": "2412.18955",
      "category": "eess",
      "gt_bboxes": [
        [
          187.0,
          220.0,
          2396.0,
          926.0
        ],
        [
          184.0,
          949.0,
          1252.0,
          1393.0
        ]
      ],
      "pred_bboxes": [
        [
          199.0,
          198.0,
          2338.0,
          772.0
        ],
        [
          193.0,
          802.0,
          2348.0,
          898.0
        ],
        [
          196.0,
          974.0,
          1253.0,
          1228.0
        ],
        [
          196.0,
          1248.0,
          1250.0,
          1387.0
        ],
        [
          199.0,
          1427.0,
          1248.0,
          1661.0
        ],
        [
          199.0,
          1658.0,
          1248.0,
          2252.0
        ],
        [
          199.0,
          2279.0,
          584.0,
          2322.0
        ],
        [
          199.0,
          2335.0,
          1248.0,
          2880.0
        ],
        [
          1291.0,
          974.0,
          2335.0,
          1503.0
        ],
        [
          1289.0,
          1529.0,
          2343.0,
          1664.0
        ],
        [
          1291.0,
          1711.0,
          2343.0,
          1800.0
        ],
        [
          1294.0,
          1800.0,
          2343.0,
          2081.0
        ],
        [
          1511.0,
          2107.0,
          2126.0,
          2147.0
        ],
        [
          1294.0,
          2163.0,
          2343.0,
          2708.0
        ],
        [
          1294.0,
          2712.0,
          2343.0,
          2989.0
        ]
      ],
      "tokens_selected": 3034,
      "tokens_all_ocr": 3034,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 909,
      "question": "In the examples of design choices, increasing which specific probability makes the contrastive matrix for a given head sparser, sometimes empty?",
      "doc_name": "2412.18955",
      "category": "eess",
      "gt_bboxes": [
        [
          193.0,
          631.0,
          1258.0,
          1005.0
        ],
        [
          193.0,
          269.0,
          1249.0,
          575.0
        ]
      ],
      "pred_bboxes": [
        [
          201.0,
          201.0,
          691.0,
          244.0
        ],
        [
          201.0,
          257.0,
          1248.0,
          574.0
        ],
        [
          201.0,
          624.0,
          1248.0,
          990.0
        ],
        [
          201.0,
          1040.0,
          1248.0,
          1403.0
        ],
        [
          201.0,
          1453.0,
          1248.0,
          1998.0
        ],
        [
          201.0,
          2048.0,
          1248.0,
          2735.0
        ]
      ],
      "tokens_selected": 594,
      "tokens_all_ocr": 594,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 926,
      "question": "Subtract the 2020 'times higher' urban daily income factor from the average of the denominators for EYS and MYS in the Education Index formula; what is the result?",
      "doc_name": "2412.20176",
      "category": "econ",
      "gt_bboxes": [
        [
          286.0,
          527.0,
          2177.0,
          1079.0
        ],
        [
          297.0,
          2456.0,
          2163.0,
          3208.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          1152.0,
          547.0,
          1211.0
        ],
        [
          293.0,
          291.0,
          2098.0,
          456.0
        ],
        [
          293.0,
          519.0,
          1559.0,
          583.0
        ],
        [
          293.0,
          611.0,
          2091.0,
          807.0
        ],
        [
          293.0,
          853.0,
          2175.0,
          1074.0
        ],
        [
          295.0,
          1285.0,
          962.0,
          1345.0
        ],
        [
          290.0,
          1362.0,
          2168.0,
          1798.0
        ],
        [
          293.0,
          1858.0,
          828.0,
          1914.0
        ],
        [
          290.0,
          1928.0,
          2175.0,
          2406.0
        ],
        [
          290.0,
          2455.0,
          2163.0,
          3199.0
        ]
      ],
      "tokens_selected": 741,
      "tokens_all_ocr": 741,
      "tokens_full_image": 2318,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 944,
      "question": "How many validation samples are used for touch gesture classification, and what is the Valence test accuracy reported?",
      "doc_name": "2501.00038",
      "category": "eess",
      "gt_bboxes": [
        [
          1295.0,
          690.0,
          2369.0,
          923.0
        ],
        [
          184.0,
          1692.0,
          1252.0,
          2816.0
        ]
      ],
      "pred_bboxes": [
        [
          201.0,
          208.0,
          1250.0,
          753.0
        ],
        [
          201.0,
          759.0,
          1250.0,
          1301.0
        ],
        [
          201.0,
          1304.0,
          1250.0,
          1602.0
        ],
        [
          428.0,
          1635.0,
          1018.0,
          1678.0
        ],
        [
          201.0,
          1697.0,
          939.0,
          1740.0
        ],
        [
          201.0,
          1757.0,
          1250.0,
          2351.0
        ],
        [
          201.0,
          2358.0,
          1250.0,
          2801.0
        ],
        [
          201.0,
          2834.0,
          607.0,
          2877.0
        ],
        [
          199.0,
          2896.0,
          1248.0,
          2992.0
        ],
        [
          1291.0,
          204.0,
          2345.0,
          303.0
        ],
        [
          1294.0,
          307.0,
          2345.0,
          657.0
        ],
        [
          1294.0,
          819.0,
          2322.0,
          915.0
        ],
        [
          1291.0,
          696.0,
          2345.0,
          796.0
        ],
        [
          1294.0,
          944.0,
          2345.0,
          1542.0
        ],
        [
          1294.0,
          1545.0,
          2345.0,
          1988.0
        ],
        [
          1291.0,
          1991.0,
          2345.0,
          2087.0
        ],
        [
          1294.0,
          2090.0,
          2345.0,
          2586.0
        ],
        [
          1294.0,
          2589.0,
          2345.0,
          2989.0
        ]
      ],
      "tokens_selected": 1501,
      "tokens_all_ocr": 1501,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 949,
      "question": "From the crops, what is the minimum displacement labeled on Figure 4.4 a)'s colorbar, and to what loss value does Figure 4.4 b) stabilize after 600 epochs?",
      "doc_name": "2501.03254",
      "category": "cs",
      "gt_bboxes": [
        [
          575.0,
          1364.0,
          1935.0,
          2432.0
        ],
        [
          266.0,
          677.0,
          2281.0,
          1265.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          293.0,
          2253.0,
          640.0
        ],
        [
          290.0,
          680.0,
          2256.0,
          1245.0
        ],
        [
          604.0,
          1374.0,
          1932.0,
          2411.0
        ]
      ],
      "tokens_selected": 2036,
      "tokens_all_ocr": 2036,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 965,
      "question": "Across the two excerpts, who is said to like philosophy much less than Mac Lane, and what page of [McL20] is cited for the argument that later conceptions competed with Bourbaki\u2019s ideas?",
      "doc_name": "2412.05250",
      "category": "math",
      "gt_bboxes": [
        [
          327.0,
          1200.0,
          2226.0,
          1700.0
        ],
        [
          317.0,
          2612.0,
          2226.0,
          3031.0
        ]
      ],
      "pred_bboxes": [
        [
          444.0,
          403.0,
          2103.0,
          607.0
        ],
        [
          324.0,
          630.0,
          2223.0,
          779.0
        ],
        [
          326.0,
          779.0,
          2220.0,
          878.0
        ],
        [
          444.0,
          905.0,
          2103.0,
          1053.0
        ],
        [
          331.0,
          1076.0,
          2105.0,
          1129.0
        ],
        [
          326.0,
          1139.0,
          701.0,
          1185.0
        ],
        [
          326.0,
          1195.0,
          2220.0,
          1294.0
        ],
        [
          444.0,
          1318.0,
          2105.0,
          1569.0
        ],
        [
          326.0,
          1592.0,
          2220.0,
          1687.0
        ],
        [
          326.0,
          1691.0,
          2223.0,
          1886.0
        ],
        [
          326.0,
          1889.0,
          2220.0,
          2034.0
        ],
        [
          326.0,
          2041.0,
          1957.0,
          2090.0
        ],
        [
          444.0,
          2117.0,
          2105.0,
          2418.0
        ],
        [
          444.0,
          2427.0,
          2105.0,
          2576.0
        ],
        [
          316.0,
          2599.0,
          2220.0,
          2702.0
        ],
        [
          316.0,
          2702.0,
          2220.0,
          2801.0
        ],
        [
          444.0,
          2827.0,
          2105.0,
          3025.0
        ]
      ],
      "tokens_selected": 916,
      "tokens_all_ocr": 916,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 985,
      "question": "In equations (A.3) and (A.4), which variables appear negated in \u03bd\u0302\u2019s argument, respectively?",
      "doc_name": "2412.12319",
      "category": "math",
      "gt_bboxes": [
        [
          434.0,
          909.0,
          2116.0,
          2933.0
        ],
        [
          436.0,
          485.0,
          2110.0,
          876.0
        ]
      ],
      "pred_bboxes": [
        [
          433.0,
          478.0,
          1079.0,
          535.0
        ],
        [
          433.0,
          561.0,
          2105.0,
          736.0
        ],
        [
          433.0,
          756.0,
          2105.0,
          872.0
        ],
        [
          433.0,
          898.0,
          2105.0,
          1073.0
        ],
        [
          433.0,
          1093.0,
          1659.0,
          1215.0
        ],
        [
          433.0,
          1238.0,
          1625.0,
          1298.0
        ],
        [
          433.0,
          1321.0,
          1620.0,
          1436.0
        ],
        [
          433.0,
          1466.0,
          1434.0,
          1522.0
        ],
        [
          433.0,
          1549.0,
          1465.0,
          1618.0
        ],
        [
          433.0,
          1645.0,
          2034.0,
          1704.0
        ],
        [
          433.0,
          1727.0,
          1659.0,
          1803.0
        ],
        [
          433.0,
          1836.0,
          2105.0,
          2011.0
        ],
        [
          433.0,
          2034.0,
          1700.0,
          2157.0
        ],
        [
          433.0,
          2180.0,
          2105.0,
          2351.0
        ],
        [
          433.0,
          2371.0,
          1965.0,
          2768.0
        ],
        [
          433.0,
          2784.0,
          2105.0,
          2923.0
        ]
      ],
      "tokens_selected": 1132,
      "tokens_all_ocr": 1132,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 986,
      "question": "Using the crops, what is the scalar factor in (10.1) and, after y=log x in the proof, what F(y) makes f~(\u03c3+i\u03c4)=F^(\u03c4)?",
      "doc_name": "2412.12319",
      "category": "math",
      "gt_bboxes": [
        [
          434.0,
          567.0,
          2110.0,
          1976.0
        ],
        [
          435.0,
          2007.0,
          2110.0,
          2917.0
        ]
      ],
      "pred_bboxes": [
        [
          875.0,
          475.0,
          1664.0,
          531.0
        ],
        [
          482.0,
          558.0,
          1306.0,
          614.0
        ],
        [
          433.0,
          640.0,
          2105.0,
          941.0
        ],
        [
          436.0,
          957.0,
          1722.0,
          1083.0
        ],
        [
          433.0,
          1100.0,
          2105.0,
          1645.0
        ],
        [
          433.0,
          1641.0,
          2105.0,
          1968.0
        ],
        [
          433.0,
          1995.0,
          2105.0,
          2163.0
        ],
        [
          436.0,
          2180.0,
          1710.0,
          2246.0
        ],
        [
          433.0,
          2269.0,
          2105.0,
          2718.0
        ],
        [
          436.0,
          2735.0,
          2072.0,
          2896.0
        ]
      ],
      "tokens_selected": 1314,
      "tokens_all_ocr": 1314,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 992,
      "question": "According to equations (4.2) and (4.3), respectively, what are the coefficient multiplying Q_m(Mf) and the explicit value of Q_m(1+|x|)?",
      "doc_name": "2412.12372",
      "category": "math",
      "gt_bboxes": [
        [
          291.0,
          2214.0,
          2264.0,
          3017.0
        ],
        [
          285.0,
          1741.0,
          2264.0,
          2194.0
        ]
      ],
      "pred_bboxes": [
        [
          433.0,
          287.0,
          1592.0,
          346.0
        ],
        [
          405.0,
          356.0,
          2082.0,
          627.0
        ],
        [
          433.0,
          627.0,
          1115.0,
          680.0
        ],
        [
          395.0,
          680.0,
          2149.0,
          743.0
        ],
        [
          482.0,
          786.0,
          1059.0,
          845.0
        ],
        [
          474.0,
          862.0,
          2072.0,
          951.0
        ],
        [
          446.0,
          957.0,
          1751.0,
          1017.0
        ],
        [
          482.0,
          1017.0,
          1677.0,
          1073.0
        ],
        [
          410.0,
          1083.0,
          2131.0,
          1344.0
        ],
        [
          288.0,
          1347.0,
          2256.0,
          1595.0
        ],
        [
          288.0,
          1602.0,
          2256.0,
          1717.0
        ],
        [
          285.0,
          1734.0,
          2256.0,
          1853.0
        ],
        [
          638.0,
          1863.0,
          1893.0,
          1981.0
        ],
        [
          288.0,
          1985.0,
          1506.0,
          2048.0
        ],
        [
          288.0,
          2064.0,
          2256.0,
          2183.0
        ],
        [
          285.0,
          2200.0,
          2256.0,
          2315.0
        ],
        [
          844.0,
          2318.0,
          2248.0,
          2444.0
        ],
        [
          288.0,
          2451.0,
          1506.0,
          2513.0
        ],
        [
          285.0,
          2533.0,
          2256.0,
          2649.0
        ],
        [
          1008.0,
          2642.0,
          2248.0,
          2751.0
        ],
        [
          285.0,
          2751.0,
          2256.0,
          2814.0
        ],
        [
          893.0,
          2827.0,
          2248.0,
          2943.0
        ],
        [
          285.0,
          2956.0,
          1710.0,
          3015.0
        ]
      ],
      "tokens_selected": 1604,
      "tokens_all_ocr": 1604,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1109,
      "question": "Using the caption\u2019s color key and the Difference panel, what color indicates over-reduction, and what is the displayed max over-reduction?",
      "doc_name": "2404.05865",
      "category": "q-bio",
      "gt_bboxes": [
        [
          271.0,
          1711.0,
          2285.0,
          2989.0
        ],
        [
          480.0,
          400.0,
          2028.0,
          1669.0
        ]
      ],
      "pred_bboxes": [
        [
          500.0,
          412.0,
          2013.0,
          1479.0
        ],
        [
          293.0,
          300.0,
          691.0,
          353.0
        ],
        [
          293.0,
          1727.0,
          2253.0,
          2801.0
        ],
        [
          523.0,
          1493.0,
          1901.0,
          1654.0
        ],
        [
          319.0,
          2814.0,
          2162.0,
          2976.0
        ]
      ],
      "tokens_selected": 4059,
      "tokens_all_ocr": 4059,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1117,
      "question": "Which gene is associated with partial loss of a DNA-binding domain, and what tick mark lies immediately left of 0.00 on the Differential Score axis?",
      "doc_name": "2410.10919",
      "category": "q-bio",
      "gt_bboxes": [
        [
          164.0,
          188.0,
          2312.0,
          2148.0
        ],
        [
          167.0,
          2218.0,
          2315.0,
          3203.0
        ]
      ],
      "pred_bboxes": [
        [
          404.0,
          193.0,
          2061.0,
          1871.0
        ],
        [
          181.0,
          1924.0,
          2297.0,
          2134.0
        ],
        [
          181.0,
          2212.0,
          2297.0,
          2510.0
        ],
        [
          181.0,
          2517.0,
          2297.0,
          2991.0
        ],
        [
          181.0,
          2998.0,
          2297.0,
          3174.0
        ]
      ],
      "tokens_selected": 3585,
      "tokens_all_ocr": 3585,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1138,
      "question": "In Figure 4\u2019s Persistent Images heatmap, what value labels the colorbar\u2019s top, and according to the reward-functions sentence, what do those functions incorporate?",
      "doc_name": "2411.14726",
      "category": "q-bio",
      "gt_bboxes": [
        [
          613.0,
          312.0,
          1927.0,
          990.0
        ],
        [
          439.0,
          1469.0,
          2106.0,
          1583.0
        ]
      ],
      "pred_bboxes": [
        [
          615.0,
          310.0,
          1901.0,
          895.0
        ],
        [
          1023.0,
          924.0,
          1516.0,
          974.0
        ],
        [
          441.0,
          1073.0,
          852.0,
          1123.0
        ],
        [
          441.0,
          1149.0,
          2103.0,
          1337.0
        ],
        [
          444.0,
          1387.0,
          867.0,
          1440.0
        ],
        [
          441.0,
          1469.0,
          2100.0,
          1565.0
        ],
        [
          444.0,
          1612.0,
          1115.0,
          1661.0
        ],
        [
          441.0,
          1687.0,
          2103.0,
          1872.0
        ],
        [
          893.0,
          1935.0,
          2098.0,
          1991.0
        ],
        [
          444.0,
          2028.0,
          2103.0,
          2216.0
        ],
        [
          643.0,
          2302.0,
          2098.0,
          2477.0
        ],
        [
          444.0,
          2523.0,
          2103.0,
          2712.0
        ],
        [
          444.0,
          2758.0,
          1008.0,
          2807.0
        ],
        [
          441.0,
          2834.0,
          2100.0,
          2930.0
        ],
        [
          906.0,
          2956.0,
          1636.0,
          3009.0
        ]
      ],
      "tokens_selected": 1673,
      "tokens_all_ocr": 1673,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1206,
      "question": "In the first crop, which acronym names the continuous-time conditions guiding gradient updates, and in the second crop, what year is cited with Merton?",
      "doc_name": "2412.13101",
      "category": "q-fin",
      "gt_bboxes": [
        [
          473.0,
          1527.0,
          2003.0,
          2336.0
        ],
        [
          348.0,
          2545.0,
          2121.0,
          2812.0
        ]
      ],
      "pred_bboxes": [
        [
          1137.0,
          1460.0,
          1338.0,
          1516.0
        ],
        [
          489.0,
          586.0,
          1986.0,
          790.0
        ],
        [
          814.0,
          860.0,
          1658.0,
          934.0
        ],
        [
          389.0,
          1007.0,
          2086.0,
          1127.0
        ],
        [
          1018.0,
          1222.0,
          1457.0,
          1288.0
        ],
        [
          489.0,
          1541.0,
          1989.0,
          2338.0
        ],
        [
          370.0,
          2429.0,
          936.0,
          2507.0
        ],
        [
          365.0,
          2552.0,
          2110.0,
          2795.0
        ]
      ],
      "tokens_selected": 348,
      "tokens_all_ocr": 348,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1217,
      "question": "In Fig. 10, which node receives arrows from both j0 and j1, and in Eq. (A56) what probability multiplies p_{i_l j_l} p_{j_l k_l} in the second summation?",
      "doc_name": "2412.16122",
      "category": "q-fin",
      "gt_bboxes": [
        [
          285.0,
          271.0,
          2245.0,
          1326.0
        ],
        [
          283.0,
          1400.0,
          2260.0,
          3097.0
        ]
      ],
      "pred_bboxes": [
        [
          663.0,
          280.0,
          1888.0,
          1053.0
        ],
        [
          288.0,
          1159.0,
          2246.0,
          1318.0
        ],
        [
          349.0,
          1393.0,
          2067.0,
          1466.0
        ],
        [
          408.0,
          1509.0,
          2241.0,
          2279.0
        ],
        [
          288.0,
          2309.0,
          2251.0,
          3081.0
        ]
      ],
      "tokens_selected": 2105,
      "tokens_all_ocr": 2105,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1219,
      "question": "According to the text and schematic, what is the global parameter fitted to match the empirical graph density, and approximately by what factor does the node count decrease from 'Firm level 300k Nodes' to '2-digits ~80 Nodes'?",
      "doc_name": "2412.16122",
      "category": "q-fin",
      "gt_bboxes": [
        [
          328.0,
          297.0,
          2208.0,
          1057.0
        ],
        [
          274.0,
          1149.0,
          2271.0,
          3091.0
        ]
      ],
      "pred_bboxes": [
        [
          722.0,
          290.0,
          1812.0,
          891.0
        ],
        [
          349.0,
          981.0,
          2169.0,
          1047.0
        ],
        [
          288.0,
          1142.0,
          2251.0,
          1654.0
        ],
        [
          288.0,
          1684.0,
          2251.0,
          2893.0
        ],
        [
          293.0,
          2923.0,
          2246.0,
          3078.0
        ]
      ],
      "tokens_selected": 1313,
      "tokens_all_ocr": 1313,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1241,
      "question": "According to the crops, in what class size are mechanics easy, and what are presenters told to load in a browser tab?",
      "doc_name": "2309.06983",
      "category": "stat",
      "gt_bboxes": [
        [
          334.0,
          614.0,
          2214.0,
          1300.0
        ],
        [
          337.0,
          289.0,
          2220.0,
          560.0
        ]
      ],
      "pred_bboxes": [
        [
          339.0,
          290.0,
          2213.0,
          538.0
        ],
        [
          339.0,
          614.0,
          2210.0,
          862.0
        ],
        [
          451.0,
          944.0,
          2098.0,
          1284.0
        ],
        [
          339.0,
          1367.0,
          2210.0,
          1615.0
        ],
        [
          451.0,
          1701.0,
          2095.0,
          1856.0
        ],
        [
          339.0,
          1939.0,
          2210.0,
          2186.0
        ],
        [
          451.0,
          2272.0,
          2095.0,
          2612.0
        ]
      ],
      "tokens_selected": 337,
      "tokens_all_ocr": 337,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1260,
      "question": "How much larger is the Collaboration\u2013Flexibility correlation than TeamEngagement\u2013Flexibility in the heatmap, and what number appears in the Normalization denominator?",
      "doc_name": "2409.14197",
      "category": "stat",
      "gt_bboxes": [
        [
          605.0,
          297.0,
          1876.0,
          1500.0
        ],
        [
          348.0,
          2037.0,
          2200.0,
          2741.0
        ]
      ],
      "pred_bboxes": [
        [
          625.0,
          297.0,
          1868.0,
          1304.0
        ],
        [
          962.0,
          1427.0,
          1582.0,
          1489.0
        ],
        [
          352.0,
          1539.0,
          2195.0,
          1882.0
        ],
        [
          354.0,
          1942.0,
          1010.0,
          2001.0
        ],
        [
          354.0,
          2028.0,
          2195.0,
          2252.0
        ],
        [
          1072.0,
          2242.0,
          1470.0,
          2351.0
        ],
        [
          510.0,
          2361.0,
          2034.0,
          2490.0
        ],
        [
          352.0,
          2497.0,
          2195.0,
          2728.0
        ]
      ],
      "tokens_selected": 1974,
      "tokens_all_ocr": 1974,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1320,
      "question": "Across both crops, what are the coefficient on \u2211 p_i y_i in w*(y) and the symbol of the cumulative distribution function in program (P3)?",
      "doc_name": "2406.11528",
      "category": "econ",
      "gt_bboxes": [
        [
          302.0,
          2566.0,
          2257.0,
          3047.0
        ],
        [
          278.0,
          302.0,
          2281.0,
          1262.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          293.0,
          2253.0,
          412.0
        ],
        [
          880.0,
          449.0,
          1664.0,
          601.0
        ],
        [
          288.0,
          647.0,
          2253.0,
          822.0
        ],
        [
          362.0,
          822.0,
          1097.0,
          878.0
        ],
        [
          829.0,
          915.0,
          1710.0,
          1053.0
        ],
        [
          357.0,
          1083.0,
          1477.0,
          1142.0
        ],
        [
          824.0,
          1179.0,
          1717.0,
          1311.0
        ],
        [
          288.0,
          1334.0,
          2256.0,
          1552.0
        ],
        [
          288.0,
          1565.0,
          2253.0,
          1684.0
        ],
        [
          673.0,
          1721.0,
          1871.0,
          1872.0
        ],
        [
          357.0,
          1978.0,
          2246.0,
          2041.0
        ],
        [
          707.0,
          2081.0,
          1837.0,
          2193.0
        ],
        [
          288.0,
          2229.0,
          375.0,
          2279.0
        ],
        [
          893.0,
          2272.0,
          1654.0,
          2418.0
        ],
        [
          288.0,
          2427.0,
          2253.0,
          2546.0
        ],
        [
          288.0,
          2566.0,
          2253.0,
          2685.0
        ],
        [
          536.0,
          2712.0,
          2246.0,
          3035.0
        ]
      ],
      "tokens_selected": 1293,
      "tokens_all_ocr": 1293,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1353,
      "question": "Across the two code snippets, what are DSID, DSD, and the FISTA 'tviter' values, respectively?",
      "doc_name": "2412.10129",
      "category": "cs",
      "gt_bboxes": [
        [
          331.0,
          2570.0,
          2070.0,
          2922.0
        ],
        [
          331.0,
          946.0,
          2031.0,
          1324.0
        ]
      ],
      "pred_bboxes": [
        [
          523.0,
          356.0,
          1919.0,
          852.0
        ],
        [
          290.0,
          891.0,
          2156.0,
          1152.0
        ],
        [
          290.0,
          1255.0,
          2156.0,
          1853.0
        ],
        [
          290.0,
          1856.0,
          2156.0,
          2517.0
        ],
        [
          574.0,
          2550.0,
          2062.0,
          2612.0
        ],
        [
          336.0,
          2626.0,
          2026.0,
          2923.0
        ]
      ],
      "tokens_selected": 1466,
      "tokens_all_ocr": 1466,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1354,
      "question": "According to Figure 2\u2019s caption and Code Snippet 4, what is the visualization range\u2019s upper bound and the value assigned to geo.DSID? Answer as 'upper bound, DSID'.",
      "doc_name": "2412.10129",
      "category": "cs",
      "gt_bboxes": [
        [
          292.0,
          351.0,
          2166.0,
          1603.0
        ],
        [
          331.0,
          946.0,
          2031.0,
          1324.0
        ]
      ],
      "pred_bboxes": [
        [
          523.0,
          356.0,
          1919.0,
          1288.0
        ],
        [
          293.0,
          1327.0,
          2156.0,
          1598.0
        ],
        [
          293.0,
          1697.0,
          2154.0,
          1830.0
        ],
        [
          293.0,
          1833.0,
          2156.0,
          2361.0
        ],
        [
          617.0,
          2394.0,
          2021.0,
          2457.0
        ],
        [
          331.0,
          2470.0,
          1812.0,
          2910.0
        ]
      ],
      "tokens_selected": 2191,
      "tokens_all_ocr": 2191,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1367,
      "question": "Across the two figures, which bracketed lyric tag appears exactly twice, and which right-side spectrogram panel is enclosed by the orange frame?",
      "doc_name": "2412.13786",
      "category": "eess",
      "gt_bboxes": [
        [
          203.0,
          778.0,
          2376.0,
          1511.0
        ],
        [
          223.0,
          1094.0,
          1222.0,
          1663.0
        ]
      ],
      "pred_bboxes": [
        [
          268.0,
          208.0,
          2276.0,
          597.0
        ],
        [
          216.0,
          634.0,
          2327.0,
          726.0
        ],
        [
          224.0,
          786.0,
          2322.0,
          1334.0
        ],
        [
          216.0,
          1377.0,
          2327.0,
          1512.0
        ],
        [
          216.0,
          1612.0,
          1220.0,
          1740.0
        ],
        [
          216.0,
          1757.0,
          1220.0,
          2338.0
        ],
        [
          216.0,
          2404.0,
          1046.0,
          2444.0
        ],
        [
          216.0,
          2480.0,
          1220.0,
          2933.0
        ],
        [
          1324.0,
          1612.0,
          2327.0,
          2289.0
        ],
        [
          1470.0,
          2355.0,
          2179.0,
          2394.0
        ],
        [
          1324.0,
          2431.0,
          2327.0,
          2649.0
        ],
        [
          1324.0,
          2662.0,
          2327.0,
          2926.0
        ]
      ],
      "tokens_selected": 2123,
      "tokens_all_ocr": 2123,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1384,
      "question": "In Table 4, how many Multimodal CoT methods list 'Audio' as their modality, and in Table 7's Emerging Benchmarks, what is the sample-count difference between the largest and smallest 'text, video' benchmarks?",
      "doc_name": "2412.18619",
      "category": "eess",
      "gt_bboxes": [
        [
          182.0,
          349.0,
          1855.0,
          2258.0
        ],
        [
          304.0,
          361.0,
          1706.0,
          1544.0
        ]
      ],
      "pred_bboxes": [
        [
          190.0,
          432.0,
          1838.0,
          1591.0
        ],
        [
          512.0,
          345.0,
          1502.0,
          393.0
        ],
        [
          184.0,
          2309.0,
          1838.0,
          2612.0
        ],
        [
          184.0,
          2639.0,
          1834.0,
          2744.0
        ]
      ],
      "tokens_selected": 1863,
      "tokens_all_ocr": 1863,
      "tokens_full_image": 2210,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1392,
      "question": "In Fig. 1, which projection head corresponds to the pitch-variant embedding space, and in Table III, how many GPUs are used by 'Ours'?",
      "doc_name": "2412.18955",
      "category": "eess",
      "gt_bboxes": [
        [
          1295.0,
          729.0,
          2366.0,
          1922.0
        ],
        [
          190.0,
          719.0,
          1262.0,
          1124.0
        ]
      ],
      "pred_bboxes": [
        [
          349.0,
          204.0,
          2192.0,
          396.0
        ],
        [
          796.0,
          452.0,
          1738.0,
          505.0
        ],
        [
          589.0,
          541.0,
          1952.0,
          644.0
        ],
        [
          199.0,
          756.0,
          1248.0,
          1321.0
        ],
        [
          229.0,
          1321.0,
          1102.0,
          1357.0
        ],
        [
          439.0,
          1417.0,
          1010.0,
          1460.0
        ],
        [
          199.0,
          1489.0,
          1248.0,
          2712.0
        ],
        [
          199.0,
          2721.0,
          1245.0,
          2996.0
        ],
        [
          1403.0,
          743.0,
          2233.0,
          1750.0
        ],
        [
          1291.0,
          1777.0,
          2345.0,
          1915.0
        ],
        [
          1294.0,
          1939.0,
          2345.0,
          2530.0
        ],
        [
          1294.0,
          2540.0,
          2345.0,
          2996.0
        ]
      ],
      "tokens_selected": 2125,
      "tokens_all_ocr": 2125,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1427,
      "question": "In these crops, which page of Bor99 is cited for the fiber bundles report, and which journal\u2019s editorial board is described as shifting toward abstract algebraists/topologists?",
      "doc_name": "2412.05250",
      "category": "math",
      "gt_bboxes": [
        [
          322.0,
          1871.0,
          2230.0,
          2520.0
        ],
        [
          323.0,
          407.0,
          2229.0,
          832.0
        ]
      ],
      "pred_bboxes": [
        [
          324.0,
          396.0,
          2223.0,
          640.0
        ],
        [
          324.0,
          640.0,
          2223.0,
          1123.0
        ],
        [
          324.0,
          1123.0,
          2223.0,
          1486.0
        ],
        [
          444.0,
          1522.0,
          2103.0,
          1826.0
        ],
        [
          324.0,
          1863.0,
          2223.0,
          2226.0
        ],
        [
          326.0,
          2226.0,
          2223.0,
          2345.0
        ],
        [
          444.0,
          2388.0,
          2103.0,
          2510.0
        ]
      ],
      "tokens_selected": 602,
      "tokens_all_ocr": 602,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1455,
      "question": "Across Lemmas 2.6 and 2.7, respectively, what 3-tuple equals (1 \u2297 u)(u \u2297 1)(\u03b1)?",
      "doc_name": "2412.20318",
      "category": "math",
      "gt_bboxes": [
        [
          349.0,
          227.0,
          2137.0,
          1128.0
        ],
        [
          336.0,
          208.0,
          2134.0,
          3012.0
        ]
      ],
      "pred_bboxes": [
        [
          349.0,
          898.0,
          518.0,
          944.0
        ],
        [
          349.0,
          218.0,
          2133.0,
          323.0
        ],
        [
          793.0,
          350.0,
          1687.0,
          406.0
        ],
        [
          352.0,
          426.0,
          916.0,
          478.0
        ],
        [
          349.0,
          518.0,
          2133.0,
          673.0
        ],
        [
          765.0,
          703.0,
          1717.0,
          756.0
        ],
        [
          349.0,
          782.0,
          431.0,
          825.0
        ],
        [
          758.0,
          825.0,
          1728.0,
          881.0
        ],
        [
          893.0,
          948.0,
          1587.0,
          1000.0
        ],
        [
          349.0,
          1017.0,
          546.0,
          1063.0
        ],
        [
          416.0,
          1073.0,
          1454.0,
          1126.0
        ],
        [
          1082.0,
          1202.0,
          1401.0,
          1268.0
        ],
        [
          362.0,
          1318.0,
          2133.0,
          1427.0
        ],
        [
          367.0,
          1440.0,
          2133.0,
          1545.0
        ],
        [
          367.0,
          1559.0,
          2133.0,
          1714.0
        ],
        [
          367.0,
          1727.0,
          2133.0,
          1833.0
        ],
        [
          367.0,
          1846.0,
          2133.0,
          1952.0
        ],
        [
          367.0,
          1965.0,
          2133.0,
          2067.0
        ],
        [
          367.0,
          2081.0,
          2133.0,
          2186.0
        ],
        [
          367.0,
          2200.0,
          2133.0,
          2305.0
        ],
        [
          367.0,
          2318.0,
          2133.0,
          2424.0
        ],
        [
          357.0,
          2437.0,
          2080.0,
          2497.0
        ],
        [
          357.0,
          2510.0,
          2133.0,
          2612.0
        ],
        [
          357.0,
          2626.0,
          2133.0,
          2731.0
        ],
        [
          357.0,
          2748.0,
          2133.0,
          2854.0
        ],
        [
          357.0,
          2867.0,
          2133.0,
          2972.0
        ]
      ],
      "tokens_selected": 1219,
      "tokens_all_ocr": 1219,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1487,
      "question": "According to the captions, which node is added in panel f after isolation, and what notation denotes the neighborhood removed when adding v to the MIS in Fig. 3?",
      "doc_name": "2412.14976",
      "category": "physics",
      "gt_bboxes": [
        [
          203.0,
          200.0,
          2368.0,
          1973.0
        ],
        [
          1302.0,
          217.0,
          2352.0,
          1691.0
        ]
      ],
      "pred_bboxes": [
        [
          1314.0,
          2034.0,
          1391.0,
          2077.0
        ],
        [
          216.0,
          218.0,
          2338.0,
          1324.0
        ],
        [
          216.0,
          1364.0,
          2345.0,
          1948.0
        ],
        [
          219.0,
          2034.0,
          1245.0,
          2418.0
        ],
        [
          219.0,
          2477.0,
          1245.0,
          2857.0
        ],
        [
          216.0,
          2916.0,
          1245.0,
          3012.0
        ],
        [
          1659.0,
          2110.0,
          2338.0,
          2219.0
        ],
        [
          1314.0,
          2242.0,
          2340.0,
          2774.0
        ],
        [
          1314.0,
          2774.0,
          2338.0,
          3012.0
        ]
      ],
      "tokens_selected": 2638,
      "tokens_all_ocr": 2638,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1505,
      "question": "In panel b, which scatter plot has the widest x-axis range, and what are the x and y variables labeled there?",
      "doc_name": "2403.03335",
      "category": "q-bio",
      "gt_bboxes": [
        [
          300.0,
          2709.0,
          2165.0,
          2903.0
        ],
        [
          283.0,
          317.0,
          2228.0,
          1506.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          290.0,
          2098.0,
          478.0
        ],
        [
          285.0,
          634.0,
          2243.0,
          2560.0
        ],
        [
          290.0,
          2708.0,
          2164.0,
          2893.0
        ]
      ],
      "tokens_selected": 371,
      "tokens_all_ocr": 371,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1509,
      "question": "Using the screenshot\u2019s tolerance of 0.300 mm (300 \u00b5m), what is the approximate mean difference from faculty at that tolerance in the Class I Preparations graph?",
      "doc_name": "2404.05865",
      "category": "q-bio",
      "gt_bboxes": [
        [
          268.0,
          277.0,
          2285.0,
          1569.0
        ],
        [
          480.0,
          400.0,
          2028.0,
          1669.0
        ]
      ],
      "pred_bboxes": [
        [
          298.0,
          297.0,
          2256.0,
          1436.0
        ],
        [
          405.0,
          1456.0,
          2118.0,
          1569.0
        ],
        [
          298.0,
          1678.0,
          2256.0,
          2817.0
        ],
        [
          413.0,
          2834.0,
          2144.0,
          2943.0
        ]
      ],
      "tokens_selected": 3868,
      "tokens_all_ocr": 3868,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1522,
      "question": "Between COMPBIAS and ZN_FING, which feature has more labeled proteins in Supplementary Figure S1 but a lower esm650M F1 score in Figure 3?",
      "doc_name": "2410.10919",
      "category": "q-bio",
      "gt_bboxes": [
        [
          182.0,
          1382.0,
          2306.0,
          2455.0
        ],
        [
          224.0,
          352.0,
          2182.0,
          2400.0
        ]
      ],
      "pred_bboxes": [
        [
          183.0,
          186.0,
          628.0,
          266.0
        ],
        [
          183.0,
          330.0,
          1092.0,
          403.0
        ],
        [
          181.0,
          431.0,
          2287.0,
          860.0
        ],
        [
          181.0,
          856.0,
          2287.0,
          1344.0
        ],
        [
          235.0,
          1397.0,
          2235.0,
          2247.0
        ],
        [
          181.0,
          2282.0,
          2292.0,
          2444.0
        ],
        [
          181.0,
          2584.0,
          1142.0,
          2658.0
        ],
        [
          181.0,
          2689.0,
          2292.0,
          3181.0
        ]
      ],
      "tokens_selected": 1960,
      "tokens_all_ocr": 1960,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1548,
      "question": "Across the figures, what are (i) the minimum colorbar value on the 20x20 latent-space heatmap in Fig. 5(a) JSE Top 60 and (ii) the maximum epoch labeled on Fig. 6's x-axis?",
      "doc_name": "2410.22346",
      "category": "q-fin",
      "gt_bboxes": [
        [
          1280.0,
          1539.0,
          2365.0,
          2617.0
        ],
        [
          1287.0,
          1016.0,
          2360.0,
          2053.0
        ]
      ],
      "pred_bboxes": [
        [
          242.0,
          247.0,
          2325.0,
          772.0
        ],
        [
          193.0,
          796.0,
          2348.0,
          1053.0
        ],
        [
          209.0,
          1136.0,
          1225.0,
          1585.0
        ],
        [
          196.0,
          1608.0,
          1250.0,
          1909.0
        ],
        [
          199.0,
          2021.0,
          1248.0,
          2322.0
        ],
        [
          199.0,
          2335.0,
          1248.0,
          2830.0
        ],
        [
          196.0,
          2844.0,
          1248.0,
          2992.0
        ],
        [
          1294.0,
          1139.0,
          2345.0,
          1489.0
        ],
        [
          1294.0,
          1549.0,
          2348.0,
          2229.0
        ],
        [
          1294.0,
          2252.0,
          2345.0,
          2606.0
        ],
        [
          1577.0,
          2712.0,
          2059.0,
          2761.0
        ],
        [
          1294.0,
          2794.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 3034,
      "tokens_all_ocr": 3034,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1580,
      "question": "In the multi-plot figure, which variable is labeled directly above the subplot whose y-axis peaks at 60, and what is the smaller of the two 'Prob. Chi-Square (6)' values shown in the table?",
      "doc_name": "2412.16927",
      "category": "q-fin",
      "gt_bboxes": [
        [
          446.0,
          278.0,
          2098.0,
          512.0
        ],
        [
          287.0,
          513.0,
          2316.0,
          2413.0
        ]
      ],
      "pred_bboxes": [
        [
          456.0,
          290.0,
          2090.0,
          495.0
        ],
        [
          293.0,
          505.0,
          1286.0,
          558.0
        ],
        [
          469.0,
          594.0,
          2072.0,
          1024.0
        ],
        [
          293.0,
          1027.0,
          1470.0,
          1076.0
        ],
        [
          285.0,
          1205.0,
          1557.0,
          2064.0
        ],
        [
          1600.0,
          1255.0,
          1888.0,
          1288.0
        ],
        [
          1600.0,
          1304.0,
          2008.0,
          1337.0
        ],
        [
          1600.0,
          1354.0,
          1990.0,
          1387.0
        ],
        [
          1600.0,
          1403.0,
          1990.0,
          1436.0
        ],
        [
          1600.0,
          1453.0,
          1939.0,
          1486.0
        ],
        [
          1600.0,
          1499.0,
          2118.0,
          1536.0
        ],
        [
          1600.0,
          1549.0,
          2093.0,
          1582.0
        ],
        [
          1600.0,
          1598.0,
          2118.0,
          1631.0
        ],
        [
          1600.0,
          1648.0,
          1990.0,
          1681.0
        ],
        [
          1643.0,
          1697.0,
          2118.0,
          1727.0
        ],
        [
          1643.0,
          1744.0,
          2118.0,
          1777.0
        ],
        [
          1643.0,
          1793.0,
          2118.0,
          1823.0
        ],
        [
          1600.0,
          1839.0,
          2118.0,
          1872.0
        ],
        [
          1600.0,
          1889.0,
          2118.0,
          1919.0
        ],
        [
          293.0,
          2216.0,
          587.0,
          2266.0
        ],
        [
          293.0,
          2325.0,
          2251.0,
          2520.0
        ],
        [
          293.0,
          2540.0,
          2251.0,
          2735.0
        ],
        [
          293.0,
          2754.0,
          2251.0,
          2959.0
        ]
      ],
      "tokens_selected": 2161,
      "tokens_all_ocr": 2161,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1592,
      "question": "Figure 10 summarizes the quasi-power BART model. From Table 1, what are this model\u2019s weight \u03c9 and variance function V(\u03bc)?",
      "doc_name": "2405.20601",
      "category": "stat",
      "gt_bboxes": [
        [
          289.0,
          280.0,
          2272.0,
          1087.0
        ],
        [
          283.0,
          406.0,
          2265.0,
          2929.0
        ]
      ],
      "pred_bboxes": [
        [
          735.0,
          290.0,
          1812.0,
          733.0
        ],
        [
          290.0,
          766.0,
          2256.0,
          1063.0
        ],
        [
          290.0,
          1149.0,
          2256.0,
          1400.0
        ],
        [
          290.0,
          1446.0,
          2256.0,
          2999.0
        ]
      ],
      "tokens_selected": 858,
      "tokens_all_ocr": 858,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1620,
      "question": "Which figure caption includes the erroneous date range '1977\u20131855', and what is the symbol on the horizontal axis in the soft-thresholding operator figure?",
      "doc_name": "2412.15633",
      "category": "stat",
      "gt_bboxes": [
        [
          407.0,
          516.0,
          2061.0,
          1142.0
        ],
        [
          815.0,
          1355.0,
          1664.0,
          2230.0
        ]
      ],
      "pred_bboxes": [
        [
          874.0,
          519.0,
          1586.0,
          948.0
        ],
        [
          422.0,
          1000.0,
          2048.0,
          1123.0
        ],
        [
          422.0,
          1190.0,
          2048.0,
          1313.0
        ],
        [
          645.0,
          1334.0,
          2046.0,
          1492.0
        ],
        [
          486.0,
          1531.0,
          1755.0,
          1597.0
        ],
        [
          422.0,
          1611.0,
          2006.0,
          1682.0
        ],
        [
          682.0,
          1713.0,
          2046.0,
          1861.0
        ],
        [
          422.0,
          1896.0,
          2048.0,
          1962.0
        ],
        [
          802.0,
          1994.0,
          2046.0,
          2127.0
        ],
        [
          422.0,
          2163.0,
          2048.0,
          2229.0
        ],
        [
          804.0,
          2261.0,
          2046.0,
          2391.0
        ],
        [
          422.0,
          2429.0,
          2048.0,
          2735.0
        ],
        [
          422.0,
          2735.0,
          2048.0,
          2914.0
        ]
      ],
      "tokens_selected": 1180,
      "tokens_all_ocr": 1180,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    }
  ]
}

==> anc/ablations/p25_agg-mean_rs-max_mo-0.5/bbox_docvqa_benchmark_20251213_171829/progress.md <==
# BBox-DocVQA Benchmark Progress

## Configuration

### Model & Environment

| Setting | Value |
|---------|-------|
| Embedding Model | `colqwen3-4b` |
| DeepSeek Mode | `Gundam` |
| DeepSeek Task | `markdown` |

### Scoring & Thresholding

| Setting | Value |
|---------|-------|
| Threshold Method | `percentile` |
| Token Aggregation | `mean` |
| Region Scoring | `max` |
| Percentile | `25.0` |
| Top-K | `None` |
| Min Patch Overlap | `0.5` |

### Dataset

| Setting | Value |
|---------|-------|
| Sample Limit | `None` |
| Filter | `Sample IDs: [6, 17, 18, 32, 33, 75, 106, 116, 118, 125, 187, 190, 199, 202, 250, 298, 337, 353, 368, 404, 405, 407, 420, 436, 452, 467, 472, 478, 492, 501, 512, 548, 570, 576, 608, 634, 651, 678, 683, 716, 717, 729, 732, 765, 804, 816, 883, 905, 909, 926, 944, 949, 965, 985, 986, 992, 1109, 1117, 1138, 1206, 1217, 1219, 1241, 1260, 1320, 1353, 1354, 1367, 1384, 1392, 1427, 1455, 1487, 1505, 1509, 1522, 1548, 1580, 1592, 1620]` |

## Progress

**Processed:** 80/80

**Hit Rates:** IoU@0.25: 73/80 (91.2%) | IoU@0.5: 55/80 (68.8%) | IoU@0.7: 26/80 (32.5%)

## Category Breakdown

| Category | N | Mean IoU | IoU@0.25 | IoU@0.5 | IoU@0.7 | Det IoU | Det@0.5 |
|----------|---:|--------:|--------:|--------:|--------:|--------:|--------:|
| cs | 10 | 0.723 | 100.0% | 70.0% | 50.0% | 0.723 | 70.0% |
| econ | 10 | 0.384 | 60.0% | 30.0% | 10.0% | 0.384 | 30.0% |
| eess | 10 | 0.675 | 100.0% | 80.0% | 30.0% | 0.675 | 80.0% |
| math | 10 | 0.459 | 80.0% | 30.0% | 20.0% | 0.459 | 30.0% |
| physics | 10 | 0.650 | 100.0% | 100.0% | 30.0% | 0.650 | 100.0% |
| q-bio | 10 | 0.734 | 100.0% | 100.0% | 50.0% | 0.734 | 100.0% |
| q-fin | 10 | 0.667 | 100.0% | 80.0% | 40.0% | 0.667 | 80.0% |
| stat | 10 | 0.550 | 90.0% | 60.0% | 30.0% | 0.550 | 60.0% |
| **TOTAL** | **80** | **0.605** | **91.2%** | **68.8%** | **32.5%** | **0.605** | **68.8%** |

## Results

| ID | Document | Category | OCR'd | Sel | IoU | @0.25 | @0.5 | @0.7 | Tok Sel | Tok OCR | Tok Img | Save OCR | Save Img |
|----|----------|----------|-------|-----|-----|-------|------|------|---------|---------|---------|----------|----------|
| 6 | 2311.07631 | cs | 17 | 17 | 0.649 | ✅ | ✅ | ❌ | 600 | 600 | 2,531 | 0% | 76% |
| 17 | 2405.09360 | econ | 36 | 36 | 0.385 | ✅ | ❌ | ❌ | 1,704 | 1,704 | 2,531 | 0% | 33% |
| 18 | 2405.09360 | econ | 42 | 42 | 0.112 | ❌ | ❌ | ❌ | 1,871 | 1,871 | 2,531 | 0% | 26% |
| 32 | 2406.11528 | econ | 19 | 19 | 0.105 | ❌ | ❌ | ❌ | 1,169 | 1,169 | 2,531 | 0% | 54% |
| 33 | 2406.11528 | econ | 16 | 16 | 0.161 | ❌ | ❌ | ❌ | 1,518 | 1,518 | 2,531 | 0% | 40% |
| 75 | 2410.14317 | econ | 12 | 12 | 0.256 | ✅ | ❌ | ❌ | 767 | 767 | 2,531 | 0% | 70% |
| 106 | 2412.07948 | eess | 14 | 14 | 0.699 | ✅ | ✅ | ❌ | 2,296 | 2,296 | 2,531 | 0% | 9% |
| 116 | 2412.09651 | cs | 7 | 7 | 0.974 | ✅ | ✅ | ✅ | 841 | 841 | 2,316 | 0% | 64% |
| 118 | 2412.09651 | cs | 8 | 8 | 0.944 | ✅ | ✅ | ✅ | 1,861 | 1,861 | 2,316 | 0% | 20% |
| 125 | 2412.10129 | cs | 9 | 9 | 0.462 | ✅ | ❌ | ❌ | 1,504 | 1,504 | 2,531 | 0% | 41% |
| 187 | 2412.17966 | cs | 16 | 16 | 0.982 | ✅ | ✅ | ✅ | 2,147 | 2,147 | 2,531 | 0% | 15% |
| 190 | 2412.18619 | eess | 9 | 9 | 0.546 | ✅ | ✅ | ❌ | 1,338 | 1,338 | 2,210 | 0% | 39% |
| 199 | 2412.18619 | eess | 4 | 4 | 0.836 | ✅ | ✅ | ✅ | 3,134 | 3,134 | 2,210 | 0% | -42% |
| 202 | 2412.18823 | cs | 3 | 3 | 0.331 | ✅ | ❌ | ❌ | 1,876 | 1,876 | 2,531 | 0% | 26% |
| 250 | 2412.20486 | cs | 9 | 9 | 0.874 | ✅ | ✅ | ✅ | 2,946 | 2,946 | 2,531 | 0% | -16% |
| 298 | 2412.05250 | math | 6 | 6 | 0.397 | ✅ | ❌ | ❌ | 663 | 663 | 2,531 | 0% | 74% |
| 337 | 2412.12372 | math | 19 | 19 | 0.279 | ✅ | ❌ | ❌ | 1,587 | 1,587 | 2,531 | 0% | 37% |
| 353 | 2412.12446 | math | 10 | 10 | 0.956 | ✅ | ✅ | ✅ | 1,778 | 1,778 | 2,316 | 0% | 23% |
| 368 | 2412.20966 | math | 10 | 10 | 0.937 | ✅ | ✅ | ✅ | 1,062 | 1,062 | 2,531 | 0% | 58% |
| 404 | 2411.15169 | physics | 6 | 6 | 0.592 | ✅ | ✅ | ❌ | 1,784 | 1,784 | 2,531 | 0% | 30% |
| 405 | 2411.15169 | physics | 7 | 7 | 0.587 | ✅ | ✅ | ❌ | 1,610 | 1,610 | 2,531 | 0% | 36% |
| 407 | 2411.15169 | physics | 9 | 9 | 0.877 | ✅ | ✅ | ✅ | 2,120 | 2,120 | 2,531 | 0% | 16% |
| 420 | 2412.10069 | physics | 4 | 4 | 0.767 | ✅ | ✅ | ✅ | 559 | 559 | 2,531 | 0% | 78% |
| 436 | 2412.14976 | physics | 6 | 6 | 0.528 | ✅ | ✅ | ❌ | 2,288 | 2,288 | 2,531 | 0% | 10% |
| 452 | 2412.17161 | physics | 12 | 12 | 0.658 | ✅ | ✅ | ❌ | 2,351 | 2,351 | 2,531 | 0% | 7% |
| 467 | 2501.00176 | physics | 10 | 10 | 0.616 | ✅ | ✅ | ❌ | 4,122 | 4,122 | 2,531 | 0% | -63% |
| 472 | 2501.00475 | physics | 25 | 25 | 0.833 | ✅ | ✅ | ✅ | 2,663 | 2,663 | 2,531 | 0% | -5% |
| 478 | 2501.00475 | physics | 9 | 9 | 0.531 | ✅ | ✅ | ❌ | 2,424 | 2,424 | 2,531 | 0% | 4% |
| 492 | 2404.05865 | q-bio | 4 | 4 | 0.868 | ✅ | ✅ | ✅ | 2,454 | 2,454 | 2,531 | 0% | 3% |
| 501 | 2410.10919 | q-bio | 5 | 5 | 0.614 | ✅ | ✅ | ❌ | 2,637 | 2,637 | 2,316 | 0% | -14% |
| 512 | 2411.12087 | q-bio | 10 | 10 | 0.698 | ✅ | ✅ | ❌ | 1,741 | 1,741 | 2,531 | 0% | 31% |
| 548 | 2411.16084 | q-bio | 5 | 5 | 0.957 | ✅ | ✅ | ✅ | 711 | 711 | 2,531 | 0% | 72% |
| 570 | 2410.22346 | q-fin | 13 | 13 | 0.484 | ✅ | ❌ | ❌ | 3,549 | 3,549 | 2,531 | 0% | -40% |
| 576 | 2410.22346 | q-fin | 12 | 12 | 0.535 | ✅ | ✅ | ❌ | 3,034 | 3,034 | 2,531 | 0% | -20% |
| 608 | 2412.12458 | q-fin | 4 | 4 | 0.880 | ✅ | ✅ | ✅ | 4,738 | 4,738 | 2,531 | 0% | -87% |
| 634 | 2412.16122 | q-fin | 6 | 6 | 0.967 | ✅ | ✅ | ✅ | 405 | 405 | 2,531 | 0% | 84% |
| 651 | 2412.16927 | q-fin | 7 | 7 | 0.807 | ✅ | ✅ | ✅ | 3,121 | 3,121 | 2,531 | 0% | -23% |
| 678 | 2405.20601 | stat | 6 | 6 | 0.621 | ✅ | ✅ | ❌ | 2,008 | 2,008 | 2,531 | 0% | 21% |
| 683 | 2405.20601 | stat | 6 | 6 | 0.704 | ✅ | ✅ | ✅ | 1,719 | 1,719 | 2,531 | 0% | 32% |
| 716 | 2411.04729 | stat | 10 | 10 | 0.272 | ✅ | ❌ | ❌ | 924 | 924 | 2,316 | 0% | 60% |
| 717 | 2411.04729 | stat | 12 | 12 | 0.287 | ✅ | ❌ | ❌ | 1,228 | 1,228 | 2,316 | 0% | 47% |
| 729 | 2412.11303 | stat | 10 | 10 | 0.734 | ✅ | ✅ | ✅ | 3,033 | 3,033 | 2,531 | 0% | -20% |
| 732 | 2412.11303 | stat | 15 | 15 | 0.946 | ✅ | ✅ | ✅ | 1,103 | 1,103 | 2,531 | 0% | 56% |
| 765 | 2406.05299 | econ | 15 | 15 | 0.591 | ✅ | ✅ | ❌ | 744 | 744 | 2,316 | 0% | 68% |
| 804 | 2410.14317 | econ | 9 | 9 | 0.236 | ❌ | ❌ | ❌ | 616 | 616 | 2,531 | 0% | 76% |
| 816 | 2411.15797 | econ | 6 | 6 | 0.920 | ✅ | ✅ | ✅ | 2,444 | 2,444 | 2,531 | 0% | 3% |
| 883 | 2412.16977 | eess | 15 | 15 | 0.838 | ✅ | ✅ | ✅ | 1,600 | 1,600 | 2,531 | 0% | 37% |
| 905 | 2412.18955 | eess | 15 | 15 | 0.650 | ✅ | ✅ | ❌ | 3,034 | 3,034 | 2,531 | 0% | -20% |
| 909 | 2412.18955 | eess | 6 | 6 | 0.939 | ✅ | ✅ | ✅ | 594 | 594 | 2,531 | 0% | 77% |
| 926 | 2412.20176 | econ | 10 | 10 | 0.691 | ✅ | ✅ | ❌ | 741 | 741 | 2,318 | 0% | 68% |
| 944 | 2501.00038 | eess | 18 | 18 | 0.469 | ✅ | ❌ | ❌ | 1,501 | 1,501 | 2,531 | 0% | 41% |
| 949 | 2501.03254 | cs | 3 | 3 | 0.943 | ✅ | ✅ | ✅ | 2,036 | 2,036 | 2,531 | 0% | 20% |
| 965 | 2412.05250 | math | 17 | 17 | 0.425 | ✅ | ❌ | ❌ | 916 | 916 | 2,531 | 0% | 64% |
| 985 | 2412.12319 | math | 16 | 16 | 0.312 | ✅ | ❌ | ❌ | 1,132 | 1,132 | 2,531 | 0% | 55% |
| 986 | 2412.12319 | math | 10 | 10 | 0.439 | ✅ | ❌ | ❌ | 1,314 | 1,314 | 2,531 | 0% | 48% |
| 992 | 2412.12372 | math | 23 | 23 | 0.203 | ❌ | ❌ | ❌ | 1,604 | 1,604 | 2,531 | 0% | 37% |
| 1109 | 2404.05865 | q-bio | 5 | 5 | 0.820 | ✅ | ✅ | ✅ | 4,059 | 4,059 | 2,531 | 0% | -60% |
| 1117 | 2410.10919 | q-bio | 5 | 5 | 0.567 | ✅ | ✅ | ❌ | 3,585 | 3,585 | 2,316 | 0% | -55% |
| 1138 | 2411.14726 | q-bio | 15 | 15 | 0.839 | ✅ | ✅ | ✅ | 1,673 | 1,673 | 2,531 | 0% | 34% |
| 1206 | 2412.13101 | q-fin | 8 | 8 | 0.928 | ✅ | ✅ | ✅ | 348 | 348 | 2,316 | 0% | 85% |
| 1217 | 2412.16122 | q-fin | 5 | 5 | 0.455 | ✅ | ❌ | ❌ | 2,105 | 2,105 | 2,531 | 0% | 17% |
| 1219 | 2412.16122 | q-fin | 5 | 5 | 0.531 | ✅ | ✅ | ❌ | 1,313 | 1,313 | 2,531 | 0% | 48% |
| 1241 | 2309.06983 | stat | 7 | 7 | 0.672 | ✅ | ✅ | ❌ | 337 | 337 | 2,531 | 0% | 87% |
| 1260 | 2409.14197 | stat | 8 | 8 | 0.573 | ✅ | ✅ | ❌ | 1,974 | 1,974 | 2,531 | 0% | 22% |
| 1320 | 2406.11528 | econ | 17 | 17 | 0.383 | ✅ | ❌ | ❌ | 1,293 | 1,293 | 2,531 | 0% | 49% |
| 1353 | 2412.10129 | cs | 6 | 6 | 0.632 | ✅ | ✅ | ❌ | 1,466 | 1,466 | 2,531 | 0% | 42% |
| 1354 | 2412.10129 | cs | 6 | 6 | 0.440 | ✅ | ❌ | ❌ | 2,191 | 2,191 | 2,531 | 0% | 13% |
| 1367 | 2412.13786 | eess | 12 | 12 | 0.455 | ✅ | ❌ | ❌ | 2,123 | 2,123 | 2,531 | 0% | 16% |
| 1384 | 2412.18619 | eess | 4 | 4 | 0.687 | ✅ | ✅ | ❌ | 1,863 | 1,863 | 2,210 | 0% | 16% |
| 1392 | 2412.18955 | eess | 12 | 12 | 0.628 | ✅ | ✅ | ❌ | 2,125 | 2,125 | 2,531 | 0% | 16% |
| 1427 | 2412.05250 | math | 7 | 7 | 0.535 | ✅ | ✅ | ❌ | 602 | 602 | 2,531 | 0% | 76% |
| 1455 | 2412.20318 | math | 26 | 26 | 0.113 | ❌ | ❌ | ❌ | 1,219 | 1,219 | 2,531 | 0% | 52% |
| 1487 | 2412.14976 | physics | 9 | 9 | 0.514 | ✅ | ✅ | ❌ | 2,638 | 2,638 | 2,531 | 0% | -4% |
| 1505 | 2403.03335 | q-bio | 3 | 3 | 0.662 | ✅ | ✅ | ❌ | 371 | 371 | 2,531 | 0% | 85% |
| 1509 | 2404.05865 | q-bio | 4 | 4 | 0.737 | ✅ | ✅ | ✅ | 3,868 | 3,868 | 2,531 | 0% | -53% |
| 1522 | 2410.10919 | q-bio | 8 | 8 | 0.577 | ✅ | ✅ | ❌ | 1,960 | 1,960 | 2,316 | 0% | 15% |
| 1548 | 2410.22346 | q-fin | 12 | 12 | 0.511 | ✅ | ✅ | ❌ | 3,034 | 3,034 | 2,531 | 0% | -20% |
| 1580 | 2412.16927 | q-fin | 23 | 23 | 0.575 | ✅ | ✅ | ❌ | 2,161 | 2,161 | 2,531 | 0% | 15% |
| 1592 | 2405.20601 | stat | 4 | 4 | 0.466 | ✅ | ❌ | ❌ | 858 | 858 | 2,531 | 0% | 66% |
| 1620 | 2412.15633 | stat | 13 | 13 | 0.224 | ❌ | ❌ | ❌ | 1,180 | 1,180 | 2,316 | 0% | 49% |
| **Total** | | | **866** | **866** | | | | | **145,610** | **145,610** | **198,939** | **0%** | **27%** |

## Summary

- **Mean IoU:** 0.605
- **IoU@0.25:** 73/80 (91.2%)
- **IoU@0.5:** 55/80 (68.8%)
- **IoU@0.7:** 26/80 (32.5%)

**Token Totals:** Selected 145,610 | All OCR 145,610 | Full Image 198,939

**Savings:** 0.0% vs All OCR | 26.8% vs Full Image


==> anc/ablations/p25_agg-mean_rs-max_mo-0.5/bbox_docvqa_benchmark_20251213_171829/summary.json <==
{
  "token_summary": {
    "total_tokens_selected": 145610,
    "total_tokens_all_ocr": 145610,
    "total_tokens_full_image": 198939,
    "savings_vs_all_ocr": "0.0%",
    "savings_vs_full_image": "26.8%"
  },
  "failed_count": 0,
  "sample_results": [
    {
      "sample_id": 6,
      "question": "In the described spiral process, between which two poles does it oscillate, and what page number is cited for the processual definition?",
      "doc_name": "2311.07631",
      "category": "cs",
      "gt_bboxes": [
        [
          290.0,
          2025.0,
          2245.0,
          2985.0
        ]
      ],
      "pred_bboxes": [
        [
          339.0,
          297.0,
          2141.0,
          389.0
        ],
        [
          339.0,
          432.0,
          2105.0,
          554.0
        ],
        [
          339.0,
          584.0,
          2090.0,
          706.0
        ],
        [
          296.0,
          749.0,
          722.0,
          806.0
        ],
        [
          293.0,
          832.0,
          987.0,
          1057.0
        ],
        [
          293.0,
          1080.0,
          2238.0,
          1255.0
        ],
        [
          339.0,
          1275.0,
          2213.0,
          1403.0
        ],
        [
          339.0,
          1417.0,
          2169.0,
          1542.0
        ],
        [
          339.0,
          1559.0,
          2182.0,
          1681.0
        ],
        [
          339.0,
          1697.0,
          2008.0,
          1820.0
        ],
        [
          339.0,
          1839.0,
          2197.0,
          1962.0
        ],
        [
          293.0,
          2008.0,
          783.0,
          2064.0
        ],
        [
          293.0,
          2090.0,
          561.0,
          2143.0
        ],
        [
          293.0,
          2150.0,
          513.0,
          2200.0
        ],
        [
          293.0,
          2206.0,
          1008.0,
          2259.0
        ],
        [
          293.0,
          2266.0,
          571.0,
          2315.0
        ],
        [
          293.0,
          2338.0,
          2248.0,
          2963.0
        ]
      ],
      "tokens_selected": 600,
      "tokens_all_ocr": 600,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 17,
      "question": "According to equation (18), (C)UA holds if which two PD expressions are zero?",
      "doc_name": "2405.09360",
      "category": "econ",
      "gt_bboxes": [
        [
          1327.0,
          2322.0,
          2331.0,
          2827.0
        ]
      ],
      "pred_bboxes": [
        [
          216.0,
          224.0,
          1217.0,
          505.0
        ],
        [
          219.0,
          538.0,
          712.0,
          587.0
        ],
        [
          216.0,
          594.0,
          1217.0,
          776.0
        ],
        [
          216.0,
          776.0,
          1217.0,
          961.0
        ],
        [
          216.0,
          957.0,
          1217.0,
          1053.0
        ],
        [
          513.0,
          1060.0,
          924.0,
          1119.0
        ],
        [
          216.0,
          1126.0,
          418.0,
          1172.0
        ],
        [
          216.0,
          1172.0,
          1217.0,
          1357.0
        ],
        [
          234.0,
          1360.0,
          1217.0,
          1423.0
        ],
        [
          216.0,
          1427.0,
          1217.0,
          1519.0
        ],
        [
          216.0,
          1526.0,
          1217.0,
          1618.0
        ],
        [
          234.0,
          1628.0,
          1217.0,
          1929.0
        ],
        [
          216.0,
          1942.0,
          1217.0,
          2223.0
        ],
        [
          216.0,
          2259.0,
          492.0,
          2305.0
        ],
        [
          216.0,
          2315.0,
          1217.0,
          2682.0
        ],
        [
          216.0,
          2685.0,
          1217.0,
          2824.0
        ],
        [
          216.0,
          2834.0,
          1217.0,
          2933.0
        ],
        [
          1531.0,
          237.0,
          2062.0,
          753.0
        ],
        [
          1324.0,
          868.0,
          2327.0,
          967.0
        ],
        [
          1608.0,
          1043.0,
          2039.0,
          1100.0
        ],
        [
          1327.0,
          1106.0,
          2327.0,
          1387.0
        ],
        [
          1327.0,
          1387.0,
          2327.0,
          1578.0
        ],
        [
          1671.0,
          1595.0,
          1990.0,
          1654.0
        ],
        [
          1327.0,
          1668.0,
          2016.0,
          1717.0
        ],
        [
          1327.0,
          1717.0,
          2327.0,
          1856.0
        ],
        [
          1327.0,
          1863.0,
          2284.0,
          1912.0
        ],
        [
          1625.0,
          1922.0,
          2327.0,
          1985.0
        ],
        [
          1327.0,
          2005.0,
          1403.0,
          2048.0
        ],
        [
          1352.0,
          2057.0,
          2299.0,
          2173.0
        ],
        [
          1327.0,
          2186.0,
          2327.0,
          2279.0
        ],
        [
          1327.0,
          2312.0,
          2156.0,
          2365.0
        ],
        [
          1327.0,
          2371.0,
          2327.0,
          2566.0
        ],
        [
          1605.0,
          2579.0,
          2327.0,
          2639.0
        ],
        [
          1735.0,
          2649.0,
          2327.0,
          2708.0
        ],
        [
          1327.0,
          2725.0,
          2325.0,
          2821.0
        ],
        [
          1327.0,
          2834.0,
          2325.0,
          2930.0
        ]
      ],
      "tokens_selected": 1704,
      "tokens_all_ocr": 1704,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 18,
      "question": "In Proposition 8\u2019s second claim, what factor multiplies \u03b5\u00b7K in the no-disadvantage bound, and which norm of PD is used in the inequality for |UD|?",
      "doc_name": "2405.09360",
      "category": "econ",
      "gt_bboxes": [
        [
          1324.0,
          731.0,
          2339.0,
          2938.0
        ]
      ],
      "pred_bboxes": [
        [
          645.0,
          218.0,
          791.0,
          267.0
        ],
        [
          214.0,
          280.0,
          1212.0,
          379.0
        ],
        [
          365.0,
          399.0,
          1074.0,
          614.0
        ],
        [
          214.0,
          627.0,
          1212.0,
          723.0
        ],
        [
          482.0,
          743.0,
          957.0,
          891.0
        ],
        [
          216.0,
          911.0,
          791.0,
          961.0
        ],
        [
          387.0,
          981.0,
          1212.0,
          1129.0
        ],
        [
          216.0,
          1149.0,
          1033.0,
          1199.0
        ],
        [
          252.0,
          1222.0,
          1186.0,
          1281.0
        ],
        [
          216.0,
          1308.0,
          893.0,
          1357.0
        ],
        [
          255.0,
          1380.0,
          1212.0,
          1526.0
        ],
        [
          216.0,
          1549.0,
          1212.0,
          1658.0
        ],
        [
          260.0,
          1681.0,
          1212.0,
          1833.0
        ],
        [
          216.0,
          1846.0,
          1212.0,
          1945.0
        ],
        [
          216.0,
          1972.0,
          1212.0,
          2117.0
        ],
        [
          630.0,
          2147.0,
          816.0,
          2200.0
        ],
        [
          216.0,
          2223.0,
          1212.0,
          2318.0
        ],
        [
          313.0,
          2345.0,
          1115.0,
          2513.0
        ],
        [
          216.0,
          2533.0,
          1212.0,
          2774.0
        ],
        [
          280.0,
          2801.0,
          1212.0,
          2857.0
        ],
        [
          216.0,
          2883.0,
          906.0,
          2933.0
        ],
        [
          1324.0,
          221.0,
          2325.0,
          317.0
        ],
        [
          1324.0,
          346.0,
          2325.0,
          396.0
        ],
        [
          1380.0,
          422.0,
          2266.0,
          485.0
        ],
        [
          1324.0,
          508.0,
          2325.0,
          696.0
        ],
        [
          1324.0,
          726.0,
          2325.0,
          822.0
        ],
        [
          1352.0,
          839.0,
          2325.0,
          1073.0
        ],
        [
          1728.0,
          1106.0,
          2011.0,
          1159.0
        ],
        [
          1324.0,
          1182.0,
          1983.0,
          1232.0
        ],
        [
          1347.0,
          1258.0,
          2299.0,
          1321.0
        ],
        [
          1324.0,
          1344.0,
          1822.0,
          1390.0
        ],
        [
          1378.0,
          1420.0,
          2281.0,
          1479.0
        ],
        [
          1324.0,
          1499.0,
          2325.0,
          1750.0
        ],
        [
          1608.0,
          1773.0,
          2034.0,
          1830.0
        ],
        [
          1324.0,
          1856.0,
          2325.0,
          2008.0
        ],
        [
          1608.0,
          2041.0,
          2034.0,
          2097.0
        ],
        [
          1324.0,
          2127.0,
          2325.0,
          2229.0
        ],
        [
          1324.0,
          2229.0,
          2325.0,
          2325.0
        ],
        [
          1631.0,
          2348.0,
          2016.0,
          2404.0
        ],
        [
          1324.0,
          2424.0,
          2325.0,
          2612.0
        ],
        [
          1327.0,
          2636.0,
          2325.0,
          2774.0
        ],
        [
          1324.0,
          2794.0,
          2325.0,
          2933.0
        ]
      ],
      "tokens_selected": 1871,
      "tokens_all_ocr": 1871,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 32,
      "question": "According to inequality (5), which denominator appears under (\u2211\u221ac_i(a_i))^2?",
      "doc_name": "2406.11528",
      "category": "econ",
      "gt_bboxes": [
        [
          281.0,
          1453.0,
          2263.0,
          2912.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          293.0,
          2253.0,
          416.0
        ],
        [
          1023.0,
          459.0,
          1523.0,
          597.0
        ],
        [
          290.0,
          634.0,
          477.0,
          687.0
        ],
        [
          747.0,
          670.0,
          1791.0,
          822.0
        ],
        [
          290.0,
          842.0,
          2253.0,
          967.0
        ],
        [
          362.0,
          967.0,
          1454.0,
          1024.0
        ],
        [
          850.0,
          1066.0,
          1694.0,
          1212.0
        ],
        [
          293.0,
          1238.0,
          1694.0,
          1304.0
        ],
        [
          362.0,
          1334.0,
          1161.0,
          1393.0
        ],
        [
          290.0,
          1453.0,
          2253.0,
          1572.0
        ],
        [
          1084.0,
          1612.0,
          1460.0,
          1734.0
        ],
        [
          288.0,
          1763.0,
          1822.0,
          1823.0
        ],
        [
          931.0,
          1866.0,
          1620.0,
          2024.0
        ],
        [
          288.0,
          2054.0,
          1937.0,
          2117.0
        ],
        [
          691.0,
          2157.0,
          2246.0,
          2309.0
        ],
        [
          290.0,
          2345.0,
          699.0,
          2398.0
        ],
        [
          786.0,
          2394.0,
          2246.0,
          2550.0
        ],
        [
          288.0,
          2573.0,
          2248.0,
          2728.0
        ],
        [
          969.0,
          2758.0,
          2246.0,
          2906.0
        ]
      ],
      "tokens_selected": 1169,
      "tokens_all_ocr": 1169,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 33,
      "question": "In the final inequality, E_Fw[y \u2212 w(y)] is bounded by what expression that is set equal to u(\u03b1*)/\u2212ln(1\u2212\u03b1*)?",
      "doc_name": "2406.11528",
      "category": "econ",
      "gt_bboxes": [
        [
          290.0,
          965.0,
          2254.0,
          2639.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          297.0,
          717.0,
          353.0
        ],
        [
          290.0,
          369.0,
          2253.0,
          518.0
        ],
        [
          365.0,
          554.0,
          2026.0,
          792.0
        ],
        [
          290.0,
          806.0,
          2253.0,
          924.0
        ],
        [
          290.0,
          951.0,
          2253.0,
          1142.0
        ],
        [
          862.0,
          1172.0,
          1679.0,
          1284.0
        ],
        [
          290.0,
          1304.0,
          2253.0,
          1476.0
        ],
        [
          740.0,
          1479.0,
          1804.0,
          1552.0
        ],
        [
          290.0,
          1562.0,
          2253.0,
          1678.0
        ],
        [
          806.0,
          1707.0,
          1735.0,
          1800.0
        ],
        [
          290.0,
          1820.0,
          2195.0,
          1882.0
        ],
        [
          439.0,
          1909.0,
          2098.0,
          2229.0
        ],
        [
          290.0,
          2246.0,
          2253.0,
          2418.0
        ],
        [
          773.0,
          2447.0,
          1771.0,
          2560.0
        ],
        [
          293.0,
          2576.0,
          2253.0,
          2636.0
        ],
        [
          290.0,
          2655.0,
          2253.0,
          2949.0
        ]
      ],
      "tokens_selected": 1518,
      "tokens_all_ocr": 1518,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 75,
      "question": "In the theorem shown, which theorem establishes identification, what lower bound on n is given, and what is the equation number of the moment condition?",
      "doc_name": "2410.14317",
      "category": "econ",
      "gt_bboxes": [
        [
          293.0,
          2345.0,
          2284.0,
          2888.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          280.0,
          1485.0,
          383.0
        ],
        [
          796.0,
          445.0,
          1751.0,
          743.0
        ],
        [
          288.0,
          789.0,
          2409.0,
          1225.0
        ],
        [
          359.0,
          1248.0,
          1490.0,
          1314.0
        ],
        [
          816.0,
          1377.0,
          1735.0,
          1638.0
        ],
        [
          288.0,
          1704.0,
          1796.0,
          1770.0
        ],
        [
          878.0,
          1833.0,
          2246.0,
          2034.0
        ],
        [
          288.0,
          2100.0,
          2253.0,
          2275.0
        ],
        [
          288.0,
          2318.0,
          2256.0,
          2493.0
        ],
        [
          987.0,
          2560.0,
          2246.0,
          2768.0
        ],
        [
          293.0,
          2824.0,
          809.0,
          2883.0
        ],
        [
          293.0,
          2936.0,
          2253.0,
          3019.0
        ]
      ],
      "tokens_selected": 767,
      "tokens_all_ocr": 767,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 106,
      "question": "Across all rows where the Test set genres are 'Pop, Rock', what is the median FMD value reported?",
      "doc_name": "2412.07948",
      "category": "eess",
      "gt_bboxes": [
        [
          226.0,
          851.0,
          1219.0,
          1840.0
        ]
      ],
      "pred_bboxes": [
        [
          472.0,
          208.0,
          2075.0,
          654.0
        ],
        [
          216.0,
          680.0,
          2325.0,
          776.0
        ],
        [
          268.0,
          852.0,
          1171.0,
          1612.0
        ],
        [
          219.0,
          1641.0,
          1222.0,
          1833.0
        ],
        [
          219.0,
          1902.0,
          1217.0,
          2097.0
        ],
        [
          222.0,
          2137.0,
          781.0,
          2186.0
        ],
        [
          222.0,
          2200.0,
          1217.0,
          2794.0
        ],
        [
          219.0,
          2797.0,
          1217.0,
          2933.0
        ],
        [
          1352.0,
          875.0,
          2299.0,
          1519.0
        ],
        [
          1324.0,
          1578.0,
          2322.0,
          1674.0
        ],
        [
          1327.0,
          1767.0,
          2322.0,
          2044.0
        ],
        [
          1327.0,
          2084.0,
          1786.0,
          2137.0
        ],
        [
          1327.0,
          2150.0,
          2322.0,
          2698.0
        ],
        [
          1327.0,
          2702.0,
          2322.0,
          2930.0
        ]
      ],
      "tokens_selected": 2296,
      "tokens_all_ocr": 2296,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 116,
      "question": "In this excerpt, how is the main diagnosis characterized, including its context?",
      "doc_name": "2412.09651",
      "category": "cs",
      "gt_bboxes": [
        [
          237.0,
          1855.0,
          2243.0,
          2365.0
        ]
      ],
      "pred_bboxes": [
        [
          228.0,
          231.0,
          2245.0,
          463.0
        ],
        [
          228.0,
          463.0,
          2247.0,
          1211.0
        ],
        [
          228.0,
          1211.0,
          2247.0,
          1671.0
        ],
        [
          228.0,
          1671.0,
          2245.0,
          1843.0
        ],
        [
          228.0,
          1847.0,
          2247.0,
          2363.0
        ],
        [
          288.0,
          2486.0,
          1192.0,
          2552.0
        ],
        [
          228.0,
          2612.0,
          2247.0,
          3188.0
        ]
      ],
      "tokens_selected": 841,
      "tokens_all_ocr": 841,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 118,
      "question": "When autonomously performing decision-tree steps, what three resources does the system utilize?",
      "doc_name": "2412.09651",
      "category": "cs",
      "gt_bboxes": [
        [
          237.0,
          1869.0,
          2246.0,
          2148.0
        ]
      ],
      "pred_bboxes": [
        [
          235.0,
          386.0,
          2247.0,
          1214.0
        ],
        [
          737.0,
          1253.0,
          1728.0,
          1292.0
        ],
        [
          228.0,
          1337.0,
          2247.0,
          1857.0
        ],
        [
          228.0,
          1857.0,
          2245.0,
          2145.0
        ],
        [
          228.0,
          2145.0,
          2245.0,
          2257.0
        ],
        [
          228.0,
          2261.0,
          2245.0,
          2545.0
        ],
        [
          302.0,
          2549.0,
          2247.0,
          2893.0
        ],
        [
          228.0,
          2918.0,
          2245.0,
          3033.0
        ]
      ],
      "tokens_selected": 1861,
      "tokens_all_ocr": 1861,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 125,
      "question": "In Code Snippet 8, what are the final numeric parameters passed to OS_SART and ASD_POCS, respectively?",
      "doc_name": "2412.10129",
      "category": "cs",
      "gt_bboxes": [
        [
          328.0,
          1239.0,
          2123.0,
          1469.0
        ]
      ],
      "pred_bboxes": [
        [
          280.0,
          363.0,
          2093.0,
          908.0
        ],
        [
          293.0,
          951.0,
          2154.0,
          1090.0
        ],
        [
          612.0,
          1222.0,
          2024.0,
          1288.0
        ],
        [
          336.0,
          1301.0,
          1493.0,
          1466.0
        ],
        [
          293.0,
          1479.0,
          2162.0,
          1879.0
        ],
        [
          298.0,
          1952.0,
          1018.0,
          2015.0
        ],
        [
          293.0,
          2048.0,
          2162.0,
          2513.0
        ],
        [
          293.0,
          2513.0,
          2159.0,
          2979.0
        ],
        [
          293.0,
          2982.0,
          2154.0,
          3111.0
        ]
      ],
      "tokens_selected": 1504,
      "tokens_all_ocr": 1504,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 187,
      "question": "During every step, when counts are non-zero, what exact signals with their quantities do the column and row counters assert?",
      "doc_name": "2412.17966",
      "category": "cs",
      "gt_bboxes": [
        [
          1295.0,
          1758.0,
          2356.0,
          2797.0
        ]
      ],
      "pred_bboxes": [
        [
          214.0,
          198.0,
          1237.0,
          802.0
        ],
        [
          196.0,
          825.0,
          1248.0,
          875.0
        ],
        [
          196.0,
          974.0,
          1248.0,
          1070.0
        ],
        [
          451.0,
          1133.0,
          998.0,
          1179.0
        ],
        [
          199.0,
          1215.0,
          1248.0,
          1314.0
        ],
        [
          579.0,
          1354.0,
          1245.0,
          1410.0
        ],
        [
          199.0,
          1453.0,
          1248.0,
          1704.0
        ],
        [
          199.0,
          1767.0,
          518.0,
          1813.0
        ],
        [
          201.0,
          1846.0,
          1250.0,
          2490.0
        ],
        [
          201.0,
          2497.0,
          1250.0,
          2992.0
        ],
        [
          1296.0,
          201.0,
          1671.0,
          247.0
        ],
        [
          1296.0,
          264.0,
          2345.0,
          1255.0
        ],
        [
          1296.0,
          1258.0,
          2345.0,
          1552.0
        ],
        [
          1296.0,
          1555.0,
          2345.0,
          1750.0
        ],
        [
          1296.0,
          1754.0,
          2345.0,
          2794.0
        ],
        [
          1296.0,
          2797.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 2147,
      "tokens_all_ocr": 2147,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 190,
      "question": "In Fig. 7, during the generation process, through which aligner does the LLM produce continuous tokens, and what is the resulting latent representation's symbol?",
      "doc_name": "2412.18619",
      "category": "eess",
      "gt_bboxes": [
        [
          170.0,
          1162.0,
          1846.0,
          1792.0
        ]
      ],
      "pred_bboxes": [
        [
          184.0,
          348.0,
          1832.0,
          453.0
        ],
        [
          184.0,
          471.0,
          1836.0,
          1030.0
        ],
        [
          184.0,
          1063.0,
          889.0,
          1111.0
        ],
        [
          184.0,
          1159.0,
          1834.0,
          1513.0
        ],
        [
          182.0,
          1555.0,
          1836.0,
          1789.0
        ],
        [
          184.0,
          1843.0,
          1836.0,
          2096.0
        ],
        [
          184.0,
          2096.0,
          1836.0,
          2399.0
        ],
        [
          184.0,
          2420.0,
          1836.0,
          2570.0
        ],
        [
          184.0,
          2591.0,
          1836.0,
          2744.0
        ]
      ],
      "tokens_selected": 1338,
      "tokens_all_ocr": 1338,
      "tokens_full_image": 2210,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 199,
      "question": "In the NTP framework, what are the two basic tokenizer features, and what notation denotes the token sequences for the model\u2019s input and output?",
      "doc_name": "2412.18619",
      "category": "eess",
      "gt_bboxes": [
        [
          185.0,
          2590.0,
          1852.0,
          2760.0
        ]
      ],
      "pred_bboxes": [
        [
          186.0,
          525.0,
          1834.0,
          1951.0
        ],
        [
          184.0,
          342.0,
          1834.0,
          480.0
        ],
        [
          186.0,
          2054.0,
          1838.0,
          2558.0
        ],
        [
          186.0,
          2588.0,
          1838.0,
          2735.0
        ]
      ],
      "tokens_selected": 3134,
      "tokens_all_ocr": 3134,
      "tokens_full_image": 2210,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 202,
      "question": "At p=1013, what is the approximate difference between shallow and original errors?",
      "doc_name": "2412.18823",
      "category": "cs",
      "gt_bboxes": [
        [
          726.0,
          1853.0,
          1843.0,
          2524.0
        ]
      ],
      "pred_bboxes": [
        [
          753.0,
          578.0,
          1812.0,
          2510.0
        ],
        [
          620.0,
          508.0,
          1937.0,
          561.0
        ],
        [
          553.0,
          2672.0,
          2008.0,
          2768.0
        ]
      ],
      "tokens_selected": 1876,
      "tokens_all_ocr": 1876,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 250,
      "question": "By how many beats does the latency of 'PH.C C' exceed the combined latencies of 'MX.C C V' and 'MXX.C C1 C2 V'?",
      "doc_name": "2412.20486",
      "category": "cs",
      "gt_bboxes": [
        [
          213.0,
          1202.0,
          2317.0,
          2166.0
        ]
      ],
      "pred_bboxes": [
        [
          275.0,
          231.0,
          2338.0,
          1116.0
        ],
        [
          678.0,
          1129.0,
          1858.0,
          1179.0
        ],
        [
          255.0,
          1275.0,
          2287.0,
          2147.0
        ],
        [
          224.0,
          1199.0,
          2322.0,
          1255.0
        ],
        [
          395.0,
          2203.0,
          1041.0,
          2593.0
        ],
        [
          349.0,
          2632.0,
          1097.0,
          2685.0
        ],
        [
          196.0,
          2794.0,
          1248.0,
          2992.0
        ],
        [
          1294.0,
          2209.0,
          2348.0,
          2606.0
        ],
        [
          1294.0,
          2642.0,
          2348.0,
          2992.0
        ]
      ],
      "tokens_selected": 2946,
      "tokens_all_ocr": 2946,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 298,
      "question": "Among the bracketed references shown, which specify page numbers, and what pages are cited?",
      "doc_name": "2412.05250",
      "category": "math",
      "gt_bboxes": [
        [
          322.0,
          908.0,
          2232.0,
          2716.0
        ]
      ],
      "pred_bboxes": [
        [
          324.0,
          396.0,
          2223.0,
          640.0
        ],
        [
          444.0,
          680.0,
          2105.0,
          862.0
        ],
        [
          324.0,
          901.0,
          2223.0,
          1083.0
        ],
        [
          321.0,
          1083.0,
          2225.0,
          1803.0
        ],
        [
          321.0,
          1803.0,
          2225.0,
          2467.0
        ],
        [
          324.0,
          2470.0,
          2220.0,
          2708.0
        ]
      ],
      "tokens_selected": 663,
      "tokens_all_ocr": 663,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 337,
      "question": "In Remark 3.4, despite the conjectured form for equality in (3.4), which explicit function is stated to satisfy the equality case yet cannot be written in that form?",
      "doc_name": "2412.12372",
      "category": "math",
      "gt_bboxes": [
        [
          287.0,
          1022.0,
          2258.0,
          1773.0
        ]
      ],
      "pred_bboxes": [
        [
          285.0,
          287.0,
          2256.0,
          416.0
        ],
        [
          735.0,
          439.0,
          1807.0,
          564.0
        ],
        [
          285.0,
          568.0,
          2261.0,
          789.0
        ],
        [
          865.0,
          809.0,
          1669.0,
          924.0
        ],
        [
          285.0,
          1010.0,
          2256.0,
          1235.0
        ],
        [
          980.0,
          1232.0,
          1562.0,
          1294.0
        ],
        [
          285.0,
          1294.0,
          2256.0,
          1403.0
        ],
        [
          939.0,
          1410.0,
          1613.0,
          1466.0
        ],
        [
          285.0,
          1466.0,
          2256.0,
          1638.0
        ],
        [
          285.0,
          1661.0,
          2256.0,
          1773.0
        ],
        [
          285.0,
          1793.0,
          2256.0,
          1962.0
        ],
        [
          285.0,
          1985.0,
          2256.0,
          2213.0
        ],
        [
          1023.0,
          2236.0,
          1518.0,
          2345.0
        ],
        [
          285.0,
          2358.0,
          2256.0,
          2470.0
        ],
        [
          793.0,
          2493.0,
          1751.0,
          2606.0
        ],
        [
          285.0,
          2619.0,
          1631.0,
          2678.0
        ],
        [
          893.0,
          2698.0,
          1646.0,
          2811.0
        ],
        [
          285.0,
          2824.0,
          1291.0,
          2880.0
        ],
        [
          791.0,
          2900.0,
          1751.0,
          3015.0
        ]
      ],
      "tokens_selected": 1587,
      "tokens_all_ocr": 1587,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 353,
      "question": "In Proposition 4.3, what equation characterizes T^E and for which \u03be does it hold?",
      "doc_name": "2412.12446",
      "category": "math",
      "gt_bboxes": [
        [
          480.0,
          2886.0,
          2001.0,
          3128.0
        ]
      ],
      "pred_bboxes": [
        [
          484.0,
          2132.0,
          598.0,
          2184.0
        ],
        [
          481.0,
          474.0,
          1995.0,
          776.0
        ],
        [
          481.0,
          807.0,
          1690.0,
          1074.0
        ],
        [
          481.0,
          1099.0,
          1995.0,
          1408.0
        ],
        [
          484.0,
          1436.0,
          1993.0,
          1563.0
        ],
        [
          484.0,
          1594.0,
          1993.0,
          1773.0
        ],
        [
          531.0,
          1798.0,
          1943.0,
          2114.0
        ],
        [
          670.0,
          2212.0,
          1799.0,
          2381.0
        ],
        [
          484.0,
          2483.0,
          1993.0,
          2855.0
        ],
        [
          484.0,
          2883.0,
          1993.0,
          3122.0
        ]
      ],
      "tokens_selected": 1778,
      "tokens_all_ocr": 1778,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 368,
      "question": "Within the definition shown, what is the time-one map of a Hamiltonian isotopy called, and what is \u03b9_{\u03c6\u0307_t} \u03c9 equal to?",
      "doc_name": "2412.20966",
      "category": "math",
      "gt_bboxes": [
        [
          517.0,
          742.0,
          2144.0,
          996.0
        ]
      ],
      "pred_bboxes": [
        [
          520.0,
          538.0,
          2136.0,
          696.0
        ],
        [
          520.0,
          733.0,
          2136.0,
          990.0
        ],
        [
          520.0,
          1024.0,
          2136.0,
          1225.0
        ],
        [
          520.0,
          1261.0,
          2136.0,
          1466.0
        ],
        [
          520.0,
          1499.0,
          2136.0,
          1704.0
        ],
        [
          523.0,
          1737.0,
          2136.0,
          1942.0
        ],
        [
          589.0,
          1942.0,
          2136.0,
          2147.0
        ],
        [
          520.0,
          2180.0,
          2136.0,
          2332.0
        ],
        [
          520.0,
          2365.0,
          2136.0,
          2513.0
        ],
        [
          520.0,
          2556.0,
          2136.0,
          2655.0
        ]
      ],
      "tokens_selected": 1062,
      "tokens_all_ocr": 1062,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 404,
      "question": "Between t=0.01 and t=0.1, which intermediate time label appears in both panels (a) and (b)?",
      "doc_name": "2411.15169",
      "category": "physics",
      "gt_bboxes": [
        [
          383.0,
          1360.0,
          2183.0,
          2334.0
        ]
      ],
      "pred_bboxes": [
        [
          408.0,
          393.0,
          1222.0,
          452.0
        ],
        [
          408.0,
          478.0,
          2139.0,
          772.0
        ],
        [
          408.0,
          829.0,
          1319.0,
          891.0
        ],
        [
          408.0,
          918.0,
          2139.0,
          1318.0
        ],
        [
          387.0,
          1387.0,
          2162.0,
          1972.0
        ],
        [
          405.0,
          2034.0,
          2144.0,
          2325.0
        ]
      ],
      "tokens_selected": 1784,
      "tokens_all_ocr": 1784,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 405,
      "question": "Across the four panels (t=0, 0.1, 0.3, 1), which contour value appears in exactly three of them?",
      "doc_name": "2411.15169",
      "category": "physics",
      "gt_bboxes": [
        [
          409.0,
          1050.0,
          2144.0,
          1753.0
        ]
      ],
      "pred_bboxes": [
        [
          408.0,
          393.0,
          2139.0,
          1020.0
        ],
        [
          428.0,
          1047.0,
          2144.0,
          1469.0
        ],
        [
          405.0,
          1519.0,
          2141.0,
          1754.0
        ],
        [
          408.0,
          1892.0,
          1342.0,
          1975.0
        ],
        [
          408.0,
          2011.0,
          2139.0,
          2190.0
        ],
        [
          1028.0,
          2176.0,
          2128.0,
          2302.0
        ],
        [
          408.0,
          2315.0,
          2139.0,
          2834.0
        ]
      ],
      "tokens_selected": 1610,
      "tokens_all_ocr": 1610,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 407,
      "question": "According to the excerpt, what are the exact notations (with indices/superscripts) for the junction-points and the change due to jumps in u^{p,q}(x,y)?",
      "doc_name": "2411.15169",
      "category": "physics",
      "gt_bboxes": [
        [
          394.0,
          889.0,
          2143.0,
          1157.0
        ]
      ],
      "pred_bboxes": [
        [
          405.0,
          389.0,
          2136.0,
          743.0
        ],
        [
          405.0,
          806.0,
          1403.0,
          875.0
        ],
        [
          408.0,
          901.0,
          2136.0,
          1139.0
        ],
        [
          408.0,
          1195.0,
          1477.0,
          1258.0
        ],
        [
          408.0,
          1284.0,
          2197.0,
          1403.0
        ],
        [
          408.0,
          1529.0,
          2139.0,
          2289.0
        ],
        [
          405.0,
          2398.0,
          2141.0,
          2741.0
        ],
        [
          408.0,
          2863.0,
          2047.0,
          2930.0
        ],
        [
          408.0,
          2956.0,
          2139.0,
          3072.0
        ]
      ],
      "tokens_selected": 2120,
      "tokens_all_ocr": 2120,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 420,
      "question": "According to the text, which index is defined as the inverse of the system\u2019s persistence time near \u03b6, what is its numerical range, and what does a value close to 0 suggest?",
      "doc_name": "2412.10069",
      "category": "physics",
      "gt_bboxes": [
        [
          431.0,
          1166.0,
          2103.0,
          2843.0
        ]
      ],
      "pred_bboxes": [
        [
          456.0,
          525.0,
          2082.0,
          1004.0
        ],
        [
          456.0,
          1080.0,
          1817.0,
          1142.0
        ],
        [
          456.0,
          1179.0,
          2085.0,
          2500.0
        ],
        [
          456.0,
          2500.0,
          2082.0,
          2801.0
        ]
      ],
      "tokens_selected": 559,
      "tokens_all_ocr": 559,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 436,
      "question": "According to the caption, which nodes are common to the predominant MIS solutions for the relaxed and full embedded graphs?",
      "doc_name": "2412.14976",
      "category": "physics",
      "gt_bboxes": [
        [
          205.0,
          209.0,
          2360.0,
          1343.0
        ]
      ],
      "pred_bboxes": [
        [
          257.0,
          208.0,
          2299.0,
          842.0
        ],
        [
          216.0,
          885.0,
          2345.0,
          1331.0
        ],
        [
          219.0,
          1413.0,
          1245.0,
          2229.0
        ],
        [
          222.0,
          2242.0,
          1245.0,
          3009.0
        ],
        [
          1314.0,
          1413.0,
          2340.0,
          2896.0
        ],
        [
          1314.0,
          2916.0,
          2338.0,
          3009.0
        ]
      ],
      "tokens_selected": 2288,
      "tokens_all_ocr": 2288,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 452,
      "question": "In panel (a), which symbols denote the paths from slits A and B to the detection point, and in panel (b), what is the unit on the y-axis variable shown horizontally?",
      "doc_name": "2412.17161",
      "category": "physics",
      "gt_bboxes": [
        [
          1313.0,
          730.0,
          2348.0,
          1983.0
        ]
      ],
      "pred_bboxes": [
        [
          219.0,
          221.0,
          451.0,
          264.0
        ],
        [
          219.0,
          267.0,
          1245.0,
          984.0
        ],
        [
          224.0,
          1073.0,
          1235.0,
          1166.0
        ],
        [
          219.0,
          1222.0,
          1245.0,
          1849.0
        ],
        [
          428.0,
          1876.0,
          1240.0,
          2219.0
        ],
        [
          219.0,
          2252.0,
          1245.0,
          2632.0
        ],
        [
          255.0,
          2669.0,
          1240.0,
          2774.0
        ],
        [
          219.0,
          2817.0,
          1245.0,
          3012.0
        ],
        [
          1314.0,
          218.0,
          2340.0,
          551.0
        ],
        [
          1365.0,
          726.0,
          2294.0,
          1651.0
        ],
        [
          1314.0,
          1701.0,
          2340.0,
          1981.0
        ],
        [
          1314.0,
          2147.0,
          2340.0,
          3012.0
        ]
      ],
      "tokens_selected": 2351,
      "tokens_all_ocr": 2351,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 467,
      "question": "According to the figure caption, what are the event dates and which Royal Observatory Greenwich sheet numbers were digitised?",
      "doc_name": "2501.00176",
      "category": "physics",
      "gt_bboxes": [
        [
          171.0,
          1396.0,
          2375.0,
          2248.0
        ]
      ],
      "pred_bboxes": [
        [
          393.0,
          221.0,
          2146.0,
          1245.0
        ],
        [
          229.0,
          1275.0,
          2297.0,
          1324.0
        ],
        [
          484.0,
          1384.0,
          2054.0,
          2140.0
        ],
        [
          178.0,
          2157.0,
          2361.0,
          2239.0
        ],
        [
          178.0,
          2312.0,
          1222.0,
          2900.0
        ],
        [
          178.0,
          2903.0,
          1222.0,
          3081.0
        ],
        [
          1319.0,
          2312.0,
          2368.0,
          2764.0
        ],
        [
          1618.0,
          2811.0,
          2072.0,
          2857.0
        ],
        [
          1707.0,
          2880.0,
          1983.0,
          2926.0
        ],
        [
          1319.0,
          2946.0,
          2368.0,
          3085.0
        ]
      ],
      "tokens_selected": 4122,
      "tokens_all_ocr": 4122,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 472,
      "question": "Among panels where \u03b7 starts at 100% at \u03c9/\u03a9\u22480, what is the ratio of the largest to smallest \u0394\u03c4 values?",
      "doc_name": "2501.00475",
      "category": "physics",
      "gt_bboxes": [
        [
          205.0,
          200.0,
          2354.0,
          1337.0
        ]
      ],
      "pred_bboxes": [
        [
          211.0,
          198.0,
          2345.0,
          1156.0
        ],
        [
          214.0,
          1195.0,
          2348.0,
          1331.0
        ],
        [
          216.0,
          1420.0,
          1245.0,
          1902.0
        ],
        [
          216.0,
          1902.0,
          1243.0,
          1995.0
        ],
        [
          510.0,
          2015.0,
          1243.0,
          2127.0
        ],
        [
          216.0,
          2147.0,
          1245.0,
          2289.0
        ],
        [
          216.0,
          2292.0,
          1245.0,
          2381.0
        ],
        [
          428.0,
          2404.0,
          1243.0,
          2513.0
        ],
        [
          456.0,
          2560.0,
          1243.0,
          2616.0
        ],
        [
          216.0,
          2642.0,
          1245.0,
          2926.0
        ],
        [
          410.0,
          2946.0,
          1245.0,
          3019.0
        ],
        [
          1314.0,
          1420.0,
          2039.0,
          1469.0
        ],
        [
          1312.0,
          1473.0,
          2340.0,
          1569.0
        ],
        [
          1620.0,
          1598.0,
          2338.0,
          1661.0
        ],
        [
          1312.0,
          1694.0,
          2340.0,
          1839.0
        ],
        [
          1386.0,
          1869.0,
          2338.0,
          1985.0
        ],
        [
          1472.0,
          2057.0,
          2338.0,
          2124.0
        ],
        [
          1314.0,
          2163.0,
          2246.0,
          2213.0
        ],
        [
          1312.0,
          2213.0,
          2340.0,
          2309.0
        ],
        [
          1403.0,
          2338.0,
          2338.0,
          2444.0
        ],
        [
          1314.0,
          2470.0,
          2243.0,
          2520.0
        ],
        [
          1365.0,
          2546.0,
          2338.0,
          2609.0
        ],
        [
          1406.0,
          2682.0,
          2338.0,
          2745.0
        ],
        [
          1312.0,
          2781.0,
          2340.0,
          2873.0
        ],
        [
          1694.0,
          2903.0,
          2338.0,
          3009.0
        ]
      ],
      "tokens_selected": 2663,
      "tokens_all_ocr": 2663,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 478,
      "question": "For \u0394t = 1 \u03bcs at f = 10 MHz, what N_per is obtained, and from approximately how many wave periods do the simulations show subharmonics starting?",
      "doc_name": "2501.00475",
      "category": "physics",
      "gt_bboxes": [
        [
          1300.0,
          1380.0,
          2357.0,
          2700.0
        ]
      ],
      "pred_bboxes": [
        [
          216.0,
          198.0,
          2345.0,
          1166.0
        ],
        [
          216.0,
          1205.0,
          2345.0,
          1294.0
        ],
        [
          219.0,
          1387.0,
          1243.0,
          1820.0
        ],
        [
          219.0,
          1836.0,
          1243.0,
          2358.0
        ],
        [
          219.0,
          2371.0,
          1243.0,
          2665.0
        ],
        [
          219.0,
          2682.0,
          1243.0,
          3012.0
        ],
        [
          1314.0,
          1387.0,
          2230.0,
          1436.0
        ],
        [
          1314.0,
          1436.0,
          2338.0,
          1962.0
        ],
        [
          1314.0,
          1965.0,
          2338.0,
          2688.0
        ]
      ],
      "tokens_selected": 2424,
      "tokens_all_ocr": 2424,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 492,
      "question": "At which tolerance level is the ratio of Class II restoration mean to its standard deviation closest to 10, and what is that ratio (rounded to two decimals)?",
      "doc_name": "2404.05865",
      "category": "q-bio",
      "gt_bboxes": [
        [
          274.0,
          1720.0,
          2308.0,
          2680.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          313.0,
          2256.0,
          1453.0
        ],
        [
          395.0,
          1473.0,
          2162.0,
          1582.0
        ],
        [
          293.0,
          1721.0,
          2276.0,
          2576.0
        ],
        [
          559.0,
          2606.0,
          1942.0,
          2662.0
        ]
      ],
      "tokens_selected": 2454,
      "tokens_all_ocr": 2454,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 501,
      "question": "In the row where the Domain annotation reads 'AA = 2,3,4', what are the corresponding Active Site positions and Disulfide bond entry?",
      "doc_name": "2410.10919",
      "category": "q-bio",
      "gt_bboxes": [
        [
          173.0,
          1518.0,
          2319.0,
          2914.0
        ]
      ],
      "pred_bboxes": [
        [
          181.0,
          196.0,
          2292.0,
          628.0
        ],
        [
          181.0,
          625.0,
          2292.0,
          1162.0
        ],
        [
          181.0,
          1162.0,
          2292.0,
          1467.0
        ],
        [
          404.0,
          1520.0,
          2068.0,
          2626.0
        ],
        [
          181.0,
          2679.0,
          2292.0,
          2889.0
        ]
      ],
      "tokens_selected": 2637,
      "tokens_all_ocr": 2637,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 512,
      "question": "Among the deletion strategies, which shows differing v4 between its 'best' and 'worst' rows, and what are those v4 values?",
      "doc_name": "2411.12087",
      "category": "q-bio",
      "gt_bboxes": [
        [
          369.0,
          732.0,
          1971.0,
          1547.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          247.0,
          2031.0,
          614.0
        ],
        [
          439.0,
          726.0,
          1876.0,
          1370.0
        ],
        [
          357.0,
          1410.0,
          1960.0,
          1536.0
        ],
        [
          293.0,
          1684.0,
          924.0,
          1754.0
        ],
        [
          293.0,
          1770.0,
          2026.0,
          1965.0
        ],
        [
          293.0,
          2015.0,
          2026.0,
          2186.0
        ],
        [
          293.0,
          2223.0,
          2026.0,
          2348.0
        ],
        [
          293.0,
          2394.0,
          2026.0,
          2599.0
        ],
        [
          293.0,
          2642.0,
          1776.0,
          2725.0
        ],
        [
          293.0,
          2768.0,
          1000.0,
          2830.0
        ]
      ],
      "tokens_selected": 1741,
      "tokens_all_ocr": 1741,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 548,
      "question": "In the excerpt, which topic is cited as [21], and what does it involve identifying?",
      "doc_name": "2411.16084",
      "category": "q-bio",
      "gt_bboxes": [
        [
          291.0,
          2373.0,
          2258.0,
          2830.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          297.0,
          2251.0,
          465.0
        ],
        [
          293.0,
          505.0,
          2251.0,
          901.0
        ],
        [
          293.0,
          938.0,
          2251.0,
          1503.0
        ],
        [
          293.0,
          1539.0,
          2251.0,
          2328.0
        ],
        [
          293.0,
          2368.0,
          2251.0,
          2817.0
        ]
      ],
      "tokens_selected": 711,
      "tokens_all_ocr": 711,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 570,
      "question": "From the Fig. 7 title and caption, what normalization technique is referenced and what is the distance metric formula?",
      "doc_name": "2410.22346",
      "category": "q-fin",
      "gt_bboxes": [
        [
          183.0,
          198.0,
          1257.0,
          1344.0
        ]
      ],
      "pred_bboxes": [
        [
          204.0,
          211.0,
          1212.0,
          802.0
        ],
        [
          196.0,
          825.0,
          1248.0,
          1318.0
        ],
        [
          204.0,
          1370.0,
          1217.0,
          1965.0
        ],
        [
          196.0,
          1991.0,
          1248.0,
          2289.0
        ],
        [
          561.0,
          2384.0,
          885.0,
          2431.0
        ],
        [
          204.0,
          2447.0,
          311.0,
          2493.0
        ],
        [
          201.0,
          2497.0,
          1248.0,
          2992.0
        ],
        [
          1306.0,
          211.0,
          2322.0,
          663.0
        ],
        [
          1291.0,
          687.0,
          2345.0,
          1086.0
        ],
        [
          1291.0,
          1182.0,
          2340.0,
          1631.0
        ],
        [
          1291.0,
          1651.0,
          2345.0,
          2200.0
        ],
        [
          1294.0,
          2295.0,
          2345.0,
          2493.0
        ],
        [
          1294.0,
          2497.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 3549,
      "tokens_all_ocr": 3549,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 576,
      "question": "Per Fig. 4\u2019s caption, what is the ratio of stressed to rally regime average correlations?",
      "doc_name": "2410.22346",
      "category": "q-fin",
      "gt_bboxes": [
        [
          185.0,
          1139.0,
          1261.0,
          1924.0
        ]
      ],
      "pred_bboxes": [
        [
          242.0,
          247.0,
          2325.0,
          772.0
        ],
        [
          193.0,
          796.0,
          2348.0,
          1053.0
        ],
        [
          209.0,
          1136.0,
          1225.0,
          1585.0
        ],
        [
          196.0,
          1608.0,
          1250.0,
          1909.0
        ],
        [
          199.0,
          2021.0,
          1248.0,
          2322.0
        ],
        [
          199.0,
          2335.0,
          1248.0,
          2830.0
        ],
        [
          196.0,
          2844.0,
          1248.0,
          2992.0
        ],
        [
          1294.0,
          1139.0,
          2345.0,
          1489.0
        ],
        [
          1294.0,
          1549.0,
          2348.0,
          2229.0
        ],
        [
          1294.0,
          2252.0,
          2345.0,
          2606.0
        ],
        [
          1577.0,
          2712.0,
          2059.0,
          2761.0
        ],
        [
          1294.0,
          2794.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 3034,
      "tokens_all_ocr": 3034,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 608,
      "question": "In the plot, what is the highest labeled y-axis value, and which figure number appears in the caption?",
      "doc_name": "2412.12458",
      "category": "q-fin",
      "gt_bboxes": [
        [
          537.0,
          1677.0,
          2023.0,
          3054.0
        ]
      ],
      "pred_bboxes": [
        [
          543.0,
          290.0,
          2001.0,
          1479.0
        ],
        [
          944.0,
          1545.0,
          1597.0,
          1602.0
        ],
        [
          543.0,
          1691.0,
          2001.0,
          2926.0
        ],
        [
          890.0,
          2992.0,
          1654.0,
          3045.0
        ]
      ],
      "tokens_selected": 4738,
      "tokens_all_ocr": 4738,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 634,
      "question": "In the acknowledgments, which alphanumeric code immediately follows 'RECON-NET'?",
      "doc_name": "2412.16122",
      "category": "q-fin",
      "gt_bboxes": [
        [
          265.0,
          2211.0,
          2257.0,
          3083.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          287.0,
          2248.0,
          614.0
        ],
        [
          290.0,
          657.0,
          2251.0,
          1248.0
        ],
        [
          349.0,
          1496.0,
          1212.0,
          1555.0
        ],
        [
          293.0,
          1658.0,
          2248.0,
          1813.0
        ],
        [
          357.0,
          2064.0,
          982.0,
          2120.0
        ],
        [
          288.0,
          2219.0,
          2251.0,
          3075.0
        ]
      ],
      "tokens_selected": 405,
      "tokens_all_ocr": 405,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 651,
      "question": "Between x=10 and x=24 (even ticks), at how many labeled points is the Residual above zero?",
      "doc_name": "2412.16927",
      "category": "q-fin",
      "gt_bboxes": [
        [
          249.0,
          698.0,
          2096.0,
          1591.0
        ]
      ],
      "pred_bboxes": [
        [
          760.0,
          290.0,
          1776.0,
          630.0
        ],
        [
          301.0,
          683.0,
          2093.0,
          1453.0
        ],
        [
          290.0,
          1509.0,
          1074.0,
          1555.0
        ],
        [
          283.0,
          1602.0,
          2126.0,
          2368.0
        ],
        [
          290.0,
          2427.0,
          975.0,
          2474.0
        ],
        [
          319.0,
          2513.0,
          1511.0,
          2563.0
        ],
        [
          454.0,
          2606.0,
          2090.0,
          2913.0
        ]
      ],
      "tokens_selected": 3121,
      "tokens_all_ocr": 3121,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 678,
      "question": "Across \u03c6 = 0.5, 1.0, and 2.0, which \u03c6 has the most outlier dots, and how many?",
      "doc_name": "2405.20601",
      "category": "stat",
      "gt_bboxes": [
        [
          277.0,
          300.0,
          2263.0,
          1254.0
        ]
      ],
      "pred_bboxes": [
        [
          500.0,
          303.0,
          2042.0,
          1066.0
        ],
        [
          288.0,
          1129.0,
          2253.0,
          1258.0
        ],
        [
          288.0,
          1327.0,
          2256.0,
          1796.0
        ],
        [
          293.0,
          1912.0,
          1827.0,
          1988.0
        ],
        [
          288.0,
          2048.0,
          2256.0,
          2523.0
        ],
        [
          288.0,
          2550.0,
          2256.0,
          2923.0
        ]
      ],
      "tokens_selected": 2008,
      "tokens_all_ocr": 2008,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 683,
      "question": "In the step-function diagram, which leaf labels the top of the rightmost vertical strip, and what exact inequality in the decision tree leads to that leaf?",
      "doc_name": "2405.20601",
      "category": "stat",
      "gt_bboxes": [
        [
          285.0,
          283.0,
          2260.0,
          1131.0
        ]
      ],
      "pred_bboxes": [
        [
          385.0,
          280.0,
          2156.0,
          951.0
        ],
        [
          290.0,
          997.0,
          2253.0,
          1126.0
        ],
        [
          288.0,
          1199.0,
          2256.0,
          1572.0
        ],
        [
          293.0,
          1684.0,
          2113.0,
          1770.0
        ],
        [
          288.0,
          1823.0,
          2259.0,
          2593.0
        ],
        [
          288.0,
          2622.0,
          2256.0,
          2996.0
        ]
      ],
      "tokens_selected": 1719,
      "tokens_all_ocr": 1719,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 716,
      "question": "After removing the s smallest and r largest eigenvalues, what exact eigenvalue ratio defines the effective condition number \u03ba_{s+1,p\u2212r}(Q) in equation (8)?",
      "doc_name": "2411.04729",
      "category": "stat",
      "gt_bboxes": [
        [
          357.0,
          1000.0,
          2134.0,
          2838.0
        ]
      ],
      "pred_bboxes": [
        [
          365.0,
          344.0,
          2113.0,
          860.0
        ],
        [
          365.0,
          916.0,
          941.0,
          972.0
        ],
        [
          365.0,
          1000.0,
          2110.0,
          1285.0
        ],
        [
          365.0,
          1309.0,
          2113.0,
          1481.0
        ],
        [
          903.0,
          1509.0,
          2105.0,
          1667.0
        ],
        [
          365.0,
          1692.0,
          2110.0,
          1804.0
        ],
        [
          365.0,
          1829.0,
          2110.0,
          1998.0
        ],
        [
          365.0,
          2001.0,
          2110.0,
          2510.0
        ],
        [
          1023.0,
          2535.0,
          2105.0,
          2640.0
        ],
        [
          362.0,
          2665.0,
          2110.0,
          2830.0
        ]
      ],
      "tokens_selected": 924,
      "tokens_all_ocr": 924,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 717,
      "question": "According to the excerpt, what is U[\u03b80, \u03b80], and under exactly what condition are \u03b8k,g and \u03b8k\u2032,g\u2032 connected in G_Q?",
      "doc_name": "2411.04729",
      "category": "stat",
      "gt_bboxes": [
        [
          345.0,
          670.0,
          2130.0,
          1806.0
        ]
      ],
      "pred_bboxes": [
        [
          365.0,
          344.0,
          2110.0,
          519.0
        ],
        [
          365.0,
          579.0,
          936.0,
          642.0
        ],
        [
          365.0,
          667.0,
          2110.0,
          842.0
        ],
        [
          414.0,
          874.0,
          2105.0,
          1028.0
        ],
        [
          365.0,
          1053.0,
          2110.0,
          1225.0
        ],
        [
          365.0,
          1225.0,
          2110.0,
          1559.0
        ],
        [
          365.0,
          1559.0,
          2110.0,
          1783.0
        ],
        [
          365.0,
          1861.0,
          1827.0,
          1931.0
        ],
        [
          365.0,
          1969.0,
          2110.0,
          2142.0
        ],
        [
          365.0,
          2180.0,
          2110.0,
          2296.0
        ],
        [
          365.0,
          2331.0,
          2110.0,
          2503.0
        ],
        [
          365.0,
          2538.0,
          2110.0,
          2823.0
        ]
      ],
      "tokens_selected": 1228,
      "tokens_all_ocr": 1228,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 729,
      "question": "In Figure 2\u2019s caption, the first condition B(x0, r0) \u2286 B(x\u2020, r1) reduces to which explicit inequality?",
      "doc_name": "2412.11303",
      "category": "stat",
      "gt_bboxes": [
        [
          357.0,
          294.0,
          2154.0,
          1617.0
        ]
      ],
      "pred_bboxes": [
        [
          349.0,
          297.0,
          2062.0,
          1324.0
        ],
        [
          416.0,
          1334.0,
          2139.0,
          1595.0
        ],
        [
          349.0,
          1671.0,
          1733.0,
          1734.0
        ],
        [
          855.0,
          1783.0,
          1694.0,
          1889.0
        ],
        [
          349.0,
          1922.0,
          2205.0,
          2130.0
        ],
        [
          349.0,
          2133.0,
          2205.0,
          2361.0
        ],
        [
          349.0,
          2365.0,
          2202.0,
          2477.0
        ],
        [
          727.0,
          2523.0,
          1791.0,
          2649.0
        ],
        [
          349.0,
          2688.0,
          2205.0,
          2867.0
        ],
        [
          676.0,
          2910.0,
          1873.0,
          3032.0
        ]
      ],
      "tokens_selected": 3033,
      "tokens_all_ocr": 3033,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 732,
      "question": "According to the crop, which appendix establishes the isotropy assumption via an affine transformation, and what lemma number is cited for the claim that the combined Euclidean and Hilbert metric induces Euclidean topology?",
      "doc_name": "2412.11303",
      "category": "stat",
      "gt_bboxes": [
        [
          345.0,
          2066.0,
          2220.0,
          2369.0
        ]
      ],
      "pred_bboxes": [
        [
          459.0,
          293.0,
          2174.0,
          353.0
        ],
        [
          857.0,
          386.0,
          1812.0,
          502.0
        ],
        [
          418.0,
          538.0,
          2205.0,
          772.0
        ],
        [
          459.0,
          782.0,
          2003.0,
          852.0
        ],
        [
          824.0,
          891.0,
          1842.0,
          1149.0
        ],
        [
          418.0,
          1185.0,
          2202.0,
          1364.0
        ],
        [
          459.0,
          1370.0,
          2202.0,
          1549.0
        ],
        [
          806.0,
          1585.0,
          1858.0,
          1651.0
        ],
        [
          459.0,
          1674.0,
          2202.0,
          1800.0
        ],
        [
          349.0,
          1958.0,
          1845.0,
          2034.0
        ],
        [
          349.0,
          2071.0,
          2202.0,
          2361.0
        ],
        [
          349.0,
          2418.0,
          1391.0,
          2480.0
        ],
        [
          349.0,
          2507.0,
          2202.0,
          2738.0
        ],
        [
          349.0,
          2735.0,
          2202.0,
          2920.0
        ],
        [
          1049.0,
          2949.0,
          2195.0,
          3012.0
        ]
      ],
      "tokens_selected": 1103,
      "tokens_all_ocr": 1103,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 765,
      "question": "Which lemma extends P0,\u03c0[\u0101=a] > 0 to all priors, and which propositions' equivalence is cited to conclude Proposition 2?",
      "doc_name": "2406.05299",
      "category": "econ",
      "gt_bboxes": [
        [
          296.0,
          299.0,
          2190.0,
          1092.0
        ],
        [
          299.0,
          1136.0,
          2203.0,
          1285.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          294.0,
          2185.0,
          509.0
        ],
        [
          936.0,
          582.0,
          1534.0,
          646.0
        ],
        [
          290.0,
          712.0,
          1504.0,
          779.0
        ],
        [
          290.0,
          793.0,
          2187.0,
          1081.0
        ],
        [
          293.0,
          1127.0,
          2185.0,
          1267.0
        ],
        [
          293.0,
          1373.0,
          677.0,
          1453.0
        ],
        [
          290.0,
          1509.0,
          2185.0,
          1653.0
        ],
        [
          293.0,
          1699.0,
          2185.0,
          1843.0
        ],
        [
          293.0,
          1889.0,
          2185.0,
          2033.0
        ],
        [
          293.0,
          2078.0,
          2187.0,
          2219.0
        ],
        [
          293.0,
          2264.0,
          2185.0,
          2408.0
        ],
        [
          293.0,
          2454.0,
          2185.0,
          2598.0
        ],
        [
          293.0,
          2644.0,
          2187.0,
          2784.0
        ],
        [
          293.0,
          2833.0,
          2185.0,
          2974.0
        ],
        [
          293.0,
          3019.0,
          2182.0,
          3163.0
        ]
      ],
      "tokens_selected": 744,
      "tokens_all_ocr": 744,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 804,
      "question": "Using both crops, specify the exact conditioning set for En and the resulting value of En[\u03b5_i] in Assumption 3.",
      "doc_name": "2410.14317",
      "category": "econ",
      "gt_bboxes": [
        [
          264.0,
          2002.0,
          1987.0,
          2251.0
        ],
        [
          284.0,
          1356.0,
          2260.0,
          1923.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          290.0,
          2251.0,
          455.0
        ],
        [
          288.0,
          472.0,
          2256.0,
          1100.0
        ],
        [
          293.0,
          1205.0,
          791.0,
          1278.0
        ],
        [
          288.0,
          1347.0,
          2253.0,
          1509.0
        ],
        [
          929.0,
          1615.0,
          1610.0,
          1678.0
        ],
        [
          288.0,
          1770.0,
          2253.0,
          1929.0
        ],
        [
          293.0,
          1991.0,
          1975.0,
          2057.0
        ],
        [
          916.0,
          2160.0,
          1623.0,
          2219.0
        ],
        [
          288.0,
          2322.0,
          2256.0,
          2566.0
        ]
      ],
      "tokens_selected": 616,
      "tokens_all_ocr": 616,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 816,
      "question": "Which is larger: the ploughing\u2013shelling 'Yes' percentage difference, or the marginal-effect percentage-point increase from a GH\u00a21 profit per acre?",
      "doc_name": "2411.15797",
      "category": "econ",
      "gt_bboxes": [
        [
          290.0,
          484.0,
          2301.0,
          1652.0
        ],
        [
          293.0,
          2222.0,
          2251.0,
          2968.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          297.0,
          2251.0,
          485.0
        ],
        [
          306.0,
          495.0,
          2256.0,
          1536.0
        ],
        [
          293.0,
          1552.0,
          1952.0,
          1651.0
        ],
        [
          293.0,
          1697.0,
          1250.0,
          1747.0
        ],
        [
          293.0,
          1744.0,
          2251.0,
          2180.0
        ],
        [
          293.0,
          2213.0,
          2251.0,
          2959.0
        ]
      ],
      "tokens_selected": 2444,
      "tokens_all_ocr": 2444,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 883,
      "question": "In the approach where environmental and raw speech are fed to the discriminator to disentangle environmental factors, which metric showed a marginal improvement for YourTTS with environmental speaker reference compared to YourTTS (Raw Ref.)?",
      "doc_name": "2412.16977",
      "category": "eess",
      "gt_bboxes": [
        [
          197.0,
          203.0,
          1258.0,
          397.0
        ],
        [
          1295.0,
          2544.0,
          2359.0,
          2889.0
        ]
      ],
      "pred_bboxes": [
        [
          199.0,
          204.0,
          1250.0,
          383.0
        ],
        [
          201.0,
          412.0,
          561.0,
          452.0
        ],
        [
          201.0,
          469.0,
          1250.0,
          964.0
        ],
        [
          569.0,
          990.0,
          878.0,
          1030.0
        ],
        [
          201.0,
          1050.0,
          747.0,
          1090.0
        ],
        [
          199.0,
          1106.0,
          1250.0,
          1555.0
        ],
        [
          199.0,
          1559.0,
          1250.0,
          1975.0
        ],
        [
          199.0,
          2001.0,
          773.0,
          2041.0
        ],
        [
          199.0,
          2057.0,
          1250.0,
          2880.0
        ],
        [
          1296.0,
          201.0,
          2345.0,
          1073.0
        ],
        [
          1296.0,
          1076.0,
          2345.0,
          1849.0
        ],
        [
          1296.0,
          1856.0,
          2345.0,
          2447.0
        ],
        [
          1587.0,
          2480.0,
          2054.0,
          2520.0
        ],
        [
          1296.0,
          2543.0,
          1896.0,
          2586.0
        ],
        [
          1296.0,
          2603.0,
          2345.0,
          2870.0
        ]
      ],
      "tokens_selected": 1600,
      "tokens_all_ocr": 1600,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 905,
      "question": "The middle plot in Fig. 2 is labeled 'Weighted Score'. In Table II, which column corresponds to this metric, and what value is listed for MULE++ using subspace V^p?",
      "doc_name": "2412.18955",
      "category": "eess",
      "gt_bboxes": [
        [
          187.0,
          220.0,
          2396.0,
          926.0
        ],
        [
          184.0,
          949.0,
          1252.0,
          1393.0
        ]
      ],
      "pred_bboxes": [
        [
          199.0,
          198.0,
          2338.0,
          772.0
        ],
        [
          193.0,
          802.0,
          2348.0,
          898.0
        ],
        [
          196.0,
          974.0,
          1253.0,
          1228.0
        ],
        [
          196.0,
          1248.0,
          1250.0,
          1387.0
        ],
        [
          199.0,
          1427.0,
          1248.0,
          1661.0
        ],
        [
          199.0,
          1658.0,
          1248.0,
          2252.0
        ],
        [
          199.0,
          2279.0,
          584.0,
          2322.0
        ],
        [
          199.0,
          2335.0,
          1248.0,
          2880.0
        ],
        [
          1291.0,
          974.0,
          2335.0,
          1503.0
        ],
        [
          1289.0,
          1529.0,
          2343.0,
          1664.0
        ],
        [
          1291.0,
          1711.0,
          2343.0,
          1800.0
        ],
        [
          1294.0,
          1800.0,
          2343.0,
          2081.0
        ],
        [
          1511.0,
          2107.0,
          2126.0,
          2147.0
        ],
        [
          1294.0,
          2163.0,
          2343.0,
          2708.0
        ],
        [
          1294.0,
          2712.0,
          2343.0,
          2989.0
        ]
      ],
      "tokens_selected": 3034,
      "tokens_all_ocr": 3034,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 909,
      "question": "In the examples of design choices, increasing which specific probability makes the contrastive matrix for a given head sparser, sometimes empty?",
      "doc_name": "2412.18955",
      "category": "eess",
      "gt_bboxes": [
        [
          193.0,
          631.0,
          1258.0,
          1005.0
        ],
        [
          193.0,
          269.0,
          1249.0,
          575.0
        ]
      ],
      "pred_bboxes": [
        [
          201.0,
          201.0,
          691.0,
          244.0
        ],
        [
          201.0,
          257.0,
          1248.0,
          574.0
        ],
        [
          201.0,
          624.0,
          1248.0,
          990.0
        ],
        [
          201.0,
          1040.0,
          1248.0,
          1403.0
        ],
        [
          201.0,
          1453.0,
          1248.0,
          1998.0
        ],
        [
          201.0,
          2048.0,
          1248.0,
          2735.0
        ]
      ],
      "tokens_selected": 594,
      "tokens_all_ocr": 594,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 926,
      "question": "Subtract the 2020 'times higher' urban daily income factor from the average of the denominators for EYS and MYS in the Education Index formula; what is the result?",
      "doc_name": "2412.20176",
      "category": "econ",
      "gt_bboxes": [
        [
          286.0,
          527.0,
          2177.0,
          1079.0
        ],
        [
          297.0,
          2456.0,
          2163.0,
          3208.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          291.0,
          2098.0,
          456.0
        ],
        [
          293.0,
          519.0,
          1559.0,
          583.0
        ],
        [
          293.0,
          611.0,
          2091.0,
          807.0
        ],
        [
          293.0,
          853.0,
          2175.0,
          1074.0
        ],
        [
          293.0,
          1152.0,
          547.0,
          1211.0
        ],
        [
          295.0,
          1285.0,
          962.0,
          1345.0
        ],
        [
          290.0,
          1362.0,
          2168.0,
          1798.0
        ],
        [
          293.0,
          1858.0,
          828.0,
          1914.0
        ],
        [
          290.0,
          1928.0,
          2175.0,
          2406.0
        ],
        [
          290.0,
          2455.0,
          2163.0,
          3199.0
        ]
      ],
      "tokens_selected": 741,
      "tokens_all_ocr": 741,
      "tokens_full_image": 2318,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 944,
      "question": "How many validation samples are used for touch gesture classification, and what is the Valence test accuracy reported?",
      "doc_name": "2501.00038",
      "category": "eess",
      "gt_bboxes": [
        [
          1295.0,
          690.0,
          2369.0,
          923.0
        ],
        [
          184.0,
          1692.0,
          1252.0,
          2816.0
        ]
      ],
      "pred_bboxes": [
        [
          201.0,
          208.0,
          1250.0,
          753.0
        ],
        [
          201.0,
          759.0,
          1250.0,
          1301.0
        ],
        [
          201.0,
          1304.0,
          1250.0,
          1602.0
        ],
        [
          428.0,
          1635.0,
          1018.0,
          1678.0
        ],
        [
          201.0,
          1697.0,
          939.0,
          1740.0
        ],
        [
          201.0,
          1757.0,
          1250.0,
          2351.0
        ],
        [
          201.0,
          2358.0,
          1250.0,
          2801.0
        ],
        [
          201.0,
          2834.0,
          607.0,
          2877.0
        ],
        [
          199.0,
          2896.0,
          1248.0,
          2992.0
        ],
        [
          1291.0,
          204.0,
          2345.0,
          303.0
        ],
        [
          1294.0,
          307.0,
          2345.0,
          657.0
        ],
        [
          1294.0,
          819.0,
          2322.0,
          915.0
        ],
        [
          1291.0,
          696.0,
          2345.0,
          796.0
        ],
        [
          1294.0,
          944.0,
          2345.0,
          1542.0
        ],
        [
          1294.0,
          1545.0,
          2345.0,
          1988.0
        ],
        [
          1291.0,
          1991.0,
          2345.0,
          2087.0
        ],
        [
          1294.0,
          2090.0,
          2345.0,
          2586.0
        ],
        [
          1294.0,
          2589.0,
          2345.0,
          2989.0
        ]
      ],
      "tokens_selected": 1501,
      "tokens_all_ocr": 1501,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 949,
      "question": "From the crops, what is the minimum displacement labeled on Figure 4.4 a)'s colorbar, and to what loss value does Figure 4.4 b) stabilize after 600 epochs?",
      "doc_name": "2501.03254",
      "category": "cs",
      "gt_bboxes": [
        [
          575.0,
          1364.0,
          1935.0,
          2432.0
        ],
        [
          266.0,
          677.0,
          2281.0,
          1265.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          293.0,
          2253.0,
          640.0
        ],
        [
          290.0,
          680.0,
          2256.0,
          1245.0
        ],
        [
          604.0,
          1374.0,
          1932.0,
          2411.0
        ]
      ],
      "tokens_selected": 2036,
      "tokens_all_ocr": 2036,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 965,
      "question": "Across the two excerpts, who is said to like philosophy much less than Mac Lane, and what page of [McL20] is cited for the argument that later conceptions competed with Bourbaki\u2019s ideas?",
      "doc_name": "2412.05250",
      "category": "math",
      "gt_bboxes": [
        [
          327.0,
          1200.0,
          2226.0,
          1700.0
        ],
        [
          317.0,
          2612.0,
          2226.0,
          3031.0
        ]
      ],
      "pred_bboxes": [
        [
          444.0,
          403.0,
          2103.0,
          607.0
        ],
        [
          324.0,
          630.0,
          2223.0,
          779.0
        ],
        [
          326.0,
          779.0,
          2220.0,
          878.0
        ],
        [
          444.0,
          905.0,
          2103.0,
          1053.0
        ],
        [
          331.0,
          1076.0,
          2105.0,
          1129.0
        ],
        [
          326.0,
          1139.0,
          701.0,
          1185.0
        ],
        [
          326.0,
          1195.0,
          2220.0,
          1294.0
        ],
        [
          444.0,
          1318.0,
          2105.0,
          1569.0
        ],
        [
          326.0,
          1592.0,
          2220.0,
          1687.0
        ],
        [
          326.0,
          1691.0,
          2223.0,
          1886.0
        ],
        [
          326.0,
          1889.0,
          2220.0,
          2034.0
        ],
        [
          326.0,
          2041.0,
          1957.0,
          2090.0
        ],
        [
          444.0,
          2117.0,
          2105.0,
          2418.0
        ],
        [
          444.0,
          2427.0,
          2105.0,
          2576.0
        ],
        [
          316.0,
          2599.0,
          2220.0,
          2702.0
        ],
        [
          316.0,
          2702.0,
          2220.0,
          2801.0
        ],
        [
          444.0,
          2827.0,
          2105.0,
          3025.0
        ]
      ],
      "tokens_selected": 916,
      "tokens_all_ocr": 916,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 985,
      "question": "In equations (A.3) and (A.4), which variables appear negated in \u03bd\u0302\u2019s argument, respectively?",
      "doc_name": "2412.12319",
      "category": "math",
      "gt_bboxes": [
        [
          434.0,
          909.0,
          2116.0,
          2933.0
        ],
        [
          436.0,
          485.0,
          2110.0,
          876.0
        ]
      ],
      "pred_bboxes": [
        [
          433.0,
          478.0,
          1079.0,
          535.0
        ],
        [
          433.0,
          561.0,
          2105.0,
          736.0
        ],
        [
          433.0,
          756.0,
          2105.0,
          872.0
        ],
        [
          433.0,
          898.0,
          2105.0,
          1073.0
        ],
        [
          433.0,
          1093.0,
          1659.0,
          1215.0
        ],
        [
          433.0,
          1238.0,
          1625.0,
          1298.0
        ],
        [
          433.0,
          1321.0,
          1620.0,
          1436.0
        ],
        [
          433.0,
          1466.0,
          1434.0,
          1522.0
        ],
        [
          433.0,
          1549.0,
          1465.0,
          1618.0
        ],
        [
          433.0,
          1645.0,
          2034.0,
          1704.0
        ],
        [
          433.0,
          1727.0,
          1659.0,
          1803.0
        ],
        [
          433.0,
          1836.0,
          2105.0,
          2011.0
        ],
        [
          433.0,
          2034.0,
          1700.0,
          2157.0
        ],
        [
          433.0,
          2180.0,
          2105.0,
          2351.0
        ],
        [
          433.0,
          2371.0,
          1965.0,
          2768.0
        ],
        [
          433.0,
          2784.0,
          2105.0,
          2923.0
        ]
      ],
      "tokens_selected": 1132,
      "tokens_all_ocr": 1132,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 986,
      "question": "Using the crops, what is the scalar factor in (10.1) and, after y=log x in the proof, what F(y) makes f~(\u03c3+i\u03c4)=F^(\u03c4)?",
      "doc_name": "2412.12319",
      "category": "math",
      "gt_bboxes": [
        [
          434.0,
          567.0,
          2110.0,
          1976.0
        ],
        [
          435.0,
          2007.0,
          2110.0,
          2917.0
        ]
      ],
      "pred_bboxes": [
        [
          875.0,
          475.0,
          1664.0,
          531.0
        ],
        [
          482.0,
          558.0,
          1306.0,
          614.0
        ],
        [
          433.0,
          640.0,
          2105.0,
          941.0
        ],
        [
          436.0,
          957.0,
          1722.0,
          1083.0
        ],
        [
          433.0,
          1100.0,
          2105.0,
          1645.0
        ],
        [
          433.0,
          1641.0,
          2105.0,
          1968.0
        ],
        [
          433.0,
          1995.0,
          2105.0,
          2163.0
        ],
        [
          436.0,
          2180.0,
          1710.0,
          2246.0
        ],
        [
          433.0,
          2269.0,
          2105.0,
          2718.0
        ],
        [
          436.0,
          2735.0,
          2072.0,
          2896.0
        ]
      ],
      "tokens_selected": 1314,
      "tokens_all_ocr": 1314,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 992,
      "question": "According to equations (4.2) and (4.3), respectively, what are the coefficient multiplying Q_m(Mf) and the explicit value of Q_m(1+|x|)?",
      "doc_name": "2412.12372",
      "category": "math",
      "gt_bboxes": [
        [
          291.0,
          2214.0,
          2264.0,
          3017.0
        ],
        [
          285.0,
          1741.0,
          2264.0,
          2194.0
        ]
      ],
      "pred_bboxes": [
        [
          433.0,
          287.0,
          1592.0,
          346.0
        ],
        [
          405.0,
          356.0,
          2082.0,
          627.0
        ],
        [
          433.0,
          627.0,
          1115.0,
          680.0
        ],
        [
          395.0,
          680.0,
          2149.0,
          743.0
        ],
        [
          482.0,
          786.0,
          1059.0,
          845.0
        ],
        [
          474.0,
          862.0,
          2072.0,
          951.0
        ],
        [
          446.0,
          957.0,
          1751.0,
          1017.0
        ],
        [
          482.0,
          1017.0,
          1677.0,
          1073.0
        ],
        [
          410.0,
          1083.0,
          2131.0,
          1344.0
        ],
        [
          288.0,
          1347.0,
          2256.0,
          1595.0
        ],
        [
          288.0,
          1602.0,
          2256.0,
          1717.0
        ],
        [
          285.0,
          1734.0,
          2256.0,
          1853.0
        ],
        [
          638.0,
          1863.0,
          1893.0,
          1981.0
        ],
        [
          288.0,
          1985.0,
          1506.0,
          2048.0
        ],
        [
          288.0,
          2064.0,
          2256.0,
          2183.0
        ],
        [
          285.0,
          2200.0,
          2256.0,
          2315.0
        ],
        [
          844.0,
          2318.0,
          2248.0,
          2444.0
        ],
        [
          288.0,
          2451.0,
          1506.0,
          2513.0
        ],
        [
          285.0,
          2533.0,
          2256.0,
          2649.0
        ],
        [
          1008.0,
          2642.0,
          2248.0,
          2751.0
        ],
        [
          285.0,
          2751.0,
          2256.0,
          2814.0
        ],
        [
          893.0,
          2827.0,
          2248.0,
          2943.0
        ],
        [
          285.0,
          2956.0,
          1710.0,
          3015.0
        ]
      ],
      "tokens_selected": 1604,
      "tokens_all_ocr": 1604,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1109,
      "question": "Using the caption\u2019s color key and the Difference panel, what color indicates over-reduction, and what is the displayed max over-reduction?",
      "doc_name": "2404.05865",
      "category": "q-bio",
      "gt_bboxes": [
        [
          271.0,
          1711.0,
          2285.0,
          2989.0
        ],
        [
          480.0,
          400.0,
          2028.0,
          1669.0
        ]
      ],
      "pred_bboxes": [
        [
          500.0,
          412.0,
          2013.0,
          1479.0
        ],
        [
          293.0,
          300.0,
          691.0,
          353.0
        ],
        [
          293.0,
          1727.0,
          2253.0,
          2801.0
        ],
        [
          523.0,
          1493.0,
          1901.0,
          1654.0
        ],
        [
          319.0,
          2814.0,
          2162.0,
          2976.0
        ]
      ],
      "tokens_selected": 4059,
      "tokens_all_ocr": 4059,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1117,
      "question": "Which gene is associated with partial loss of a DNA-binding domain, and what tick mark lies immediately left of 0.00 on the Differential Score axis?",
      "doc_name": "2410.10919",
      "category": "q-bio",
      "gt_bboxes": [
        [
          164.0,
          188.0,
          2312.0,
          2148.0
        ],
        [
          167.0,
          2218.0,
          2315.0,
          3203.0
        ]
      ],
      "pred_bboxes": [
        [
          404.0,
          193.0,
          2061.0,
          1871.0
        ],
        [
          181.0,
          1924.0,
          2297.0,
          2134.0
        ],
        [
          181.0,
          2212.0,
          2297.0,
          2510.0
        ],
        [
          181.0,
          2517.0,
          2297.0,
          2991.0
        ],
        [
          181.0,
          2998.0,
          2297.0,
          3174.0
        ]
      ],
      "tokens_selected": 3585,
      "tokens_all_ocr": 3585,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1138,
      "question": "In Figure 4\u2019s Persistent Images heatmap, what value labels the colorbar\u2019s top, and according to the reward-functions sentence, what do those functions incorporate?",
      "doc_name": "2411.14726",
      "category": "q-bio",
      "gt_bboxes": [
        [
          613.0,
          312.0,
          1927.0,
          990.0
        ],
        [
          439.0,
          1469.0,
          2106.0,
          1583.0
        ]
      ],
      "pred_bboxes": [
        [
          615.0,
          310.0,
          1901.0,
          895.0
        ],
        [
          1023.0,
          924.0,
          1516.0,
          974.0
        ],
        [
          441.0,
          1073.0,
          852.0,
          1123.0
        ],
        [
          441.0,
          1149.0,
          2103.0,
          1337.0
        ],
        [
          444.0,
          1387.0,
          867.0,
          1440.0
        ],
        [
          441.0,
          1469.0,
          2100.0,
          1565.0
        ],
        [
          444.0,
          1612.0,
          1115.0,
          1661.0
        ],
        [
          441.0,
          1687.0,
          2103.0,
          1872.0
        ],
        [
          893.0,
          1935.0,
          2098.0,
          1991.0
        ],
        [
          444.0,
          2028.0,
          2103.0,
          2216.0
        ],
        [
          643.0,
          2302.0,
          2098.0,
          2477.0
        ],
        [
          444.0,
          2523.0,
          2103.0,
          2712.0
        ],
        [
          444.0,
          2758.0,
          1008.0,
          2807.0
        ],
        [
          441.0,
          2834.0,
          2100.0,
          2930.0
        ],
        [
          906.0,
          2956.0,
          1636.0,
          3009.0
        ]
      ],
      "tokens_selected": 1673,
      "tokens_all_ocr": 1673,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1206,
      "question": "In the first crop, which acronym names the continuous-time conditions guiding gradient updates, and in the second crop, what year is cited with Merton?",
      "doc_name": "2412.13101",
      "category": "q-fin",
      "gt_bboxes": [
        [
          473.0,
          1527.0,
          2003.0,
          2336.0
        ],
        [
          348.0,
          2545.0,
          2121.0,
          2812.0
        ]
      ],
      "pred_bboxes": [
        [
          489.0,
          586.0,
          1986.0,
          790.0
        ],
        [
          814.0,
          860.0,
          1658.0,
          934.0
        ],
        [
          389.0,
          1007.0,
          2086.0,
          1127.0
        ],
        [
          1018.0,
          1222.0,
          1457.0,
          1288.0
        ],
        [
          1137.0,
          1460.0,
          1338.0,
          1516.0
        ],
        [
          489.0,
          1541.0,
          1989.0,
          2338.0
        ],
        [
          370.0,
          2429.0,
          936.0,
          2507.0
        ],
        [
          365.0,
          2552.0,
          2110.0,
          2795.0
        ]
      ],
      "tokens_selected": 348,
      "tokens_all_ocr": 348,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1217,
      "question": "In Fig. 10, which node receives arrows from both j0 and j1, and in Eq. (A56) what probability multiplies p_{i_l j_l} p_{j_l k_l} in the second summation?",
      "doc_name": "2412.16122",
      "category": "q-fin",
      "gt_bboxes": [
        [
          285.0,
          271.0,
          2245.0,
          1326.0
        ],
        [
          283.0,
          1400.0,
          2260.0,
          3097.0
        ]
      ],
      "pred_bboxes": [
        [
          663.0,
          280.0,
          1888.0,
          1053.0
        ],
        [
          288.0,
          1159.0,
          2246.0,
          1318.0
        ],
        [
          349.0,
          1393.0,
          2067.0,
          1466.0
        ],
        [
          408.0,
          1509.0,
          2241.0,
          2279.0
        ],
        [
          288.0,
          2309.0,
          2251.0,
          3081.0
        ]
      ],
      "tokens_selected": 2105,
      "tokens_all_ocr": 2105,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1219,
      "question": "According to the text and schematic, what is the global parameter fitted to match the empirical graph density, and approximately by what factor does the node count decrease from 'Firm level 300k Nodes' to '2-digits ~80 Nodes'?",
      "doc_name": "2412.16122",
      "category": "q-fin",
      "gt_bboxes": [
        [
          328.0,
          297.0,
          2208.0,
          1057.0
        ],
        [
          274.0,
          1149.0,
          2271.0,
          3091.0
        ]
      ],
      "pred_bboxes": [
        [
          722.0,
          290.0,
          1812.0,
          891.0
        ],
        [
          349.0,
          981.0,
          2169.0,
          1047.0
        ],
        [
          288.0,
          1142.0,
          2251.0,
          1654.0
        ],
        [
          288.0,
          1684.0,
          2251.0,
          2893.0
        ],
        [
          293.0,
          2923.0,
          2246.0,
          3078.0
        ]
      ],
      "tokens_selected": 1313,
      "tokens_all_ocr": 1313,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1241,
      "question": "According to the crops, in what class size are mechanics easy, and what are presenters told to load in a browser tab?",
      "doc_name": "2309.06983",
      "category": "stat",
      "gt_bboxes": [
        [
          334.0,
          614.0,
          2214.0,
          1300.0
        ],
        [
          337.0,
          289.0,
          2220.0,
          560.0
        ]
      ],
      "pred_bboxes": [
        [
          339.0,
          290.0,
          2213.0,
          538.0
        ],
        [
          339.0,
          614.0,
          2210.0,
          862.0
        ],
        [
          451.0,
          944.0,
          2098.0,
          1284.0
        ],
        [
          339.0,
          1367.0,
          2210.0,
          1615.0
        ],
        [
          451.0,
          1701.0,
          2095.0,
          1856.0
        ],
        [
          339.0,
          1939.0,
          2210.0,
          2186.0
        ],
        [
          451.0,
          2272.0,
          2095.0,
          2612.0
        ]
      ],
      "tokens_selected": 337,
      "tokens_all_ocr": 337,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1260,
      "question": "How much larger is the Collaboration\u2013Flexibility correlation than TeamEngagement\u2013Flexibility in the heatmap, and what number appears in the Normalization denominator?",
      "doc_name": "2409.14197",
      "category": "stat",
      "gt_bboxes": [
        [
          605.0,
          297.0,
          1876.0,
          1500.0
        ],
        [
          348.0,
          2037.0,
          2200.0,
          2741.0
        ]
      ],
      "pred_bboxes": [
        [
          625.0,
          297.0,
          1868.0,
          1304.0
        ],
        [
          962.0,
          1427.0,
          1582.0,
          1489.0
        ],
        [
          352.0,
          1539.0,
          2195.0,
          1882.0
        ],
        [
          354.0,
          1942.0,
          1010.0,
          2001.0
        ],
        [
          354.0,
          2028.0,
          2195.0,
          2252.0
        ],
        [
          1072.0,
          2242.0,
          1470.0,
          2351.0
        ],
        [
          510.0,
          2361.0,
          2034.0,
          2490.0
        ],
        [
          352.0,
          2497.0,
          2195.0,
          2728.0
        ]
      ],
      "tokens_selected": 1974,
      "tokens_all_ocr": 1974,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1320,
      "question": "Across both crops, what are the coefficient on \u2211 p_i y_i in w*(y) and the symbol of the cumulative distribution function in program (P3)?",
      "doc_name": "2406.11528",
      "category": "econ",
      "gt_bboxes": [
        [
          302.0,
          2566.0,
          2257.0,
          3047.0
        ],
        [
          278.0,
          302.0,
          2281.0,
          1262.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          293.0,
          2253.0,
          412.0
        ],
        [
          880.0,
          449.0,
          1664.0,
          601.0
        ],
        [
          288.0,
          647.0,
          2253.0,
          822.0
        ],
        [
          362.0,
          822.0,
          1097.0,
          878.0
        ],
        [
          829.0,
          915.0,
          1710.0,
          1053.0
        ],
        [
          357.0,
          1083.0,
          1477.0,
          1142.0
        ],
        [
          824.0,
          1179.0,
          1717.0,
          1311.0
        ],
        [
          288.0,
          1334.0,
          2256.0,
          1552.0
        ],
        [
          288.0,
          1565.0,
          2253.0,
          1684.0
        ],
        [
          673.0,
          1721.0,
          1871.0,
          1872.0
        ],
        [
          357.0,
          1978.0,
          2246.0,
          2041.0
        ],
        [
          707.0,
          2081.0,
          1837.0,
          2193.0
        ],
        [
          288.0,
          2229.0,
          375.0,
          2279.0
        ],
        [
          893.0,
          2272.0,
          1654.0,
          2418.0
        ],
        [
          288.0,
          2427.0,
          2253.0,
          2546.0
        ],
        [
          288.0,
          2566.0,
          2253.0,
          2685.0
        ],
        [
          536.0,
          2712.0,
          2246.0,
          3035.0
        ]
      ],
      "tokens_selected": 1293,
      "tokens_all_ocr": 1293,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1353,
      "question": "Across the two code snippets, what are DSID, DSD, and the FISTA 'tviter' values, respectively?",
      "doc_name": "2412.10129",
      "category": "cs",
      "gt_bboxes": [
        [
          331.0,
          2570.0,
          2070.0,
          2922.0
        ],
        [
          331.0,
          946.0,
          2031.0,
          1324.0
        ]
      ],
      "pred_bboxes": [
        [
          523.0,
          356.0,
          1919.0,
          852.0
        ],
        [
          290.0,
          891.0,
          2156.0,
          1152.0
        ],
        [
          290.0,
          1255.0,
          2156.0,
          1853.0
        ],
        [
          290.0,
          1856.0,
          2156.0,
          2517.0
        ],
        [
          574.0,
          2550.0,
          2062.0,
          2612.0
        ],
        [
          336.0,
          2626.0,
          2026.0,
          2923.0
        ]
      ],
      "tokens_selected": 1466,
      "tokens_all_ocr": 1466,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1354,
      "question": "According to Figure 2\u2019s caption and Code Snippet 4, what is the visualization range\u2019s upper bound and the value assigned to geo.DSID? Answer as 'upper bound, DSID'.",
      "doc_name": "2412.10129",
      "category": "cs",
      "gt_bboxes": [
        [
          292.0,
          351.0,
          2166.0,
          1603.0
        ],
        [
          331.0,
          946.0,
          2031.0,
          1324.0
        ]
      ],
      "pred_bboxes": [
        [
          523.0,
          356.0,
          1919.0,
          1288.0
        ],
        [
          293.0,
          1327.0,
          2156.0,
          1598.0
        ],
        [
          293.0,
          1697.0,
          2154.0,
          1830.0
        ],
        [
          293.0,
          1833.0,
          2156.0,
          2361.0
        ],
        [
          617.0,
          2394.0,
          2021.0,
          2457.0
        ],
        [
          331.0,
          2470.0,
          1812.0,
          2910.0
        ]
      ],
      "tokens_selected": 2191,
      "tokens_all_ocr": 2191,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1367,
      "question": "Across the two figures, which bracketed lyric tag appears exactly twice, and which right-side spectrogram panel is enclosed by the orange frame?",
      "doc_name": "2412.13786",
      "category": "eess",
      "gt_bboxes": [
        [
          203.0,
          778.0,
          2376.0,
          1511.0
        ],
        [
          223.0,
          1094.0,
          1222.0,
          1663.0
        ]
      ],
      "pred_bboxes": [
        [
          268.0,
          208.0,
          2276.0,
          597.0
        ],
        [
          216.0,
          634.0,
          2327.0,
          726.0
        ],
        [
          224.0,
          786.0,
          2322.0,
          1334.0
        ],
        [
          216.0,
          1377.0,
          2327.0,
          1512.0
        ],
        [
          216.0,
          1612.0,
          1220.0,
          1740.0
        ],
        [
          216.0,
          1757.0,
          1220.0,
          2338.0
        ],
        [
          216.0,
          2404.0,
          1046.0,
          2444.0
        ],
        [
          216.0,
          2480.0,
          1220.0,
          2933.0
        ],
        [
          1324.0,
          1612.0,
          2327.0,
          2289.0
        ],
        [
          1470.0,
          2355.0,
          2179.0,
          2394.0
        ],
        [
          1324.0,
          2431.0,
          2327.0,
          2649.0
        ],
        [
          1324.0,
          2662.0,
          2327.0,
          2926.0
        ]
      ],
      "tokens_selected": 2123,
      "tokens_all_ocr": 2123,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1384,
      "question": "In Table 4, how many Multimodal CoT methods list 'Audio' as their modality, and in Table 7's Emerging Benchmarks, what is the sample-count difference between the largest and smallest 'text, video' benchmarks?",
      "doc_name": "2412.18619",
      "category": "eess",
      "gt_bboxes": [
        [
          182.0,
          349.0,
          1855.0,
          2258.0
        ],
        [
          304.0,
          361.0,
          1706.0,
          1544.0
        ]
      ],
      "pred_bboxes": [
        [
          190.0,
          432.0,
          1838.0,
          1591.0
        ],
        [
          512.0,
          345.0,
          1502.0,
          393.0
        ],
        [
          184.0,
          2309.0,
          1838.0,
          2612.0
        ],
        [
          184.0,
          2639.0,
          1834.0,
          2744.0
        ]
      ],
      "tokens_selected": 1863,
      "tokens_all_ocr": 1863,
      "tokens_full_image": 2210,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1392,
      "question": "In Fig. 1, which projection head corresponds to the pitch-variant embedding space, and in Table III, how many GPUs are used by 'Ours'?",
      "doc_name": "2412.18955",
      "category": "eess",
      "gt_bboxes": [
        [
          1295.0,
          729.0,
          2366.0,
          1922.0
        ],
        [
          190.0,
          719.0,
          1262.0,
          1124.0
        ]
      ],
      "pred_bboxes": [
        [
          349.0,
          204.0,
          2192.0,
          396.0
        ],
        [
          796.0,
          452.0,
          1738.0,
          505.0
        ],
        [
          589.0,
          541.0,
          1952.0,
          644.0
        ],
        [
          199.0,
          756.0,
          1248.0,
          1321.0
        ],
        [
          229.0,
          1321.0,
          1102.0,
          1357.0
        ],
        [
          439.0,
          1417.0,
          1010.0,
          1460.0
        ],
        [
          199.0,
          1489.0,
          1248.0,
          2712.0
        ],
        [
          199.0,
          2721.0,
          1245.0,
          2996.0
        ],
        [
          1403.0,
          743.0,
          2233.0,
          1750.0
        ],
        [
          1291.0,
          1777.0,
          2345.0,
          1915.0
        ],
        [
          1294.0,
          1939.0,
          2345.0,
          2530.0
        ],
        [
          1294.0,
          2540.0,
          2345.0,
          2996.0
        ]
      ],
      "tokens_selected": 2125,
      "tokens_all_ocr": 2125,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1427,
      "question": "In these crops, which page of Bor99 is cited for the fiber bundles report, and which journal\u2019s editorial board is described as shifting toward abstract algebraists/topologists?",
      "doc_name": "2412.05250",
      "category": "math",
      "gt_bboxes": [
        [
          322.0,
          1871.0,
          2230.0,
          2520.0
        ],
        [
          323.0,
          407.0,
          2229.0,
          832.0
        ]
      ],
      "pred_bboxes": [
        [
          324.0,
          396.0,
          2223.0,
          640.0
        ],
        [
          324.0,
          640.0,
          2223.0,
          1123.0
        ],
        [
          324.0,
          1123.0,
          2223.0,
          1486.0
        ],
        [
          444.0,
          1522.0,
          2103.0,
          1826.0
        ],
        [
          324.0,
          1863.0,
          2223.0,
          2226.0
        ],
        [
          326.0,
          2226.0,
          2223.0,
          2345.0
        ],
        [
          444.0,
          2388.0,
          2103.0,
          2510.0
        ]
      ],
      "tokens_selected": 602,
      "tokens_all_ocr": 602,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1455,
      "question": "Across Lemmas 2.6 and 2.7, respectively, what 3-tuple equals (1 \u2297 u)(u \u2297 1)(\u03b1)?",
      "doc_name": "2412.20318",
      "category": "math",
      "gt_bboxes": [
        [
          349.0,
          227.0,
          2137.0,
          1128.0
        ],
        [
          336.0,
          208.0,
          2134.0,
          3012.0
        ]
      ],
      "pred_bboxes": [
        [
          349.0,
          218.0,
          2133.0,
          323.0
        ],
        [
          793.0,
          350.0,
          1687.0,
          406.0
        ],
        [
          352.0,
          426.0,
          916.0,
          478.0
        ],
        [
          349.0,
          518.0,
          2133.0,
          673.0
        ],
        [
          765.0,
          703.0,
          1717.0,
          756.0
        ],
        [
          349.0,
          782.0,
          431.0,
          825.0
        ],
        [
          758.0,
          825.0,
          1728.0,
          881.0
        ],
        [
          349.0,
          898.0,
          518.0,
          944.0
        ],
        [
          893.0,
          948.0,
          1587.0,
          1000.0
        ],
        [
          349.0,
          1017.0,
          546.0,
          1063.0
        ],
        [
          416.0,
          1073.0,
          1454.0,
          1126.0
        ],
        [
          1082.0,
          1202.0,
          1401.0,
          1268.0
        ],
        [
          362.0,
          1318.0,
          2133.0,
          1427.0
        ],
        [
          367.0,
          1440.0,
          2133.0,
          1545.0
        ],
        [
          367.0,
          1559.0,
          2133.0,
          1714.0
        ],
        [
          367.0,
          1727.0,
          2133.0,
          1833.0
        ],
        [
          367.0,
          1846.0,
          2133.0,
          1952.0
        ],
        [
          367.0,
          1965.0,
          2133.0,
          2067.0
        ],
        [
          367.0,
          2081.0,
          2133.0,
          2186.0
        ],
        [
          367.0,
          2200.0,
          2133.0,
          2305.0
        ],
        [
          367.0,
          2318.0,
          2133.0,
          2424.0
        ],
        [
          357.0,
          2437.0,
          2080.0,
          2497.0
        ],
        [
          357.0,
          2510.0,
          2133.0,
          2612.0
        ],
        [
          357.0,
          2626.0,
          2133.0,
          2731.0
        ],
        [
          357.0,
          2748.0,
          2133.0,
          2854.0
        ],
        [
          357.0,
          2867.0,
          2133.0,
          2972.0
        ]
      ],
      "tokens_selected": 1219,
      "tokens_all_ocr": 1219,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1487,
      "question": "According to the captions, which node is added in panel f after isolation, and what notation denotes the neighborhood removed when adding v to the MIS in Fig. 3?",
      "doc_name": "2412.14976",
      "category": "physics",
      "gt_bboxes": [
        [
          203.0,
          200.0,
          2368.0,
          1973.0
        ],
        [
          1302.0,
          217.0,
          2352.0,
          1691.0
        ]
      ],
      "pred_bboxes": [
        [
          216.0,
          218.0,
          2338.0,
          1324.0
        ],
        [
          216.0,
          1364.0,
          2345.0,
          1948.0
        ],
        [
          219.0,
          2034.0,
          1245.0,
          2418.0
        ],
        [
          219.0,
          2477.0,
          1245.0,
          2857.0
        ],
        [
          216.0,
          2916.0,
          1245.0,
          3012.0
        ],
        [
          1314.0,
          2034.0,
          1391.0,
          2077.0
        ],
        [
          1659.0,
          2110.0,
          2338.0,
          2219.0
        ],
        [
          1314.0,
          2242.0,
          2340.0,
          2774.0
        ],
        [
          1314.0,
          2774.0,
          2338.0,
          3012.0
        ]
      ],
      "tokens_selected": 2638,
      "tokens_all_ocr": 2638,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1505,
      "question": "In panel b, which scatter plot has the widest x-axis range, and what are the x and y variables labeled there?",
      "doc_name": "2403.03335",
      "category": "q-bio",
      "gt_bboxes": [
        [
          300.0,
          2709.0,
          2165.0,
          2903.0
        ],
        [
          283.0,
          317.0,
          2228.0,
          1506.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          290.0,
          2098.0,
          478.0
        ],
        [
          285.0,
          634.0,
          2243.0,
          2560.0
        ],
        [
          290.0,
          2708.0,
          2164.0,
          2893.0
        ]
      ],
      "tokens_selected": 371,
      "tokens_all_ocr": 371,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1509,
      "question": "Using the screenshot\u2019s tolerance of 0.300 mm (300 \u00b5m), what is the approximate mean difference from faculty at that tolerance in the Class I Preparations graph?",
      "doc_name": "2404.05865",
      "category": "q-bio",
      "gt_bboxes": [
        [
          268.0,
          277.0,
          2285.0,
          1569.0
        ],
        [
          480.0,
          400.0,
          2028.0,
          1669.0
        ]
      ],
      "pred_bboxes": [
        [
          298.0,
          297.0,
          2256.0,
          1436.0
        ],
        [
          405.0,
          1456.0,
          2118.0,
          1569.0
        ],
        [
          298.0,
          1678.0,
          2256.0,
          2817.0
        ],
        [
          413.0,
          2834.0,
          2144.0,
          2943.0
        ]
      ],
      "tokens_selected": 3868,
      "tokens_all_ocr": 3868,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1522,
      "question": "Between COMPBIAS and ZN_FING, which feature has more labeled proteins in Supplementary Figure S1 but a lower esm650M F1 score in Figure 3?",
      "doc_name": "2410.10919",
      "category": "q-bio",
      "gt_bboxes": [
        [
          182.0,
          1382.0,
          2306.0,
          2455.0
        ],
        [
          224.0,
          352.0,
          2182.0,
          2400.0
        ]
      ],
      "pred_bboxes": [
        [
          183.0,
          186.0,
          628.0,
          266.0
        ],
        [
          183.0,
          330.0,
          1092.0,
          403.0
        ],
        [
          181.0,
          431.0,
          2287.0,
          860.0
        ],
        [
          181.0,
          856.0,
          2287.0,
          1344.0
        ],
        [
          235.0,
          1397.0,
          2235.0,
          2247.0
        ],
        [
          181.0,
          2282.0,
          2292.0,
          2444.0
        ],
        [
          181.0,
          2584.0,
          1142.0,
          2658.0
        ],
        [
          181.0,
          2689.0,
          2292.0,
          3181.0
        ]
      ],
      "tokens_selected": 1960,
      "tokens_all_ocr": 1960,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1548,
      "question": "Across the figures, what are (i) the minimum colorbar value on the 20x20 latent-space heatmap in Fig. 5(a) JSE Top 60 and (ii) the maximum epoch labeled on Fig. 6's x-axis?",
      "doc_name": "2410.22346",
      "category": "q-fin",
      "gt_bboxes": [
        [
          1280.0,
          1539.0,
          2365.0,
          2617.0
        ],
        [
          1287.0,
          1016.0,
          2360.0,
          2053.0
        ]
      ],
      "pred_bboxes": [
        [
          242.0,
          247.0,
          2325.0,
          772.0
        ],
        [
          193.0,
          796.0,
          2348.0,
          1053.0
        ],
        [
          209.0,
          1136.0,
          1225.0,
          1585.0
        ],
        [
          196.0,
          1608.0,
          1250.0,
          1909.0
        ],
        [
          199.0,
          2021.0,
          1248.0,
          2322.0
        ],
        [
          199.0,
          2335.0,
          1248.0,
          2830.0
        ],
        [
          196.0,
          2844.0,
          1248.0,
          2992.0
        ],
        [
          1294.0,
          1139.0,
          2345.0,
          1489.0
        ],
        [
          1294.0,
          1549.0,
          2348.0,
          2229.0
        ],
        [
          1294.0,
          2252.0,
          2345.0,
          2606.0
        ],
        [
          1577.0,
          2712.0,
          2059.0,
          2761.0
        ],
        [
          1294.0,
          2794.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 3034,
      "tokens_all_ocr": 3034,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1580,
      "question": "In the multi-plot figure, which variable is labeled directly above the subplot whose y-axis peaks at 60, and what is the smaller of the two 'Prob. Chi-Square (6)' values shown in the table?",
      "doc_name": "2412.16927",
      "category": "q-fin",
      "gt_bboxes": [
        [
          446.0,
          278.0,
          2098.0,
          512.0
        ],
        [
          287.0,
          513.0,
          2316.0,
          2413.0
        ]
      ],
      "pred_bboxes": [
        [
          456.0,
          290.0,
          2090.0,
          495.0
        ],
        [
          293.0,
          505.0,
          1286.0,
          558.0
        ],
        [
          469.0,
          594.0,
          2072.0,
          1024.0
        ],
        [
          293.0,
          1027.0,
          1470.0,
          1076.0
        ],
        [
          285.0,
          1205.0,
          1557.0,
          2064.0
        ],
        [
          1600.0,
          1255.0,
          1888.0,
          1288.0
        ],
        [
          1600.0,
          1304.0,
          2008.0,
          1337.0
        ],
        [
          1600.0,
          1354.0,
          1990.0,
          1387.0
        ],
        [
          1600.0,
          1403.0,
          1990.0,
          1436.0
        ],
        [
          1600.0,
          1453.0,
          1939.0,
          1486.0
        ],
        [
          1600.0,
          1499.0,
          2118.0,
          1536.0
        ],
        [
          1600.0,
          1549.0,
          2093.0,
          1582.0
        ],
        [
          1600.0,
          1598.0,
          2118.0,
          1631.0
        ],
        [
          1600.0,
          1648.0,
          1990.0,
          1681.0
        ],
        [
          1643.0,
          1697.0,
          2118.0,
          1727.0
        ],
        [
          1643.0,
          1744.0,
          2118.0,
          1777.0
        ],
        [
          1643.0,
          1793.0,
          2118.0,
          1823.0
        ],
        [
          1600.0,
          1839.0,
          2118.0,
          1872.0
        ],
        [
          1600.0,
          1889.0,
          2118.0,
          1919.0
        ],
        [
          293.0,
          2216.0,
          587.0,
          2266.0
        ],
        [
          293.0,
          2325.0,
          2251.0,
          2520.0
        ],
        [
          293.0,
          2540.0,
          2251.0,
          2735.0
        ],
        [
          293.0,
          2754.0,
          2251.0,
          2959.0
        ]
      ],
      "tokens_selected": 2161,
      "tokens_all_ocr": 2161,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1592,
      "question": "Figure 10 summarizes the quasi-power BART model. From Table 1, what are this model\u2019s weight \u03c9 and variance function V(\u03bc)?",
      "doc_name": "2405.20601",
      "category": "stat",
      "gt_bboxes": [
        [
          289.0,
          280.0,
          2272.0,
          1087.0
        ],
        [
          283.0,
          406.0,
          2265.0,
          2929.0
        ]
      ],
      "pred_bboxes": [
        [
          735.0,
          290.0,
          1812.0,
          733.0
        ],
        [
          290.0,
          766.0,
          2256.0,
          1063.0
        ],
        [
          290.0,
          1149.0,
          2256.0,
          1400.0
        ],
        [
          290.0,
          1446.0,
          2256.0,
          2999.0
        ]
      ],
      "tokens_selected": 858,
      "tokens_all_ocr": 858,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1620,
      "question": "Which figure caption includes the erroneous date range '1977\u20131855', and what is the symbol on the horizontal axis in the soft-thresholding operator figure?",
      "doc_name": "2412.15633",
      "category": "stat",
      "gt_bboxes": [
        [
          407.0,
          516.0,
          2061.0,
          1142.0
        ],
        [
          815.0,
          1355.0,
          1664.0,
          2230.0
        ]
      ],
      "pred_bboxes": [
        [
          874.0,
          519.0,
          1586.0,
          948.0
        ],
        [
          422.0,
          1000.0,
          2048.0,
          1123.0
        ],
        [
          422.0,
          1190.0,
          2048.0,
          1313.0
        ],
        [
          645.0,
          1334.0,
          2046.0,
          1492.0
        ],
        [
          486.0,
          1531.0,
          1755.0,
          1597.0
        ],
        [
          422.0,
          1611.0,
          2006.0,
          1682.0
        ],
        [
          682.0,
          1713.0,
          2046.0,
          1861.0
        ],
        [
          422.0,
          1896.0,
          2048.0,
          1962.0
        ],
        [
          802.0,
          1994.0,
          2046.0,
          2127.0
        ],
        [
          422.0,
          2163.0,
          2048.0,
          2229.0
        ],
        [
          804.0,
          2261.0,
          2046.0,
          2391.0
        ],
        [
          422.0,
          2429.0,
          2048.0,
          2735.0
        ],
        [
          422.0,
          2735.0,
          2048.0,
          2914.0
        ]
      ],
      "tokens_selected": 1180,
      "tokens_all_ocr": 1180,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    }
  ]
}

==> anc/ablations/p25_agg-mean_rs-weighted_avg_mo-0.1/bbox_docvqa_benchmark_20251213_151857/progress.md <==
# BBox-DocVQA Benchmark Progress

## Configuration

### Model & Environment

| Setting | Value |
|---------|-------|
| Embedding Model | `colqwen3-4b` |
| DeepSeek Mode | `Gundam` |
| DeepSeek Task | `markdown` |

### Scoring & Thresholding

| Setting | Value |
|---------|-------|
| Threshold Method | `percentile` |
| Token Aggregation | `mean` |
| Region Scoring | `weighted_avg` |
| Percentile | `25.0` |
| Top-K | `None` |
| Min Patch Overlap | `0.1` |

### Dataset

| Setting | Value |
|---------|-------|
| Sample Limit | `None` |
| Filter | `Sample IDs: [6, 17, 18, 32, 33, 75, 106, 116, 118, 125, 187, 190, 199, 202, 250, 298, 337, 353, 368, 404, 405, 407, 420, 436, 452, 467, 472, 478, 492, 501, 512, 548, 570, 576, 608, 634, 651, 678, 683, 716, 717, 729, 732, 765, 804, 816, 883, 905, 909, 926, 944, 949, 965, 985, 986, 992, 1109, 1117, 1138, 1206, 1217, 1219, 1241, 1260, 1320, 1353, 1354, 1367, 1384, 1392, 1427, 1455, 1487, 1505, 1509, 1522, 1548, 1580, 1592, 1620]` |

## Progress

**Processed:** 80/80

**Hit Rates:** IoU@0.25: 73/80 (91.2%) | IoU@0.5: 55/80 (68.8%) | IoU@0.7: 26/80 (32.5%)

## Category Breakdown

| Category | N | Mean IoU | IoU@0.25 | IoU@0.5 | IoU@0.7 | Det IoU | Det@0.5 |
|----------|---:|--------:|--------:|--------:|--------:|--------:|--------:|
| cs | 10 | 0.723 | 100.0% | 70.0% | 50.0% | 0.723 | 70.0% |
| econ | 10 | 0.384 | 60.0% | 30.0% | 10.0% | 0.384 | 30.0% |
| eess | 10 | 0.675 | 100.0% | 80.0% | 30.0% | 0.675 | 80.0% |
| math | 10 | 0.459 | 80.0% | 30.0% | 20.0% | 0.459 | 30.0% |
| physics | 10 | 0.650 | 100.0% | 100.0% | 30.0% | 0.650 | 100.0% |
| q-bio | 10 | 0.734 | 100.0% | 100.0% | 50.0% | 0.734 | 100.0% |
| q-fin | 10 | 0.667 | 100.0% | 80.0% | 40.0% | 0.667 | 80.0% |
| stat | 10 | 0.550 | 90.0% | 60.0% | 30.0% | 0.550 | 60.0% |
| **TOTAL** | **80** | **0.605** | **91.2%** | **68.8%** | **32.5%** | **0.605** | **68.8%** |

## Results

| ID | Document | Category | OCR'd | Sel | IoU | @0.25 | @0.5 | @0.7 | Tok Sel | Tok OCR | Tok Img | Save OCR | Save Img |
|----|----------|----------|-------|-----|-----|-------|------|------|---------|---------|---------|----------|----------|
| 6 | 2311.07631 | cs | 17 | 13 | 0.649 | ✅ | ✅ | ❌ | 577 | 600 | 2,531 | 4% | 77% |
| 17 | 2405.09360 | econ | 36 | 35 | 0.385 | ✅ | ❌ | ❌ | 1,700 | 1,704 | 2,531 | 0% | 33% |
| 18 | 2405.09360 | econ | 42 | 42 | 0.112 | ❌ | ❌ | ❌ | 1,871 | 1,871 | 2,531 | 0% | 26% |
| 32 | 2406.11528 | econ | 19 | 19 | 0.105 | ❌ | ❌ | ❌ | 1,169 | 1,169 | 2,531 | 0% | 54% |
| 33 | 2406.11528 | econ | 16 | 16 | 0.161 | ❌ | ❌ | ❌ | 1,518 | 1,518 | 2,531 | 0% | 40% |
| 75 | 2410.14317 | econ | 12 | 12 | 0.256 | ✅ | ❌ | ❌ | 767 | 767 | 2,531 | 0% | 70% |
| 106 | 2412.07948 | eess | 14 | 14 | 0.699 | ✅ | ✅ | ❌ | 2,296 | 2,296 | 2,531 | 0% | 9% |
| 116 | 2412.09651 | cs | 7 | 7 | 0.974 | ✅ | ✅ | ✅ | 841 | 841 | 2,316 | 0% | 64% |
| 118 | 2412.09651 | cs | 8 | 8 | 0.944 | ✅ | ✅ | ✅ | 1,861 | 1,861 | 2,316 | 0% | 20% |
| 125 | 2412.10129 | cs | 9 | 9 | 0.462 | ✅ | ❌ | ❌ | 1,504 | 1,504 | 2,531 | 0% | 41% |
| 187 | 2412.17966 | cs | 16 | 15 | 0.982 | ✅ | ✅ | ✅ | 2,136 | 2,147 | 2,531 | 1% | 16% |
| 190 | 2412.18619 | eess | 9 | 9 | 0.546 | ✅ | ✅ | ❌ | 1,338 | 1,338 | 2,210 | 0% | 39% |
| 199 | 2412.18619 | eess | 4 | 4 | 0.836 | ✅ | ✅ | ✅ | 3,134 | 3,134 | 2,210 | 0% | -42% |
| 202 | 2412.18823 | cs | 3 | 3 | 0.331 | ✅ | ❌ | ❌ | 1,876 | 1,876 | 2,531 | 0% | 26% |
| 250 | 2412.20486 | cs | 9 | 9 | 0.874 | ✅ | ✅ | ✅ | 2,946 | 2,946 | 2,531 | 0% | -16% |
| 298 | 2412.05250 | math | 6 | 6 | 0.397 | ✅ | ❌ | ❌ | 663 | 663 | 2,531 | 0% | 74% |
| 337 | 2412.12372 | math | 19 | 19 | 0.279 | ✅ | ❌ | ❌ | 1,587 | 1,587 | 2,531 | 0% | 37% |
| 353 | 2412.12446 | math | 10 | 10 | 0.956 | ✅ | ✅ | ✅ | 1,778 | 1,778 | 2,316 | 0% | 23% |
| 368 | 2412.20966 | math | 10 | 10 | 0.937 | ✅ | ✅ | ✅ | 1,062 | 1,062 | 2,531 | 0% | 58% |
| 404 | 2411.15169 | physics | 6 | 6 | 0.592 | ✅ | ✅ | ❌ | 1,784 | 1,784 | 2,531 | 0% | 30% |
| 405 | 2411.15169 | physics | 7 | 7 | 0.587 | ✅ | ✅ | ❌ | 1,610 | 1,610 | 2,531 | 0% | 36% |
| 407 | 2411.15169 | physics | 9 | 9 | 0.877 | ✅ | ✅ | ✅ | 2,120 | 2,120 | 2,531 | 0% | 16% |
| 420 | 2412.10069 | physics | 4 | 4 | 0.767 | ✅ | ✅ | ✅ | 559 | 559 | 2,531 | 0% | 78% |
| 436 | 2412.14976 | physics | 6 | 6 | 0.528 | ✅ | ✅ | ❌ | 2,288 | 2,288 | 2,531 | 0% | 10% |
| 452 | 2412.17161 | physics | 12 | 11 | 0.658 | ✅ | ✅ | ❌ | 2,348 | 2,351 | 2,531 | 0% | 7% |
| 467 | 2501.00176 | physics | 10 | 10 | 0.616 | ✅ | ✅ | ❌ | 4,122 | 4,122 | 2,531 | 0% | -63% |
| 472 | 2501.00475 | physics | 25 | 25 | 0.833 | ✅ | ✅ | ✅ | 2,663 | 2,663 | 2,531 | 0% | -5% |
| 478 | 2501.00475 | physics | 9 | 9 | 0.531 | ✅ | ✅ | ❌ | 2,424 | 2,424 | 2,531 | 0% | 4% |
| 492 | 2404.05865 | q-bio | 4 | 4 | 0.868 | ✅ | ✅ | ✅ | 2,454 | 2,454 | 2,531 | 0% | 3% |
| 501 | 2410.10919 | q-bio | 5 | 5 | 0.614 | ✅ | ✅ | ❌ | 2,637 | 2,637 | 2,316 | 0% | -14% |
| 512 | 2411.12087 | q-bio | 10 | 9 | 0.698 | ✅ | ✅ | ❌ | 1,734 | 1,741 | 2,531 | 0% | 31% |
| 548 | 2411.16084 | q-bio | 5 | 5 | 0.957 | ✅ | ✅ | ✅ | 711 | 711 | 2,531 | 0% | 72% |
| 570 | 2410.22346 | q-fin | 13 | 13 | 0.484 | ✅ | ❌ | ❌ | 3,549 | 3,549 | 2,531 | 0% | -40% |
| 576 | 2410.22346 | q-fin | 12 | 12 | 0.535 | ✅ | ✅ | ❌ | 3,034 | 3,034 | 2,531 | 0% | -20% |
| 608 | 2412.12458 | q-fin | 4 | 4 | 0.880 | ✅ | ✅ | ✅ | 4,738 | 4,738 | 2,531 | 0% | -87% |
| 634 | 2412.16122 | q-fin | 6 | 6 | 0.967 | ✅ | ✅ | ✅ | 405 | 405 | 2,531 | 0% | 84% |
| 651 | 2412.16927 | q-fin | 7 | 7 | 0.807 | ✅ | ✅ | ✅ | 3,121 | 3,121 | 2,531 | 0% | -23% |
| 678 | 2405.20601 | stat | 6 | 6 | 0.621 | ✅ | ✅ | ❌ | 2,008 | 2,008 | 2,531 | 0% | 21% |
| 683 | 2405.20601 | stat | 6 | 6 | 0.704 | ✅ | ✅ | ✅ | 1,719 | 1,719 | 2,531 | 0% | 32% |
| 716 | 2411.04729 | stat | 10 | 10 | 0.272 | ✅ | ❌ | ❌ | 924 | 924 | 2,316 | 0% | 60% |
| 717 | 2411.04729 | stat | 12 | 12 | 0.287 | ✅ | ❌ | ❌ | 1,228 | 1,228 | 2,316 | 0% | 47% |
| 729 | 2412.11303 | stat | 10 | 10 | 0.734 | ✅ | ✅ | ✅ | 3,033 | 3,033 | 2,531 | 0% | -20% |
| 732 | 2412.11303 | stat | 15 | 15 | 0.946 | ✅ | ✅ | ✅ | 1,103 | 1,103 | 2,531 | 0% | 56% |
| 765 | 2406.05299 | econ | 15 | 15 | 0.591 | ✅ | ✅ | ❌ | 744 | 744 | 2,316 | 0% | 68% |
| 804 | 2410.14317 | econ | 9 | 9 | 0.236 | ❌ | ❌ | ❌ | 616 | 616 | 2,531 | 0% | 76% |
| 816 | 2411.15797 | econ | 6 | 6 | 0.920 | ✅ | ✅ | ✅ | 2,444 | 2,444 | 2,531 | 0% | 3% |
| 883 | 2412.16977 | eess | 15 | 15 | 0.838 | ✅ | ✅ | ✅ | 1,600 | 1,600 | 2,531 | 0% | 37% |
| 905 | 2412.18955 | eess | 15 | 15 | 0.650 | ✅ | ✅ | ❌ | 3,034 | 3,034 | 2,531 | 0% | -20% |
| 909 | 2412.18955 | eess | 6 | 5 | 0.939 | ✅ | ✅ | ✅ | 588 | 594 | 2,531 | 1% | 77% |
| 926 | 2412.20176 | econ | 10 | 10 | 0.691 | ✅ | ✅ | ❌ | 741 | 741 | 2,318 | 0% | 68% |
| 944 | 2501.00038 | eess | 18 | 18 | 0.469 | ✅ | ❌ | ❌ | 1,501 | 1,501 | 2,531 | 0% | 41% |
| 949 | 2501.03254 | cs | 3 | 3 | 0.943 | ✅ | ✅ | ✅ | 2,036 | 2,036 | 2,531 | 0% | 20% |
| 965 | 2412.05250 | math | 17 | 16 | 0.425 | ✅ | ❌ | ❌ | 910 | 916 | 2,531 | 1% | 64% |
| 985 | 2412.12319 | math | 16 | 16 | 0.312 | ✅ | ❌ | ❌ | 1,132 | 1,132 | 2,531 | 0% | 55% |
| 986 | 2412.12319 | math | 10 | 10 | 0.439 | ✅ | ❌ | ❌ | 1,314 | 1,314 | 2,531 | 0% | 48% |
| 992 | 2412.12372 | math | 23 | 23 | 0.203 | ❌ | ❌ | ❌ | 1,604 | 1,604 | 2,531 | 0% | 37% |
| 1109 | 2404.05865 | q-bio | 5 | 4 | 0.820 | ✅ | ✅ | ✅ | 4,049 | 4,059 | 2,531 | 0% | -60% |
| 1117 | 2410.10919 | q-bio | 5 | 5 | 0.567 | ✅ | ✅ | ❌ | 3,585 | 3,585 | 2,316 | 0% | -55% |
| 1138 | 2411.14726 | q-bio | 15 | 13 | 0.839 | ✅ | ✅ | ✅ | 1,655 | 1,673 | 2,531 | 1% | 35% |
| 1206 | 2412.13101 | q-fin | 8 | 6 | 0.928 | ✅ | ✅ | ✅ | 337 | 348 | 2,316 | 3% | 85% |
| 1217 | 2412.16122 | q-fin | 5 | 5 | 0.455 | ✅ | ❌ | ❌ | 2,105 | 2,105 | 2,531 | 0% | 17% |
| 1219 | 2412.16122 | q-fin | 5 | 5 | 0.531 | ✅ | ✅ | ❌ | 1,313 | 1,313 | 2,531 | 0% | 48% |
| 1241 | 2309.06983 | stat | 7 | 7 | 0.672 | ✅ | ✅ | ❌ | 337 | 337 | 2,531 | 0% | 87% |
| 1260 | 2409.14197 | stat | 8 | 7 | 0.573 | ✅ | ✅ | ❌ | 1,966 | 1,974 | 2,531 | 0% | 22% |
| 1320 | 2406.11528 | econ | 17 | 16 | 0.383 | ✅ | ❌ | ❌ | 1,292 | 1,293 | 2,531 | 0% | 49% |
| 1353 | 2412.10129 | cs | 6 | 6 | 0.632 | ✅ | ✅ | ❌ | 1,466 | 1,466 | 2,531 | 0% | 42% |
| 1354 | 2412.10129 | cs | 6 | 6 | 0.440 | ✅ | ❌ | ❌ | 2,191 | 2,191 | 2,531 | 0% | 13% |
| 1367 | 2412.13786 | eess | 12 | 12 | 0.455 | ✅ | ❌ | ❌ | 2,123 | 2,123 | 2,531 | 0% | 16% |
| 1384 | 2412.18619 | eess | 4 | 4 | 0.687 | ✅ | ✅ | ❌ | 1,863 | 1,863 | 2,210 | 0% | 16% |
| 1392 | 2412.18955 | eess | 12 | 12 | 0.628 | ✅ | ✅ | ❌ | 2,125 | 2,125 | 2,531 | 0% | 16% |
| 1427 | 2412.05250 | math | 7 | 7 | 0.535 | ✅ | ✅ | ❌ | 602 | 602 | 2,531 | 0% | 76% |
| 1455 | 2412.20318 | math | 26 | 25 | 0.113 | ❌ | ❌ | ❌ | 1,218 | 1,219 | 2,531 | 0% | 52% |
| 1487 | 2412.14976 | physics | 9 | 9 | 0.514 | ✅ | ✅ | ❌ | 2,638 | 2,638 | 2,531 | 0% | -4% |
| 1505 | 2403.03335 | q-bio | 3 | 3 | 0.662 | ✅ | ✅ | ❌ | 371 | 371 | 2,531 | 0% | 85% |
| 1509 | 2404.05865 | q-bio | 4 | 4 | 0.737 | ✅ | ✅ | ✅ | 3,868 | 3,868 | 2,531 | 0% | -53% |
| 1522 | 2410.10919 | q-bio | 8 | 7 | 0.577 | ✅ | ✅ | ❌ | 1,956 | 1,960 | 2,316 | 0% | 16% |
| 1548 | 2410.22346 | q-fin | 12 | 12 | 0.511 | ✅ | ✅ | ❌ | 3,034 | 3,034 | 2,531 | 0% | -20% |
| 1580 | 2412.16927 | q-fin | 23 | 22 | 0.575 | ✅ | ✅ | ❌ | 2,158 | 2,161 | 2,531 | 0% | 15% |
| 1592 | 2405.20601 | stat | 4 | 4 | 0.466 | ✅ | ❌ | ❌ | 858 | 858 | 2,531 | 0% | 66% |
| 1620 | 2412.15633 | stat | 13 | 13 | 0.224 | ❌ | ❌ | ❌ | 1,180 | 1,180 | 2,316 | 0% | 49% |
| **Total** | | | **866** | **846** | | | | | **145,494** | **145,610** | **198,939** | **0%** | **27%** |

## Summary

- **Mean IoU:** 0.605
- **IoU@0.25:** 73/80 (91.2%)
- **IoU@0.5:** 55/80 (68.8%)
- **IoU@0.7:** 26/80 (32.5%)

**Token Totals:** Selected 145,494 | All OCR 145,610 | Full Image 198,939

**Savings:** 0.1% vs All OCR | 26.9% vs Full Image


==> anc/ablations/p25_agg-mean_rs-weighted_avg_mo-0.1/bbox_docvqa_benchmark_20251213_151857/summary.json <==
{
  "token_summary": {
    "total_tokens_selected": 145494,
    "total_tokens_all_ocr": 145610,
    "total_tokens_full_image": 198939,
    "savings_vs_all_ocr": "0.1%",
    "savings_vs_full_image": "26.9%"
  },
  "failed_count": 0,
  "sample_results": [
    {
      "sample_id": 6,
      "question": "In the described spiral process, between which two poles does it oscillate, and what page number is cited for the processual definition?",
      "doc_name": "2311.07631",
      "category": "cs",
      "gt_bboxes": [
        [
          290.0,
          2025.0,
          2245.0,
          2985.0
        ]
      ],
      "pred_bboxes": [
        [
          339.0,
          297.0,
          2141.0,
          389.0
        ],
        [
          339.0,
          432.0,
          2105.0,
          554.0
        ],
        [
          339.0,
          584.0,
          2090.0,
          706.0
        ],
        [
          293.0,
          832.0,
          987.0,
          1057.0
        ],
        [
          293.0,
          1080.0,
          2238.0,
          1255.0
        ],
        [
          339.0,
          1275.0,
          2213.0,
          1403.0
        ],
        [
          339.0,
          1417.0,
          2169.0,
          1542.0
        ],
        [
          339.0,
          1559.0,
          2182.0,
          1681.0
        ],
        [
          339.0,
          1697.0,
          2008.0,
          1820.0
        ],
        [
          339.0,
          1839.0,
          2197.0,
          1962.0
        ],
        [
          293.0,
          2206.0,
          1008.0,
          2259.0
        ],
        [
          293.0,
          2338.0,
          2248.0,
          2963.0
        ],
        [
          293.0,
          2266.0,
          571.0,
          2315.0
        ]
      ],
      "tokens_selected": 577,
      "tokens_all_ocr": 600,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 17,
      "question": "According to equation (18), (C)UA holds if which two PD expressions are zero?",
      "doc_name": "2405.09360",
      "category": "econ",
      "gt_bboxes": [
        [
          1327.0,
          2322.0,
          2331.0,
          2827.0
        ]
      ],
      "pred_bboxes": [
        [
          1605.0,
          2579.0,
          2327.0,
          2639.0
        ],
        [
          1327.0,
          2005.0,
          1403.0,
          2048.0
        ],
        [
          513.0,
          1060.0,
          924.0,
          1119.0
        ],
        [
          1671.0,
          1595.0,
          1990.0,
          1654.0
        ],
        [
          1735.0,
          2649.0,
          2327.0,
          2708.0
        ],
        [
          216.0,
          2259.0,
          492.0,
          2305.0
        ],
        [
          216.0,
          1126.0,
          418.0,
          1172.0
        ],
        [
          216.0,
          224.0,
          1217.0,
          505.0
        ],
        [
          219.0,
          538.0,
          712.0,
          587.0
        ],
        [
          216.0,
          594.0,
          1217.0,
          776.0
        ],
        [
          216.0,
          776.0,
          1217.0,
          961.0
        ],
        [
          216.0,
          957.0,
          1217.0,
          1053.0
        ],
        [
          216.0,
          1172.0,
          1217.0,
          1357.0
        ],
        [
          234.0,
          1360.0,
          1217.0,
          1423.0
        ],
        [
          216.0,
          1427.0,
          1217.0,
          1519.0
        ],
        [
          216.0,
          1526.0,
          1217.0,
          1618.0
        ],
        [
          234.0,
          1628.0,
          1217.0,
          1929.0
        ],
        [
          216.0,
          1942.0,
          1217.0,
          2223.0
        ],
        [
          216.0,
          2315.0,
          1217.0,
          2682.0
        ],
        [
          216.0,
          2685.0,
          1217.0,
          2824.0
        ],
        [
          216.0,
          2834.0,
          1217.0,
          2933.0
        ],
        [
          1531.0,
          237.0,
          2062.0,
          753.0
        ],
        [
          1324.0,
          868.0,
          2327.0,
          967.0
        ],
        [
          1327.0,
          1106.0,
          2327.0,
          1387.0
        ],
        [
          1327.0,
          1387.0,
          2327.0,
          1578.0
        ],
        [
          1327.0,
          1668.0,
          2016.0,
          1717.0
        ],
        [
          1327.0,
          1717.0,
          2327.0,
          1856.0
        ],
        [
          1327.0,
          1863.0,
          2284.0,
          1912.0
        ],
        [
          1625.0,
          1922.0,
          2327.0,
          1985.0
        ],
        [
          1352.0,
          2057.0,
          2299.0,
          2173.0
        ],
        [
          1327.0,
          2186.0,
          2327.0,
          2279.0
        ],
        [
          1327.0,
          2312.0,
          2156.0,
          2365.0
        ],
        [
          1327.0,
          2371.0,
          2327.0,
          2566.0
        ],
        [
          1327.0,
          2725.0,
          2325.0,
          2821.0
        ],
        [
          1327.0,
          2834.0,
          2325.0,
          2930.0
        ]
      ],
      "tokens_selected": 1700,
      "tokens_all_ocr": 1704,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 18,
      "question": "In Proposition 8\u2019s second claim, what factor multiplies \u03b5\u00b7K in the no-disadvantage bound, and which norm of PD is used in the inequality for |UD|?",
      "doc_name": "2405.09360",
      "category": "econ",
      "gt_bboxes": [
        [
          1324.0,
          731.0,
          2339.0,
          2938.0
        ]
      ],
      "pred_bboxes": [
        [
          1631.0,
          2348.0,
          2016.0,
          2404.0
        ],
        [
          1608.0,
          1773.0,
          2034.0,
          1830.0
        ],
        [
          645.0,
          218.0,
          791.0,
          267.0
        ],
        [
          630.0,
          2147.0,
          816.0,
          2200.0
        ],
        [
          216.0,
          911.0,
          791.0,
          961.0
        ],
        [
          1608.0,
          2041.0,
          2034.0,
          2097.0
        ],
        [
          216.0,
          1308.0,
          893.0,
          1357.0
        ],
        [
          1728.0,
          1106.0,
          2011.0,
          1159.0
        ],
        [
          214.0,
          280.0,
          1212.0,
          379.0
        ],
        [
          365.0,
          399.0,
          1074.0,
          614.0
        ],
        [
          214.0,
          627.0,
          1212.0,
          723.0
        ],
        [
          482.0,
          743.0,
          957.0,
          891.0
        ],
        [
          387.0,
          981.0,
          1212.0,
          1129.0
        ],
        [
          216.0,
          1149.0,
          1033.0,
          1199.0
        ],
        [
          252.0,
          1222.0,
          1186.0,
          1281.0
        ],
        [
          255.0,
          1380.0,
          1212.0,
          1526.0
        ],
        [
          216.0,
          1549.0,
          1212.0,
          1658.0
        ],
        [
          260.0,
          1681.0,
          1212.0,
          1833.0
        ],
        [
          216.0,
          1846.0,
          1212.0,
          1945.0
        ],
        [
          216.0,
          1972.0,
          1212.0,
          2117.0
        ],
        [
          216.0,
          2223.0,
          1212.0,
          2318.0
        ],
        [
          313.0,
          2345.0,
          1115.0,
          2513.0
        ],
        [
          216.0,
          2533.0,
          1212.0,
          2774.0
        ],
        [
          280.0,
          2801.0,
          1212.0,
          2857.0
        ],
        [
          216.0,
          2883.0,
          906.0,
          2933.0
        ],
        [
          1324.0,
          221.0,
          2325.0,
          317.0
        ],
        [
          1324.0,
          346.0,
          2325.0,
          396.0
        ],
        [
          1380.0,
          422.0,
          2266.0,
          485.0
        ],
        [
          1324.0,
          508.0,
          2325.0,
          696.0
        ],
        [
          1324.0,
          726.0,
          2325.0,
          822.0
        ],
        [
          1352.0,
          839.0,
          2325.0,
          1073.0
        ],
        [
          1324.0,
          1182.0,
          1983.0,
          1232.0
        ],
        [
          1347.0,
          1258.0,
          2299.0,
          1321.0
        ],
        [
          1324.0,
          1344.0,
          1822.0,
          1390.0
        ],
        [
          1378.0,
          1420.0,
          2281.0,
          1479.0
        ],
        [
          1324.0,
          1499.0,
          2325.0,
          1750.0
        ],
        [
          1324.0,
          1856.0,
          2325.0,
          2008.0
        ],
        [
          1324.0,
          2127.0,
          2325.0,
          2229.0
        ],
        [
          1324.0,
          2229.0,
          2325.0,
          2325.0
        ],
        [
          1324.0,
          2424.0,
          2325.0,
          2612.0
        ],
        [
          1327.0,
          2636.0,
          2325.0,
          2774.0
        ],
        [
          1324.0,
          2794.0,
          2325.0,
          2933.0
        ]
      ],
      "tokens_selected": 1871,
      "tokens_all_ocr": 1871,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 32,
      "question": "According to inequality (5), which denominator appears under (\u2211\u221ac_i(a_i))^2?",
      "doc_name": "2406.11528",
      "category": "econ",
      "gt_bboxes": [
        [
          281.0,
          1453.0,
          2263.0,
          2912.0
        ]
      ],
      "pred_bboxes": [
        [
          1084.0,
          1612.0,
          1460.0,
          1734.0
        ],
        [
          290.0,
          634.0,
          477.0,
          687.0
        ],
        [
          290.0,
          2345.0,
          699.0,
          2398.0
        ],
        [
          288.0,
          293.0,
          2253.0,
          416.0
        ],
        [
          1023.0,
          459.0,
          1523.0,
          597.0
        ],
        [
          747.0,
          670.0,
          1791.0,
          822.0
        ],
        [
          290.0,
          842.0,
          2253.0,
          967.0
        ],
        [
          362.0,
          967.0,
          1454.0,
          1024.0
        ],
        [
          850.0,
          1066.0,
          1694.0,
          1212.0
        ],
        [
          293.0,
          1238.0,
          1694.0,
          1304.0
        ],
        [
          362.0,
          1334.0,
          1161.0,
          1393.0
        ],
        [
          290.0,
          1453.0,
          2253.0,
          1572.0
        ],
        [
          288.0,
          1763.0,
          1822.0,
          1823.0
        ],
        [
          931.0,
          1866.0,
          1620.0,
          2024.0
        ],
        [
          288.0,
          2054.0,
          1937.0,
          2117.0
        ],
        [
          691.0,
          2157.0,
          2246.0,
          2309.0
        ],
        [
          786.0,
          2394.0,
          2246.0,
          2550.0
        ],
        [
          288.0,
          2573.0,
          2248.0,
          2728.0
        ],
        [
          969.0,
          2758.0,
          2246.0,
          2906.0
        ]
      ],
      "tokens_selected": 1169,
      "tokens_all_ocr": 1169,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 33,
      "question": "In the final inequality, E_Fw[y \u2212 w(y)] is bounded by what expression that is set equal to u(\u03b1*)/\u2212ln(1\u2212\u03b1*)?",
      "doc_name": "2406.11528",
      "category": "econ",
      "gt_bboxes": [
        [
          290.0,
          965.0,
          2254.0,
          2639.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          297.0,
          717.0,
          353.0
        ],
        [
          290.0,
          369.0,
          2253.0,
          518.0
        ],
        [
          365.0,
          554.0,
          2026.0,
          792.0
        ],
        [
          290.0,
          806.0,
          2253.0,
          924.0
        ],
        [
          290.0,
          951.0,
          2253.0,
          1142.0
        ],
        [
          862.0,
          1172.0,
          1679.0,
          1284.0
        ],
        [
          290.0,
          1304.0,
          2253.0,
          1476.0
        ],
        [
          740.0,
          1479.0,
          1804.0,
          1552.0
        ],
        [
          290.0,
          1562.0,
          2253.0,
          1678.0
        ],
        [
          806.0,
          1707.0,
          1735.0,
          1800.0
        ],
        [
          290.0,
          1820.0,
          2195.0,
          1882.0
        ],
        [
          439.0,
          1909.0,
          2098.0,
          2229.0
        ],
        [
          290.0,
          2246.0,
          2253.0,
          2418.0
        ],
        [
          773.0,
          2447.0,
          1771.0,
          2560.0
        ],
        [
          293.0,
          2576.0,
          2253.0,
          2636.0
        ],
        [
          290.0,
          2655.0,
          2253.0,
          2949.0
        ]
      ],
      "tokens_selected": 1518,
      "tokens_all_ocr": 1518,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 75,
      "question": "In the theorem shown, which theorem establishes identification, what lower bound on n is given, and what is the equation number of the moment condition?",
      "doc_name": "2410.14317",
      "category": "econ",
      "gt_bboxes": [
        [
          293.0,
          2345.0,
          2284.0,
          2888.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          2824.0,
          809.0,
          2883.0
        ],
        [
          288.0,
          280.0,
          1485.0,
          383.0
        ],
        [
          796.0,
          445.0,
          1751.0,
          743.0
        ],
        [
          288.0,
          789.0,
          2409.0,
          1225.0
        ],
        [
          359.0,
          1248.0,
          1490.0,
          1314.0
        ],
        [
          816.0,
          1377.0,
          1735.0,
          1638.0
        ],
        [
          288.0,
          1704.0,
          1796.0,
          1770.0
        ],
        [
          878.0,
          1833.0,
          2246.0,
          2034.0
        ],
        [
          288.0,
          2100.0,
          2253.0,
          2275.0
        ],
        [
          288.0,
          2318.0,
          2256.0,
          2493.0
        ],
        [
          987.0,
          2560.0,
          2246.0,
          2768.0
        ],
        [
          293.0,
          2936.0,
          2253.0,
          3019.0
        ]
      ],
      "tokens_selected": 767,
      "tokens_all_ocr": 767,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 106,
      "question": "Across all rows where the Test set genres are 'Pop, Rock', what is the median FMD value reported?",
      "doc_name": "2412.07948",
      "category": "eess",
      "gt_bboxes": [
        [
          226.0,
          851.0,
          1219.0,
          1840.0
        ]
      ],
      "pred_bboxes": [
        [
          1327.0,
          2084.0,
          1786.0,
          2137.0
        ],
        [
          472.0,
          208.0,
          2075.0,
          654.0
        ],
        [
          216.0,
          680.0,
          2325.0,
          776.0
        ],
        [
          268.0,
          852.0,
          1171.0,
          1612.0
        ],
        [
          219.0,
          1641.0,
          1222.0,
          1833.0
        ],
        [
          219.0,
          1902.0,
          1217.0,
          2097.0
        ],
        [
          222.0,
          2137.0,
          781.0,
          2186.0
        ],
        [
          222.0,
          2200.0,
          1217.0,
          2794.0
        ],
        [
          219.0,
          2797.0,
          1217.0,
          2933.0
        ],
        [
          1352.0,
          875.0,
          2299.0,
          1519.0
        ],
        [
          1324.0,
          1578.0,
          2322.0,
          1674.0
        ],
        [
          1327.0,
          1767.0,
          2322.0,
          2044.0
        ],
        [
          1327.0,
          2150.0,
          2322.0,
          2698.0
        ],
        [
          1327.0,
          2702.0,
          2322.0,
          2930.0
        ]
      ],
      "tokens_selected": 2296,
      "tokens_all_ocr": 2296,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 116,
      "question": "In this excerpt, how is the main diagnosis characterized, including its context?",
      "doc_name": "2412.09651",
      "category": "cs",
      "gt_bboxes": [
        [
          237.0,
          1855.0,
          2243.0,
          2365.0
        ]
      ],
      "pred_bboxes": [
        [
          228.0,
          231.0,
          2245.0,
          463.0
        ],
        [
          228.0,
          463.0,
          2247.0,
          1211.0
        ],
        [
          228.0,
          1211.0,
          2247.0,
          1671.0
        ],
        [
          228.0,
          1671.0,
          2245.0,
          1843.0
        ],
        [
          228.0,
          1847.0,
          2247.0,
          2363.0
        ],
        [
          288.0,
          2486.0,
          1192.0,
          2552.0
        ],
        [
          228.0,
          2612.0,
          2247.0,
          3188.0
        ]
      ],
      "tokens_selected": 841,
      "tokens_all_ocr": 841,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 118,
      "question": "When autonomously performing decision-tree steps, what three resources does the system utilize?",
      "doc_name": "2412.09651",
      "category": "cs",
      "gt_bboxes": [
        [
          237.0,
          1869.0,
          2246.0,
          2148.0
        ]
      ],
      "pred_bboxes": [
        [
          235.0,
          386.0,
          2247.0,
          1214.0
        ],
        [
          737.0,
          1253.0,
          1728.0,
          1292.0
        ],
        [
          228.0,
          1337.0,
          2247.0,
          1857.0
        ],
        [
          228.0,
          1857.0,
          2245.0,
          2145.0
        ],
        [
          228.0,
          2145.0,
          2245.0,
          2257.0
        ],
        [
          228.0,
          2261.0,
          2245.0,
          2545.0
        ],
        [
          302.0,
          2549.0,
          2247.0,
          2893.0
        ],
        [
          228.0,
          2918.0,
          2245.0,
          3033.0
        ]
      ],
      "tokens_selected": 1861,
      "tokens_all_ocr": 1861,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 125,
      "question": "In Code Snippet 8, what are the final numeric parameters passed to OS_SART and ASD_POCS, respectively?",
      "doc_name": "2412.10129",
      "category": "cs",
      "gt_bboxes": [
        [
          328.0,
          1239.0,
          2123.0,
          1469.0
        ]
      ],
      "pred_bboxes": [
        [
          298.0,
          1952.0,
          1018.0,
          2015.0
        ],
        [
          280.0,
          363.0,
          2093.0,
          908.0
        ],
        [
          293.0,
          951.0,
          2154.0,
          1090.0
        ],
        [
          612.0,
          1222.0,
          2024.0,
          1288.0
        ],
        [
          336.0,
          1301.0,
          1493.0,
          1466.0
        ],
        [
          293.0,
          1479.0,
          2162.0,
          1879.0
        ],
        [
          293.0,
          2048.0,
          2162.0,
          2513.0
        ],
        [
          293.0,
          2513.0,
          2159.0,
          2979.0
        ],
        [
          293.0,
          2982.0,
          2154.0,
          3111.0
        ]
      ],
      "tokens_selected": 1504,
      "tokens_all_ocr": 1504,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 187,
      "question": "During every step, when counts are non-zero, what exact signals with their quantities do the column and row counters assert?",
      "doc_name": "2412.17966",
      "category": "cs",
      "gt_bboxes": [
        [
          1295.0,
          1758.0,
          2356.0,
          2797.0
        ]
      ],
      "pred_bboxes": [
        [
          199.0,
          1767.0,
          518.0,
          1813.0
        ],
        [
          1296.0,
          201.0,
          1671.0,
          247.0
        ],
        [
          214.0,
          198.0,
          1237.0,
          802.0
        ],
        [
          196.0,
          825.0,
          1248.0,
          875.0
        ],
        [
          196.0,
          974.0,
          1248.0,
          1070.0
        ],
        [
          199.0,
          1215.0,
          1248.0,
          1314.0
        ],
        [
          579.0,
          1354.0,
          1245.0,
          1410.0
        ],
        [
          199.0,
          1453.0,
          1248.0,
          1704.0
        ],
        [
          201.0,
          1846.0,
          1250.0,
          2490.0
        ],
        [
          201.0,
          2497.0,
          1250.0,
          2992.0
        ],
        [
          1296.0,
          264.0,
          2345.0,
          1255.0
        ],
        [
          1296.0,
          1258.0,
          2345.0,
          1552.0
        ],
        [
          1296.0,
          1555.0,
          2345.0,
          1750.0
        ],
        [
          1296.0,
          1754.0,
          2345.0,
          2794.0
        ],
        [
          1296.0,
          2797.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 2136,
      "tokens_all_ocr": 2147,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 190,
      "question": "In Fig. 7, during the generation process, through which aligner does the LLM produce continuous tokens, and what is the resulting latent representation's symbol?",
      "doc_name": "2412.18619",
      "category": "eess",
      "gt_bboxes": [
        [
          170.0,
          1162.0,
          1846.0,
          1792.0
        ]
      ],
      "pred_bboxes": [
        [
          184.0,
          348.0,
          1832.0,
          453.0
        ],
        [
          184.0,
          471.0,
          1836.0,
          1030.0
        ],
        [
          184.0,
          1063.0,
          889.0,
          1111.0
        ],
        [
          184.0,
          1159.0,
          1834.0,
          1513.0
        ],
        [
          182.0,
          1555.0,
          1836.0,
          1789.0
        ],
        [
          184.0,
          1843.0,
          1836.0,
          2096.0
        ],
        [
          184.0,
          2096.0,
          1836.0,
          2399.0
        ],
        [
          184.0,
          2420.0,
          1836.0,
          2570.0
        ],
        [
          184.0,
          2591.0,
          1836.0,
          2744.0
        ]
      ],
      "tokens_selected": 1338,
      "tokens_all_ocr": 1338,
      "tokens_full_image": 2210,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 199,
      "question": "In the NTP framework, what are the two basic tokenizer features, and what notation denotes the token sequences for the model\u2019s input and output?",
      "doc_name": "2412.18619",
      "category": "eess",
      "gt_bboxes": [
        [
          185.0,
          2590.0,
          1852.0,
          2760.0
        ]
      ],
      "pred_bboxes": [
        [
          186.0,
          525.0,
          1834.0,
          1951.0
        ],
        [
          184.0,
          342.0,
          1834.0,
          480.0
        ],
        [
          186.0,
          2054.0,
          1838.0,
          2558.0
        ],
        [
          186.0,
          2588.0,
          1838.0,
          2735.0
        ]
      ],
      "tokens_selected": 3134,
      "tokens_all_ocr": 3134,
      "tokens_full_image": 2210,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 202,
      "question": "At p=1013, what is the approximate difference between shallow and original errors?",
      "doc_name": "2412.18823",
      "category": "cs",
      "gt_bboxes": [
        [
          726.0,
          1853.0,
          1843.0,
          2524.0
        ]
      ],
      "pred_bboxes": [
        [
          753.0,
          578.0,
          1812.0,
          2510.0
        ],
        [
          620.0,
          508.0,
          1937.0,
          561.0
        ],
        [
          553.0,
          2672.0,
          2008.0,
          2768.0
        ]
      ],
      "tokens_selected": 1876,
      "tokens_all_ocr": 1876,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 250,
      "question": "By how many beats does the latency of 'PH.C C' exceed the combined latencies of 'MX.C C V' and 'MXX.C C1 C2 V'?",
      "doc_name": "2412.20486",
      "category": "cs",
      "gt_bboxes": [
        [
          213.0,
          1202.0,
          2317.0,
          2166.0
        ]
      ],
      "pred_bboxes": [
        [
          275.0,
          231.0,
          2338.0,
          1116.0
        ],
        [
          678.0,
          1129.0,
          1858.0,
          1179.0
        ],
        [
          255.0,
          1275.0,
          2287.0,
          2147.0
        ],
        [
          224.0,
          1199.0,
          2322.0,
          1255.0
        ],
        [
          395.0,
          2203.0,
          1041.0,
          2593.0
        ],
        [
          349.0,
          2632.0,
          1097.0,
          2685.0
        ],
        [
          196.0,
          2794.0,
          1248.0,
          2992.0
        ],
        [
          1294.0,
          2209.0,
          2348.0,
          2606.0
        ],
        [
          1294.0,
          2642.0,
          2348.0,
          2992.0
        ]
      ],
      "tokens_selected": 2946,
      "tokens_all_ocr": 2946,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 298,
      "question": "Among the bracketed references shown, which specify page numbers, and what pages are cited?",
      "doc_name": "2412.05250",
      "category": "math",
      "gt_bboxes": [
        [
          322.0,
          908.0,
          2232.0,
          2716.0
        ]
      ],
      "pred_bboxes": [
        [
          324.0,
          396.0,
          2223.0,
          640.0
        ],
        [
          444.0,
          680.0,
          2105.0,
          862.0
        ],
        [
          324.0,
          901.0,
          2223.0,
          1083.0
        ],
        [
          321.0,
          1083.0,
          2225.0,
          1803.0
        ],
        [
          321.0,
          1803.0,
          2225.0,
          2467.0
        ],
        [
          324.0,
          2470.0,
          2220.0,
          2708.0
        ]
      ],
      "tokens_selected": 663,
      "tokens_all_ocr": 663,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 337,
      "question": "In Remark 3.4, despite the conjectured form for equality in (3.4), which explicit function is stated to satisfy the equality case yet cannot be written in that form?",
      "doc_name": "2412.12372",
      "category": "math",
      "gt_bboxes": [
        [
          287.0,
          1022.0,
          2258.0,
          1773.0
        ]
      ],
      "pred_bboxes": [
        [
          1023.0,
          2236.0,
          1518.0,
          2345.0
        ],
        [
          980.0,
          1232.0,
          1562.0,
          1294.0
        ],
        [
          285.0,
          287.0,
          2256.0,
          416.0
        ],
        [
          735.0,
          439.0,
          1807.0,
          564.0
        ],
        [
          285.0,
          568.0,
          2261.0,
          789.0
        ],
        [
          865.0,
          809.0,
          1669.0,
          924.0
        ],
        [
          285.0,
          1010.0,
          2256.0,
          1235.0
        ],
        [
          285.0,
          1294.0,
          2256.0,
          1403.0
        ],
        [
          939.0,
          1410.0,
          1613.0,
          1466.0
        ],
        [
          285.0,
          1466.0,
          2256.0,
          1638.0
        ],
        [
          285.0,
          1661.0,
          2256.0,
          1773.0
        ],
        [
          285.0,
          1793.0,
          2256.0,
          1962.0
        ],
        [
          285.0,
          1985.0,
          2256.0,
          2213.0
        ],
        [
          285.0,
          2358.0,
          2256.0,
          2470.0
        ],
        [
          793.0,
          2493.0,
          1751.0,
          2606.0
        ],
        [
          285.0,
          2619.0,
          1631.0,
          2678.0
        ],
        [
          893.0,
          2698.0,
          1646.0,
          2811.0
        ],
        [
          285.0,
          2824.0,
          1291.0,
          2880.0
        ],
        [
          791.0,
          2900.0,
          1751.0,
          3015.0
        ]
      ],
      "tokens_selected": 1587,
      "tokens_all_ocr": 1587,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 353,
      "question": "In Proposition 4.3, what equation characterizes T^E and for which \u03be does it hold?",
      "doc_name": "2412.12446",
      "category": "math",
      "gt_bboxes": [
        [
          480.0,
          2886.0,
          2001.0,
          3128.0
        ]
      ],
      "pred_bboxes": [
        [
          484.0,
          2132.0,
          598.0,
          2184.0
        ],
        [
          481.0,
          474.0,
          1995.0,
          776.0
        ],
        [
          481.0,
          807.0,
          1690.0,
          1074.0
        ],
        [
          481.0,
          1099.0,
          1995.0,
          1408.0
        ],
        [
          484.0,
          1436.0,
          1993.0,
          1563.0
        ],
        [
          484.0,
          1594.0,
          1993.0,
          1773.0
        ],
        [
          531.0,
          1798.0,
          1943.0,
          2114.0
        ],
        [
          670.0,
          2212.0,
          1799.0,
          2381.0
        ],
        [
          484.0,
          2483.0,
          1993.0,
          2855.0
        ],
        [
          484.0,
          2883.0,
          1993.0,
          3122.0
        ]
      ],
      "tokens_selected": 1778,
      "tokens_all_ocr": 1778,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 368,
      "question": "Within the definition shown, what is the time-one map of a Hamiltonian isotopy called, and what is \u03b9_{\u03c6\u0307_t} \u03c9 equal to?",
      "doc_name": "2412.20966",
      "category": "math",
      "gt_bboxes": [
        [
          517.0,
          742.0,
          2144.0,
          996.0
        ]
      ],
      "pred_bboxes": [
        [
          520.0,
          538.0,
          2136.0,
          696.0
        ],
        [
          520.0,
          733.0,
          2136.0,
          990.0
        ],
        [
          520.0,
          1024.0,
          2136.0,
          1225.0
        ],
        [
          520.0,
          1261.0,
          2136.0,
          1466.0
        ],
        [
          520.0,
          1499.0,
          2136.0,
          1704.0
        ],
        [
          523.0,
          1737.0,
          2136.0,
          1942.0
        ],
        [
          589.0,
          1942.0,
          2136.0,
          2147.0
        ],
        [
          520.0,
          2180.0,
          2136.0,
          2332.0
        ],
        [
          520.0,
          2365.0,
          2136.0,
          2513.0
        ],
        [
          520.0,
          2556.0,
          2136.0,
          2655.0
        ]
      ],
      "tokens_selected": 1062,
      "tokens_all_ocr": 1062,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 404,
      "question": "Between t=0.01 and t=0.1, which intermediate time label appears in both panels (a) and (b)?",
      "doc_name": "2411.15169",
      "category": "physics",
      "gt_bboxes": [
        [
          383.0,
          1360.0,
          2183.0,
          2334.0
        ]
      ],
      "pred_bboxes": [
        [
          408.0,
          393.0,
          1222.0,
          452.0
        ],
        [
          408.0,
          478.0,
          2139.0,
          772.0
        ],
        [
          408.0,
          829.0,
          1319.0,
          891.0
        ],
        [
          408.0,
          918.0,
          2139.0,
          1318.0
        ],
        [
          387.0,
          1387.0,
          2162.0,
          1972.0
        ],
        [
          405.0,
          2034.0,
          2144.0,
          2325.0
        ]
      ],
      "tokens_selected": 1784,
      "tokens_all_ocr": 1784,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 405,
      "question": "Across the four panels (t=0, 0.1, 0.3, 1), which contour value appears in exactly three of them?",
      "doc_name": "2411.15169",
      "category": "physics",
      "gt_bboxes": [
        [
          409.0,
          1050.0,
          2144.0,
          1753.0
        ]
      ],
      "pred_bboxes": [
        [
          408.0,
          393.0,
          2139.0,
          1020.0
        ],
        [
          428.0,
          1047.0,
          2144.0,
          1469.0
        ],
        [
          405.0,
          1519.0,
          2141.0,
          1754.0
        ],
        [
          408.0,
          1892.0,
          1342.0,
          1975.0
        ],
        [
          408.0,
          2011.0,
          2139.0,
          2190.0
        ],
        [
          1028.0,
          2176.0,
          2128.0,
          2302.0
        ],
        [
          408.0,
          2315.0,
          2139.0,
          2834.0
        ]
      ],
      "tokens_selected": 1610,
      "tokens_all_ocr": 1610,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 407,
      "question": "According to the excerpt, what are the exact notations (with indices/superscripts) for the junction-points and the change due to jumps in u^{p,q}(x,y)?",
      "doc_name": "2411.15169",
      "category": "physics",
      "gt_bboxes": [
        [
          394.0,
          889.0,
          2143.0,
          1157.0
        ]
      ],
      "pred_bboxes": [
        [
          405.0,
          389.0,
          2136.0,
          743.0
        ],
        [
          405.0,
          806.0,
          1403.0,
          875.0
        ],
        [
          408.0,
          901.0,
          2136.0,
          1139.0
        ],
        [
          408.0,
          1195.0,
          1477.0,
          1258.0
        ],
        [
          408.0,
          1284.0,
          2197.0,
          1403.0
        ],
        [
          408.0,
          1529.0,
          2139.0,
          2289.0
        ],
        [
          405.0,
          2398.0,
          2141.0,
          2741.0
        ],
        [
          408.0,
          2863.0,
          2047.0,
          2930.0
        ],
        [
          408.0,
          2956.0,
          2139.0,
          3072.0
        ]
      ],
      "tokens_selected": 2120,
      "tokens_all_ocr": 2120,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 420,
      "question": "According to the text, which index is defined as the inverse of the system\u2019s persistence time near \u03b6, what is its numerical range, and what does a value close to 0 suggest?",
      "doc_name": "2412.10069",
      "category": "physics",
      "gt_bboxes": [
        [
          431.0,
          1166.0,
          2103.0,
          2843.0
        ]
      ],
      "pred_bboxes": [
        [
          456.0,
          525.0,
          2082.0,
          1004.0
        ],
        [
          456.0,
          1080.0,
          1817.0,
          1142.0
        ],
        [
          456.0,
          1179.0,
          2085.0,
          2500.0
        ],
        [
          456.0,
          2500.0,
          2082.0,
          2801.0
        ]
      ],
      "tokens_selected": 559,
      "tokens_all_ocr": 559,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 436,
      "question": "According to the caption, which nodes are common to the predominant MIS solutions for the relaxed and full embedded graphs?",
      "doc_name": "2412.14976",
      "category": "physics",
      "gt_bboxes": [
        [
          205.0,
          209.0,
          2360.0,
          1343.0
        ]
      ],
      "pred_bboxes": [
        [
          257.0,
          208.0,
          2299.0,
          842.0
        ],
        [
          216.0,
          885.0,
          2345.0,
          1331.0
        ],
        [
          219.0,
          1413.0,
          1245.0,
          2229.0
        ],
        [
          222.0,
          2242.0,
          1245.0,
          3009.0
        ],
        [
          1314.0,
          1413.0,
          2340.0,
          2896.0
        ],
        [
          1314.0,
          2916.0,
          2338.0,
          3009.0
        ]
      ],
      "tokens_selected": 2288,
      "tokens_all_ocr": 2288,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 452,
      "question": "In panel (a), which symbols denote the paths from slits A and B to the detection point, and in panel (b), what is the unit on the y-axis variable shown horizontally?",
      "doc_name": "2412.17161",
      "category": "physics",
      "gt_bboxes": [
        [
          1313.0,
          730.0,
          2348.0,
          1983.0
        ]
      ],
      "pred_bboxes": [
        [
          219.0,
          267.0,
          1245.0,
          984.0
        ],
        [
          224.0,
          1073.0,
          1235.0,
          1166.0
        ],
        [
          219.0,
          1222.0,
          1245.0,
          1849.0
        ],
        [
          428.0,
          1876.0,
          1240.0,
          2219.0
        ],
        [
          219.0,
          2252.0,
          1245.0,
          2632.0
        ],
        [
          255.0,
          2669.0,
          1240.0,
          2774.0
        ],
        [
          219.0,
          2817.0,
          1245.0,
          3012.0
        ],
        [
          1314.0,
          218.0,
          2340.0,
          551.0
        ],
        [
          1365.0,
          726.0,
          2294.0,
          1651.0
        ],
        [
          1314.0,
          1701.0,
          2340.0,
          1981.0
        ],
        [
          1314.0,
          2147.0,
          2340.0,
          3012.0
        ]
      ],
      "tokens_selected": 2348,
      "tokens_all_ocr": 2351,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 467,
      "question": "According to the figure caption, what are the event dates and which Royal Observatory Greenwich sheet numbers were digitised?",
      "doc_name": "2501.00176",
      "category": "physics",
      "gt_bboxes": [
        [
          171.0,
          1396.0,
          2375.0,
          2248.0
        ]
      ],
      "pred_bboxes": [
        [
          1707.0,
          2880.0,
          1983.0,
          2926.0
        ],
        [
          1618.0,
          2811.0,
          2072.0,
          2857.0
        ],
        [
          393.0,
          221.0,
          2146.0,
          1245.0
        ],
        [
          229.0,
          1275.0,
          2297.0,
          1324.0
        ],
        [
          484.0,
          1384.0,
          2054.0,
          2140.0
        ],
        [
          178.0,
          2157.0,
          2361.0,
          2239.0
        ],
        [
          178.0,
          2312.0,
          1222.0,
          2900.0
        ],
        [
          178.0,
          2903.0,
          1222.0,
          3081.0
        ],
        [
          1319.0,
          2312.0,
          2368.0,
          2764.0
        ],
        [
          1319.0,
          2946.0,
          2368.0,
          3085.0
        ]
      ],
      "tokens_selected": 4122,
      "tokens_all_ocr": 4122,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 472,
      "question": "Among panels where \u03b7 starts at 100% at \u03c9/\u03a9\u22480, what is the ratio of the largest to smallest \u0394\u03c4 values?",
      "doc_name": "2501.00475",
      "category": "physics",
      "gt_bboxes": [
        [
          205.0,
          200.0,
          2354.0,
          1337.0
        ]
      ],
      "pred_bboxes": [
        [
          211.0,
          198.0,
          2345.0,
          1156.0
        ],
        [
          214.0,
          1195.0,
          2348.0,
          1331.0
        ],
        [
          216.0,
          1420.0,
          1245.0,
          1902.0
        ],
        [
          216.0,
          1902.0,
          1243.0,
          1995.0
        ],
        [
          510.0,
          2015.0,
          1243.0,
          2127.0
        ],
        [
          216.0,
          2147.0,
          1245.0,
          2289.0
        ],
        [
          216.0,
          2292.0,
          1245.0,
          2381.0
        ],
        [
          428.0,
          2404.0,
          1243.0,
          2513.0
        ],
        [
          456.0,
          2560.0,
          1243.0,
          2616.0
        ],
        [
          216.0,
          2642.0,
          1245.0,
          2926.0
        ],
        [
          410.0,
          2946.0,
          1245.0,
          3019.0
        ],
        [
          1314.0,
          1420.0,
          2039.0,
          1469.0
        ],
        [
          1312.0,
          1473.0,
          2340.0,
          1569.0
        ],
        [
          1620.0,
          1598.0,
          2338.0,
          1661.0
        ],
        [
          1312.0,
          1694.0,
          2340.0,
          1839.0
        ],
        [
          1386.0,
          1869.0,
          2338.0,
          1985.0
        ],
        [
          1472.0,
          2057.0,
          2338.0,
          2124.0
        ],
        [
          1314.0,
          2163.0,
          2246.0,
          2213.0
        ],
        [
          1312.0,
          2213.0,
          2340.0,
          2309.0
        ],
        [
          1403.0,
          2338.0,
          2338.0,
          2444.0
        ],
        [
          1314.0,
          2470.0,
          2243.0,
          2520.0
        ],
        [
          1365.0,
          2546.0,
          2338.0,
          2609.0
        ],
        [
          1406.0,
          2682.0,
          2338.0,
          2745.0
        ],
        [
          1312.0,
          2781.0,
          2340.0,
          2873.0
        ],
        [
          1694.0,
          2903.0,
          2338.0,
          3009.0
        ]
      ],
      "tokens_selected": 2663,
      "tokens_all_ocr": 2663,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 478,
      "question": "For \u0394t = 1 \u03bcs at f = 10 MHz, what N_per is obtained, and from approximately how many wave periods do the simulations show subharmonics starting?",
      "doc_name": "2501.00475",
      "category": "physics",
      "gt_bboxes": [
        [
          1300.0,
          1380.0,
          2357.0,
          2700.0
        ]
      ],
      "pred_bboxes": [
        [
          216.0,
          198.0,
          2345.0,
          1166.0
        ],
        [
          216.0,
          1205.0,
          2345.0,
          1294.0
        ],
        [
          219.0,
          1387.0,
          1243.0,
          1820.0
        ],
        [
          219.0,
          1836.0,
          1243.0,
          2358.0
        ],
        [
          219.0,
          2371.0,
          1243.0,
          2665.0
        ],
        [
          219.0,
          2682.0,
          1243.0,
          3012.0
        ],
        [
          1314.0,
          1387.0,
          2230.0,
          1436.0
        ],
        [
          1314.0,
          1436.0,
          2338.0,
          1962.0
        ],
        [
          1314.0,
          1965.0,
          2338.0,
          2688.0
        ]
      ],
      "tokens_selected": 2424,
      "tokens_all_ocr": 2424,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 492,
      "question": "At which tolerance level is the ratio of Class II restoration mean to its standard deviation closest to 10, and what is that ratio (rounded to two decimals)?",
      "doc_name": "2404.05865",
      "category": "q-bio",
      "gt_bboxes": [
        [
          274.0,
          1720.0,
          2308.0,
          2680.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          313.0,
          2256.0,
          1453.0
        ],
        [
          395.0,
          1473.0,
          2162.0,
          1582.0
        ],
        [
          293.0,
          1721.0,
          2276.0,
          2576.0
        ],
        [
          559.0,
          2606.0,
          1942.0,
          2662.0
        ]
      ],
      "tokens_selected": 2454,
      "tokens_all_ocr": 2454,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 501,
      "question": "In the row where the Domain annotation reads 'AA = 2,3,4', what are the corresponding Active Site positions and Disulfide bond entry?",
      "doc_name": "2410.10919",
      "category": "q-bio",
      "gt_bboxes": [
        [
          173.0,
          1518.0,
          2319.0,
          2914.0
        ]
      ],
      "pred_bboxes": [
        [
          181.0,
          196.0,
          2292.0,
          628.0
        ],
        [
          181.0,
          625.0,
          2292.0,
          1162.0
        ],
        [
          181.0,
          1162.0,
          2292.0,
          1467.0
        ],
        [
          404.0,
          1520.0,
          2068.0,
          2626.0
        ],
        [
          181.0,
          2679.0,
          2292.0,
          2889.0
        ]
      ],
      "tokens_selected": 2637,
      "tokens_all_ocr": 2637,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 512,
      "question": "Among the deletion strategies, which shows differing v4 between its 'best' and 'worst' rows, and what are those v4 values?",
      "doc_name": "2411.12087",
      "category": "q-bio",
      "gt_bboxes": [
        [
          369.0,
          732.0,
          1971.0,
          1547.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          247.0,
          2031.0,
          614.0
        ],
        [
          439.0,
          726.0,
          1876.0,
          1370.0
        ],
        [
          357.0,
          1410.0,
          1960.0,
          1536.0
        ],
        [
          293.0,
          1770.0,
          2026.0,
          1965.0
        ],
        [
          293.0,
          2015.0,
          2026.0,
          2186.0
        ],
        [
          293.0,
          2223.0,
          2026.0,
          2348.0
        ],
        [
          293.0,
          2394.0,
          2026.0,
          2599.0
        ],
        [
          293.0,
          2642.0,
          1776.0,
          2725.0
        ],
        [
          293.0,
          2768.0,
          1000.0,
          2830.0
        ]
      ],
      "tokens_selected": 1734,
      "tokens_all_ocr": 1741,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 548,
      "question": "In the excerpt, which topic is cited as [21], and what does it involve identifying?",
      "doc_name": "2411.16084",
      "category": "q-bio",
      "gt_bboxes": [
        [
          291.0,
          2373.0,
          2258.0,
          2830.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          297.0,
          2251.0,
          465.0
        ],
        [
          293.0,
          505.0,
          2251.0,
          901.0
        ],
        [
          293.0,
          938.0,
          2251.0,
          1503.0
        ],
        [
          293.0,
          1539.0,
          2251.0,
          2328.0
        ],
        [
          293.0,
          2368.0,
          2251.0,
          2817.0
        ]
      ],
      "tokens_selected": 711,
      "tokens_all_ocr": 711,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 570,
      "question": "From the Fig. 7 title and caption, what normalization technique is referenced and what is the distance metric formula?",
      "doc_name": "2410.22346",
      "category": "q-fin",
      "gt_bboxes": [
        [
          183.0,
          198.0,
          1257.0,
          1344.0
        ]
      ],
      "pred_bboxes": [
        [
          561.0,
          2384.0,
          885.0,
          2431.0
        ],
        [
          204.0,
          2447.0,
          311.0,
          2493.0
        ],
        [
          204.0,
          211.0,
          1212.0,
          802.0
        ],
        [
          196.0,
          825.0,
          1248.0,
          1318.0
        ],
        [
          204.0,
          1370.0,
          1217.0,
          1965.0
        ],
        [
          196.0,
          1991.0,
          1248.0,
          2289.0
        ],
        [
          201.0,
          2497.0,
          1248.0,
          2992.0
        ],
        [
          1306.0,
          211.0,
          2322.0,
          663.0
        ],
        [
          1291.0,
          687.0,
          2345.0,
          1086.0
        ],
        [
          1291.0,
          1182.0,
          2340.0,
          1631.0
        ],
        [
          1291.0,
          1651.0,
          2345.0,
          2200.0
        ],
        [
          1294.0,
          2295.0,
          2345.0,
          2493.0
        ],
        [
          1294.0,
          2497.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 3549,
      "tokens_all_ocr": 3549,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 576,
      "question": "Per Fig. 4\u2019s caption, what is the ratio of stressed to rally regime average correlations?",
      "doc_name": "2410.22346",
      "category": "q-fin",
      "gt_bboxes": [
        [
          185.0,
          1139.0,
          1261.0,
          1924.0
        ]
      ],
      "pred_bboxes": [
        [
          242.0,
          247.0,
          2325.0,
          772.0
        ],
        [
          193.0,
          796.0,
          2348.0,
          1053.0
        ],
        [
          209.0,
          1136.0,
          1225.0,
          1585.0
        ],
        [
          196.0,
          1608.0,
          1250.0,
          1909.0
        ],
        [
          199.0,
          2021.0,
          1248.0,
          2322.0
        ],
        [
          199.0,
          2335.0,
          1248.0,
          2830.0
        ],
        [
          196.0,
          2844.0,
          1248.0,
          2992.0
        ],
        [
          1294.0,
          1139.0,
          2345.0,
          1489.0
        ],
        [
          1294.0,
          1549.0,
          2348.0,
          2229.0
        ],
        [
          1294.0,
          2252.0,
          2345.0,
          2606.0
        ],
        [
          1577.0,
          2712.0,
          2059.0,
          2761.0
        ],
        [
          1294.0,
          2794.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 3034,
      "tokens_all_ocr": 3034,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 608,
      "question": "In the plot, what is the highest labeled y-axis value, and which figure number appears in the caption?",
      "doc_name": "2412.12458",
      "category": "q-fin",
      "gt_bboxes": [
        [
          537.0,
          1677.0,
          2023.0,
          3054.0
        ]
      ],
      "pred_bboxes": [
        [
          944.0,
          1545.0,
          1597.0,
          1602.0
        ],
        [
          890.0,
          2992.0,
          1654.0,
          3045.0
        ],
        [
          543.0,
          290.0,
          2001.0,
          1479.0
        ],
        [
          543.0,
          1691.0,
          2001.0,
          2926.0
        ]
      ],
      "tokens_selected": 4738,
      "tokens_all_ocr": 4738,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 634,
      "question": "In the acknowledgments, which alphanumeric code immediately follows 'RECON-NET'?",
      "doc_name": "2412.16122",
      "category": "q-fin",
      "gt_bboxes": [
        [
          265.0,
          2211.0,
          2257.0,
          3083.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          287.0,
          2248.0,
          614.0
        ],
        [
          290.0,
          657.0,
          2251.0,
          1248.0
        ],
        [
          349.0,
          1496.0,
          1212.0,
          1555.0
        ],
        [
          293.0,
          1658.0,
          2248.0,
          1813.0
        ],
        [
          357.0,
          2064.0,
          982.0,
          2120.0
        ],
        [
          288.0,
          2219.0,
          2251.0,
          3075.0
        ]
      ],
      "tokens_selected": 405,
      "tokens_all_ocr": 405,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 651,
      "question": "Between x=10 and x=24 (even ticks), at how many labeled points is the Residual above zero?",
      "doc_name": "2412.16927",
      "category": "q-fin",
      "gt_bboxes": [
        [
          249.0,
          698.0,
          2096.0,
          1591.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          2427.0,
          975.0,
          2474.0
        ],
        [
          760.0,
          290.0,
          1776.0,
          630.0
        ],
        [
          301.0,
          683.0,
          2093.0,
          1453.0
        ],
        [
          290.0,
          1509.0,
          1074.0,
          1555.0
        ],
        [
          283.0,
          1602.0,
          2126.0,
          2368.0
        ],
        [
          319.0,
          2513.0,
          1511.0,
          2563.0
        ],
        [
          454.0,
          2606.0,
          2090.0,
          2913.0
        ]
      ],
      "tokens_selected": 3121,
      "tokens_all_ocr": 3121,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 678,
      "question": "Across \u03c6 = 0.5, 1.0, and 2.0, which \u03c6 has the most outlier dots, and how many?",
      "doc_name": "2405.20601",
      "category": "stat",
      "gt_bboxes": [
        [
          277.0,
          300.0,
          2263.0,
          1254.0
        ]
      ],
      "pred_bboxes": [
        [
          500.0,
          303.0,
          2042.0,
          1066.0
        ],
        [
          288.0,
          1129.0,
          2253.0,
          1258.0
        ],
        [
          288.0,
          1327.0,
          2256.0,
          1796.0
        ],
        [
          293.0,
          1912.0,
          1827.0,
          1988.0
        ],
        [
          288.0,
          2048.0,
          2256.0,
          2523.0
        ],
        [
          288.0,
          2550.0,
          2256.0,
          2923.0
        ]
      ],
      "tokens_selected": 2008,
      "tokens_all_ocr": 2008,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 683,
      "question": "In the step-function diagram, which leaf labels the top of the rightmost vertical strip, and what exact inequality in the decision tree leads to that leaf?",
      "doc_name": "2405.20601",
      "category": "stat",
      "gt_bboxes": [
        [
          285.0,
          283.0,
          2260.0,
          1131.0
        ]
      ],
      "pred_bboxes": [
        [
          385.0,
          280.0,
          2156.0,
          951.0
        ],
        [
          290.0,
          997.0,
          2253.0,
          1126.0
        ],
        [
          288.0,
          1199.0,
          2256.0,
          1572.0
        ],
        [
          293.0,
          1684.0,
          2113.0,
          1770.0
        ],
        [
          288.0,
          1823.0,
          2259.0,
          2593.0
        ],
        [
          288.0,
          2622.0,
          2256.0,
          2996.0
        ]
      ],
      "tokens_selected": 1719,
      "tokens_all_ocr": 1719,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 716,
      "question": "After removing the s smallest and r largest eigenvalues, what exact eigenvalue ratio defines the effective condition number \u03ba_{s+1,p\u2212r}(Q) in equation (8)?",
      "doc_name": "2411.04729",
      "category": "stat",
      "gt_bboxes": [
        [
          357.0,
          1000.0,
          2134.0,
          2838.0
        ]
      ],
      "pred_bboxes": [
        [
          365.0,
          916.0,
          941.0,
          972.0
        ],
        [
          365.0,
          344.0,
          2113.0,
          860.0
        ],
        [
          365.0,
          1000.0,
          2110.0,
          1285.0
        ],
        [
          365.0,
          1309.0,
          2113.0,
          1481.0
        ],
        [
          903.0,
          1509.0,
          2105.0,
          1667.0
        ],
        [
          365.0,
          1692.0,
          2110.0,
          1804.0
        ],
        [
          365.0,
          1829.0,
          2110.0,
          1998.0
        ],
        [
          365.0,
          2001.0,
          2110.0,
          2510.0
        ],
        [
          1023.0,
          2535.0,
          2105.0,
          2640.0
        ],
        [
          362.0,
          2665.0,
          2110.0,
          2830.0
        ]
      ],
      "tokens_selected": 924,
      "tokens_all_ocr": 924,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 717,
      "question": "According to the excerpt, what is U[\u03b80, \u03b80], and under exactly what condition are \u03b8k,g and \u03b8k\u2032,g\u2032 connected in G_Q?",
      "doc_name": "2411.04729",
      "category": "stat",
      "gt_bboxes": [
        [
          345.0,
          670.0,
          2130.0,
          1806.0
        ]
      ],
      "pred_bboxes": [
        [
          365.0,
          579.0,
          936.0,
          642.0
        ],
        [
          365.0,
          344.0,
          2110.0,
          519.0
        ],
        [
          365.0,
          667.0,
          2110.0,
          842.0
        ],
        [
          414.0,
          874.0,
          2105.0,
          1028.0
        ],
        [
          365.0,
          1053.0,
          2110.0,
          1225.0
        ],
        [
          365.0,
          1225.0,
          2110.0,
          1559.0
        ],
        [
          365.0,
          1559.0,
          2110.0,
          1783.0
        ],
        [
          365.0,
          1861.0,
          1827.0,
          1931.0
        ],
        [
          365.0,
          1969.0,
          2110.0,
          2142.0
        ],
        [
          365.0,
          2180.0,
          2110.0,
          2296.0
        ],
        [
          365.0,
          2331.0,
          2110.0,
          2503.0
        ],
        [
          365.0,
          2538.0,
          2110.0,
          2823.0
        ]
      ],
      "tokens_selected": 1228,
      "tokens_all_ocr": 1228,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 729,
      "question": "In Figure 2\u2019s caption, the first condition B(x0, r0) \u2286 B(x\u2020, r1) reduces to which explicit inequality?",
      "doc_name": "2412.11303",
      "category": "stat",
      "gt_bboxes": [
        [
          357.0,
          294.0,
          2154.0,
          1617.0
        ]
      ],
      "pred_bboxes": [
        [
          349.0,
          297.0,
          2062.0,
          1324.0
        ],
        [
          416.0,
          1334.0,
          2139.0,
          1595.0
        ],
        [
          349.0,
          1671.0,
          1733.0,
          1734.0
        ],
        [
          855.0,
          1783.0,
          1694.0,
          1889.0
        ],
        [
          349.0,
          1922.0,
          2205.0,
          2130.0
        ],
        [
          349.0,
          2133.0,
          2205.0,
          2361.0
        ],
        [
          349.0,
          2365.0,
          2202.0,
          2477.0
        ],
        [
          727.0,
          2523.0,
          1791.0,
          2649.0
        ],
        [
          349.0,
          2688.0,
          2205.0,
          2867.0
        ],
        [
          676.0,
          2910.0,
          1873.0,
          3032.0
        ]
      ],
      "tokens_selected": 3033,
      "tokens_all_ocr": 3033,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 732,
      "question": "According to the crop, which appendix establishes the isotropy assumption via an affine transformation, and what lemma number is cited for the claim that the combined Euclidean and Hilbert metric induces Euclidean topology?",
      "doc_name": "2412.11303",
      "category": "stat",
      "gt_bboxes": [
        [
          345.0,
          2066.0,
          2220.0,
          2369.0
        ]
      ],
      "pred_bboxes": [
        [
          459.0,
          293.0,
          2174.0,
          353.0
        ],
        [
          857.0,
          386.0,
          1812.0,
          502.0
        ],
        [
          418.0,
          538.0,
          2205.0,
          772.0
        ],
        [
          459.0,
          782.0,
          2003.0,
          852.0
        ],
        [
          824.0,
          891.0,
          1842.0,
          1149.0
        ],
        [
          418.0,
          1185.0,
          2202.0,
          1364.0
        ],
        [
          459.0,
          1370.0,
          2202.0,
          1549.0
        ],
        [
          806.0,
          1585.0,
          1858.0,
          1651.0
        ],
        [
          459.0,
          1674.0,
          2202.0,
          1800.0
        ],
        [
          349.0,
          1958.0,
          1845.0,
          2034.0
        ],
        [
          349.0,
          2071.0,
          2202.0,
          2361.0
        ],
        [
          349.0,
          2418.0,
          1391.0,
          2480.0
        ],
        [
          349.0,
          2507.0,
          2202.0,
          2738.0
        ],
        [
          349.0,
          2735.0,
          2202.0,
          2920.0
        ],
        [
          1049.0,
          2949.0,
          2195.0,
          3012.0
        ]
      ],
      "tokens_selected": 1103,
      "tokens_all_ocr": 1103,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 765,
      "question": "Which lemma extends P0,\u03c0[\u0101=a] > 0 to all priors, and which propositions' equivalence is cited to conclude Proposition 2?",
      "doc_name": "2406.05299",
      "category": "econ",
      "gt_bboxes": [
        [
          296.0,
          299.0,
          2190.0,
          1092.0
        ],
        [
          299.0,
          1136.0,
          2203.0,
          1285.0
        ]
      ],
      "pred_bboxes": [
        [
          936.0,
          582.0,
          1534.0,
          646.0
        ],
        [
          293.0,
          1373.0,
          677.0,
          1453.0
        ],
        [
          290.0,
          294.0,
          2185.0,
          509.0
        ],
        [
          290.0,
          712.0,
          1504.0,
          779.0
        ],
        [
          290.0,
          793.0,
          2187.0,
          1081.0
        ],
        [
          293.0,
          1127.0,
          2185.0,
          1267.0
        ],
        [
          290.0,
          1509.0,
          2185.0,
          1653.0
        ],
        [
          293.0,
          1699.0,
          2185.0,
          1843.0
        ],
        [
          293.0,
          1889.0,
          2185.0,
          2033.0
        ],
        [
          293.0,
          2078.0,
          2187.0,
          2219.0
        ],
        [
          293.0,
          2264.0,
          2185.0,
          2408.0
        ],
        [
          293.0,
          2454.0,
          2185.0,
          2598.0
        ],
        [
          293.0,
          2644.0,
          2187.0,
          2784.0
        ],
        [
          293.0,
          2833.0,
          2185.0,
          2974.0
        ],
        [
          293.0,
          3019.0,
          2182.0,
          3163.0
        ]
      ],
      "tokens_selected": 744,
      "tokens_all_ocr": 744,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 804,
      "question": "Using both crops, specify the exact conditioning set for En and the resulting value of En[\u03b5_i] in Assumption 3.",
      "doc_name": "2410.14317",
      "category": "econ",
      "gt_bboxes": [
        [
          264.0,
          2002.0,
          1987.0,
          2251.0
        ],
        [
          284.0,
          1356.0,
          2260.0,
          1923.0
        ]
      ],
      "pred_bboxes": [
        [
          929.0,
          1615.0,
          1610.0,
          1678.0
        ],
        [
          293.0,
          1205.0,
          791.0,
          1278.0
        ],
        [
          288.0,
          290.0,
          2251.0,
          455.0
        ],
        [
          288.0,
          472.0,
          2256.0,
          1100.0
        ],
        [
          288.0,
          1347.0,
          2253.0,
          1509.0
        ],
        [
          288.0,
          1770.0,
          2253.0,
          1929.0
        ],
        [
          293.0,
          1991.0,
          1975.0,
          2057.0
        ],
        [
          916.0,
          2160.0,
          1623.0,
          2219.0
        ],
        [
          288.0,
          2322.0,
          2256.0,
          2566.0
        ]
      ],
      "tokens_selected": 616,
      "tokens_all_ocr": 616,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 816,
      "question": "Which is larger: the ploughing\u2013shelling 'Yes' percentage difference, or the marginal-effect percentage-point increase from a GH\u00a21 profit per acre?",
      "doc_name": "2411.15797",
      "category": "econ",
      "gt_bboxes": [
        [
          290.0,
          484.0,
          2301.0,
          1652.0
        ],
        [
          293.0,
          2222.0,
          2251.0,
          2968.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          297.0,
          2251.0,
          485.0
        ],
        [
          306.0,
          495.0,
          2256.0,
          1536.0
        ],
        [
          293.0,
          1552.0,
          1952.0,
          1651.0
        ],
        [
          293.0,
          1697.0,
          1250.0,
          1747.0
        ],
        [
          293.0,
          1744.0,
          2251.0,
          2180.0
        ],
        [
          293.0,
          2213.0,
          2251.0,
          2959.0
        ]
      ],
      "tokens_selected": 2444,
      "tokens_all_ocr": 2444,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 883,
      "question": "In the approach where environmental and raw speech are fed to the discriminator to disentangle environmental factors, which metric showed a marginal improvement for YourTTS with environmental speaker reference compared to YourTTS (Raw Ref.)?",
      "doc_name": "2412.16977",
      "category": "eess",
      "gt_bboxes": [
        [
          197.0,
          203.0,
          1258.0,
          397.0
        ],
        [
          1295.0,
          2544.0,
          2359.0,
          2889.0
        ]
      ],
      "pred_bboxes": [
        [
          201.0,
          412.0,
          561.0,
          452.0
        ],
        [
          201.0,
          1050.0,
          747.0,
          1090.0
        ],
        [
          569.0,
          990.0,
          878.0,
          1030.0
        ],
        [
          199.0,
          204.0,
          1250.0,
          383.0
        ],
        [
          201.0,
          469.0,
          1250.0,
          964.0
        ],
        [
          199.0,
          1106.0,
          1250.0,
          1555.0
        ],
        [
          199.0,
          1559.0,
          1250.0,
          1975.0
        ],
        [
          199.0,
          2001.0,
          773.0,
          2041.0
        ],
        [
          199.0,
          2057.0,
          1250.0,
          2880.0
        ],
        [
          1296.0,
          201.0,
          2345.0,
          1073.0
        ],
        [
          1296.0,
          1076.0,
          2345.0,
          1849.0
        ],
        [
          1296.0,
          1856.0,
          2345.0,
          2447.0
        ],
        [
          1587.0,
          2480.0,
          2054.0,
          2520.0
        ],
        [
          1296.0,
          2543.0,
          1896.0,
          2586.0
        ],
        [
          1296.0,
          2603.0,
          2345.0,
          2870.0
        ]
      ],
      "tokens_selected": 1600,
      "tokens_all_ocr": 1600,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 905,
      "question": "The middle plot in Fig. 2 is labeled 'Weighted Score'. In Table II, which column corresponds to this metric, and what value is listed for MULE++ using subspace V^p?",
      "doc_name": "2412.18955",
      "category": "eess",
      "gt_bboxes": [
        [
          187.0,
          220.0,
          2396.0,
          926.0
        ],
        [
          184.0,
          949.0,
          1252.0,
          1393.0
        ]
      ],
      "pred_bboxes": [
        [
          199.0,
          2279.0,
          584.0,
          2322.0
        ],
        [
          1511.0,
          2107.0,
          2126.0,
          2147.0
        ],
        [
          199.0,
          198.0,
          2338.0,
          772.0
        ],
        [
          193.0,
          802.0,
          2348.0,
          898.0
        ],
        [
          196.0,
          974.0,
          1253.0,
          1228.0
        ],
        [
          196.0,
          1248.0,
          1250.0,
          1387.0
        ],
        [
          199.0,
          1427.0,
          1248.0,
          1661.0
        ],
        [
          199.0,
          1658.0,
          1248.0,
          2252.0
        ],
        [
          199.0,
          2335.0,
          1248.0,
          2880.0
        ],
        [
          1291.0,
          974.0,
          2335.0,
          1503.0
        ],
        [
          1289.0,
          1529.0,
          2343.0,
          1664.0
        ],
        [
          1291.0,
          1711.0,
          2343.0,
          1800.0
        ],
        [
          1294.0,
          1800.0,
          2343.0,
          2081.0
        ],
        [
          1294.0,
          2163.0,
          2343.0,
          2708.0
        ],
        [
          1294.0,
          2712.0,
          2343.0,
          2989.0
        ]
      ],
      "tokens_selected": 3034,
      "tokens_all_ocr": 3034,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 909,
      "question": "In the examples of design choices, increasing which specific probability makes the contrastive matrix for a given head sparser, sometimes empty?",
      "doc_name": "2412.18955",
      "category": "eess",
      "gt_bboxes": [
        [
          193.0,
          631.0,
          1258.0,
          1005.0
        ],
        [
          193.0,
          269.0,
          1249.0,
          575.0
        ]
      ],
      "pred_bboxes": [
        [
          201.0,
          257.0,
          1248.0,
          574.0
        ],
        [
          201.0,
          624.0,
          1248.0,
          990.0
        ],
        [
          201.0,
          1040.0,
          1248.0,
          1403.0
        ],
        [
          201.0,
          1453.0,
          1248.0,
          1998.0
        ],
        [
          201.0,
          2048.0,
          1248.0,
          2735.0
        ]
      ],
      "tokens_selected": 588,
      "tokens_all_ocr": 594,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 926,
      "question": "Subtract the 2020 'times higher' urban daily income factor from the average of the denominators for EYS and MYS in the Education Index formula; what is the result?",
      "doc_name": "2412.20176",
      "category": "econ",
      "gt_bboxes": [
        [
          286.0,
          527.0,
          2177.0,
          1079.0
        ],
        [
          297.0,
          2456.0,
          2163.0,
          3208.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          1152.0,
          547.0,
          1211.0
        ],
        [
          293.0,
          291.0,
          2098.0,
          456.0
        ],
        [
          293.0,
          519.0,
          1559.0,
          583.0
        ],
        [
          293.0,
          611.0,
          2091.0,
          807.0
        ],
        [
          293.0,
          853.0,
          2175.0,
          1074.0
        ],
        [
          295.0,
          1285.0,
          962.0,
          1345.0
        ],
        [
          290.0,
          1362.0,
          2168.0,
          1798.0
        ],
        [
          293.0,
          1858.0,
          828.0,
          1914.0
        ],
        [
          290.0,
          1928.0,
          2175.0,
          2406.0
        ],
        [
          290.0,
          2455.0,
          2163.0,
          3199.0
        ]
      ],
      "tokens_selected": 741,
      "tokens_all_ocr": 741,
      "tokens_full_image": 2318,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 944,
      "question": "How many validation samples are used for touch gesture classification, and what is the Valence test accuracy reported?",
      "doc_name": "2501.00038",
      "category": "eess",
      "gt_bboxes": [
        [
          1295.0,
          690.0,
          2369.0,
          923.0
        ],
        [
          184.0,
          1692.0,
          1252.0,
          2816.0
        ]
      ],
      "pred_bboxes": [
        [
          201.0,
          1697.0,
          939.0,
          1740.0
        ],
        [
          201.0,
          2834.0,
          607.0,
          2877.0
        ],
        [
          428.0,
          1635.0,
          1018.0,
          1678.0
        ],
        [
          201.0,
          208.0,
          1250.0,
          753.0
        ],
        [
          201.0,
          759.0,
          1250.0,
          1301.0
        ],
        [
          201.0,
          1304.0,
          1250.0,
          1602.0
        ],
        [
          201.0,
          1757.0,
          1250.0,
          2351.0
        ],
        [
          201.0,
          2358.0,
          1250.0,
          2801.0
        ],
        [
          199.0,
          2896.0,
          1248.0,
          2992.0
        ],
        [
          1291.0,
          204.0,
          2345.0,
          303.0
        ],
        [
          1294.0,
          307.0,
          2345.0,
          657.0
        ],
        [
          1294.0,
          819.0,
          2322.0,
          915.0
        ],
        [
          1291.0,
          696.0,
          2345.0,
          796.0
        ],
        [
          1294.0,
          944.0,
          2345.0,
          1542.0
        ],
        [
          1294.0,
          1545.0,
          2345.0,
          1988.0
        ],
        [
          1291.0,
          1991.0,
          2345.0,
          2087.0
        ],
        [
          1294.0,
          2090.0,
          2345.0,
          2586.0
        ],
        [
          1294.0,
          2589.0,
          2345.0,
          2989.0
        ]
      ],
      "tokens_selected": 1501,
      "tokens_all_ocr": 1501,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 949,
      "question": "From the crops, what is the minimum displacement labeled on Figure 4.4 a)'s colorbar, and to what loss value does Figure 4.4 b) stabilize after 600 epochs?",
      "doc_name": "2501.03254",
      "category": "cs",
      "gt_bboxes": [
        [
          575.0,
          1364.0,
          1935.0,
          2432.0
        ],
        [
          266.0,
          677.0,
          2281.0,
          1265.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          293.0,
          2253.0,
          640.0
        ],
        [
          290.0,
          680.0,
          2256.0,
          1245.0
        ],
        [
          604.0,
          1374.0,
          1932.0,
          2411.0
        ]
      ],
      "tokens_selected": 2036,
      "tokens_all_ocr": 2036,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 965,
      "question": "Across the two excerpts, who is said to like philosophy much less than Mac Lane, and what page of [McL20] is cited for the argument that later conceptions competed with Bourbaki\u2019s ideas?",
      "doc_name": "2412.05250",
      "category": "math",
      "gt_bboxes": [
        [
          327.0,
          1200.0,
          2226.0,
          1700.0
        ],
        [
          317.0,
          2612.0,
          2226.0,
          3031.0
        ]
      ],
      "pred_bboxes": [
        [
          444.0,
          403.0,
          2103.0,
          607.0
        ],
        [
          324.0,
          630.0,
          2223.0,
          779.0
        ],
        [
          326.0,
          779.0,
          2220.0,
          878.0
        ],
        [
          444.0,
          905.0,
          2103.0,
          1053.0
        ],
        [
          331.0,
          1076.0,
          2105.0,
          1129.0
        ],
        [
          326.0,
          1195.0,
          2220.0,
          1294.0
        ],
        [
          444.0,
          1318.0,
          2105.0,
          1569.0
        ],
        [
          326.0,
          1592.0,
          2220.0,
          1687.0
        ],
        [
          326.0,
          1691.0,
          2223.0,
          1886.0
        ],
        [
          326.0,
          1889.0,
          2220.0,
          2034.0
        ],
        [
          326.0,
          2041.0,
          1957.0,
          2090.0
        ],
        [
          444.0,
          2117.0,
          2105.0,
          2418.0
        ],
        [
          444.0,
          2427.0,
          2105.0,
          2576.0
        ],
        [
          316.0,
          2599.0,
          2220.0,
          2702.0
        ],
        [
          316.0,
          2702.0,
          2220.0,
          2801.0
        ],
        [
          444.0,
          2827.0,
          2105.0,
          3025.0
        ]
      ],
      "tokens_selected": 910,
      "tokens_all_ocr": 916,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 985,
      "question": "In equations (A.3) and (A.4), which variables appear negated in \u03bd\u0302\u2019s argument, respectively?",
      "doc_name": "2412.12319",
      "category": "math",
      "gt_bboxes": [
        [
          434.0,
          909.0,
          2116.0,
          2933.0
        ],
        [
          436.0,
          485.0,
          2110.0,
          876.0
        ]
      ],
      "pred_bboxes": [
        [
          433.0,
          478.0,
          1079.0,
          535.0
        ],
        [
          433.0,
          561.0,
          2105.0,
          736.0
        ],
        [
          433.0,
          756.0,
          2105.0,
          872.0
        ],
        [
          433.0,
          898.0,
          2105.0,
          1073.0
        ],
        [
          433.0,
          1093.0,
          1659.0,
          1215.0
        ],
        [
          433.0,
          1238.0,
          1625.0,
          1298.0
        ],
        [
          433.0,
          1321.0,
          1620.0,
          1436.0
        ],
        [
          433.0,
          1466.0,
          1434.0,
          1522.0
        ],
        [
          433.0,
          1549.0,
          1465.0,
          1618.0
        ],
        [
          433.0,
          1645.0,
          2034.0,
          1704.0
        ],
        [
          433.0,
          1727.0,
          1659.0,
          1803.0
        ],
        [
          433.0,
          1836.0,
          2105.0,
          2011.0
        ],
        [
          433.0,
          2034.0,
          1700.0,
          2157.0
        ],
        [
          433.0,
          2180.0,
          2105.0,
          2351.0
        ],
        [
          433.0,
          2371.0,
          1965.0,
          2768.0
        ],
        [
          433.0,
          2784.0,
          2105.0,
          2923.0
        ]
      ],
      "tokens_selected": 1132,
      "tokens_all_ocr": 1132,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 986,
      "question": "Using the crops, what is the scalar factor in (10.1) and, after y=log x in the proof, what F(y) makes f~(\u03c3+i\u03c4)=F^(\u03c4)?",
      "doc_name": "2412.12319",
      "category": "math",
      "gt_bboxes": [
        [
          434.0,
          567.0,
          2110.0,
          1976.0
        ],
        [
          435.0,
          2007.0,
          2110.0,
          2917.0
        ]
      ],
      "pred_bboxes": [
        [
          875.0,
          475.0,
          1664.0,
          531.0
        ],
        [
          482.0,
          558.0,
          1306.0,
          614.0
        ],
        [
          433.0,
          640.0,
          2105.0,
          941.0
        ],
        [
          436.0,
          957.0,
          1722.0,
          1083.0
        ],
        [
          433.0,
          1100.0,
          2105.0,
          1645.0
        ],
        [
          433.0,
          1641.0,
          2105.0,
          1968.0
        ],
        [
          433.0,
          1995.0,
          2105.0,
          2163.0
        ],
        [
          436.0,
          2180.0,
          1710.0,
          2246.0
        ],
        [
          433.0,
          2269.0,
          2105.0,
          2718.0
        ],
        [
          436.0,
          2735.0,
          2072.0,
          2896.0
        ]
      ],
      "tokens_selected": 1314,
      "tokens_all_ocr": 1314,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 992,
      "question": "According to equations (4.2) and (4.3), respectively, what are the coefficient multiplying Q_m(Mf) and the explicit value of Q_m(1+|x|)?",
      "doc_name": "2412.12372",
      "category": "math",
      "gt_bboxes": [
        [
          291.0,
          2214.0,
          2264.0,
          3017.0
        ],
        [
          285.0,
          1741.0,
          2264.0,
          2194.0
        ]
      ],
      "pred_bboxes": [
        [
          433.0,
          287.0,
          1592.0,
          346.0
        ],
        [
          405.0,
          356.0,
          2082.0,
          627.0
        ],
        [
          433.0,
          627.0,
          1115.0,
          680.0
        ],
        [
          395.0,
          680.0,
          2149.0,
          743.0
        ],
        [
          482.0,
          786.0,
          1059.0,
          845.0
        ],
        [
          474.0,
          862.0,
          2072.0,
          951.0
        ],
        [
          446.0,
          957.0,
          1751.0,
          1017.0
        ],
        [
          482.0,
          1017.0,
          1677.0,
          1073.0
        ],
        [
          410.0,
          1083.0,
          2131.0,
          1344.0
        ],
        [
          288.0,
          1347.0,
          2256.0,
          1595.0
        ],
        [
          288.0,
          1602.0,
          2256.0,
          1717.0
        ],
        [
          285.0,
          1734.0,
          2256.0,
          1853.0
        ],
        [
          638.0,
          1863.0,
          1893.0,
          1981.0
        ],
        [
          288.0,
          1985.0,
          1506.0,
          2048.0
        ],
        [
          288.0,
          2064.0,
          2256.0,
          2183.0
        ],
        [
          285.0,
          2200.0,
          2256.0,
          2315.0
        ],
        [
          844.0,
          2318.0,
          2248.0,
          2444.0
        ],
        [
          288.0,
          2451.0,
          1506.0,
          2513.0
        ],
        [
          285.0,
          2533.0,
          2256.0,
          2649.0
        ],
        [
          1008.0,
          2642.0,
          2248.0,
          2751.0
        ],
        [
          285.0,
          2751.0,
          2256.0,
          2814.0
        ],
        [
          893.0,
          2827.0,
          2248.0,
          2943.0
        ],
        [
          285.0,
          2956.0,
          1710.0,
          3015.0
        ]
      ],
      "tokens_selected": 1604,
      "tokens_all_ocr": 1604,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1109,
      "question": "Using the caption\u2019s color key and the Difference panel, what color indicates over-reduction, and what is the displayed max over-reduction?",
      "doc_name": "2404.05865",
      "category": "q-bio",
      "gt_bboxes": [
        [
          271.0,
          1711.0,
          2285.0,
          2989.0
        ],
        [
          480.0,
          400.0,
          2028.0,
          1669.0
        ]
      ],
      "pred_bboxes": [
        [
          500.0,
          412.0,
          2013.0,
          1479.0
        ],
        [
          293.0,
          1727.0,
          2253.0,
          2801.0
        ],
        [
          523.0,
          1493.0,
          1901.0,
          1654.0
        ],
        [
          319.0,
          2814.0,
          2162.0,
          2976.0
        ]
      ],
      "tokens_selected": 4049,
      "tokens_all_ocr": 4059,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1117,
      "question": "Which gene is associated with partial loss of a DNA-binding domain, and what tick mark lies immediately left of 0.00 on the Differential Score axis?",
      "doc_name": "2410.10919",
      "category": "q-bio",
      "gt_bboxes": [
        [
          164.0,
          188.0,
          2312.0,
          2148.0
        ],
        [
          167.0,
          2218.0,
          2315.0,
          3203.0
        ]
      ],
      "pred_bboxes": [
        [
          404.0,
          193.0,
          2061.0,
          1871.0
        ],
        [
          181.0,
          1924.0,
          2297.0,
          2134.0
        ],
        [
          181.0,
          2212.0,
          2297.0,
          2510.0
        ],
        [
          181.0,
          2517.0,
          2297.0,
          2991.0
        ],
        [
          181.0,
          2998.0,
          2297.0,
          3174.0
        ]
      ],
      "tokens_selected": 3585,
      "tokens_all_ocr": 3585,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1138,
      "question": "In Figure 4\u2019s Persistent Images heatmap, what value labels the colorbar\u2019s top, and according to the reward-functions sentence, what do those functions incorporate?",
      "doc_name": "2411.14726",
      "category": "q-bio",
      "gt_bboxes": [
        [
          613.0,
          312.0,
          1927.0,
          990.0
        ],
        [
          439.0,
          1469.0,
          2106.0,
          1583.0
        ]
      ],
      "pred_bboxes": [
        [
          444.0,
          1612.0,
          1115.0,
          1661.0
        ],
        [
          444.0,
          2758.0,
          1008.0,
          2807.0
        ],
        [
          441.0,
          1073.0,
          852.0,
          1123.0
        ],
        [
          615.0,
          310.0,
          1901.0,
          895.0
        ],
        [
          441.0,
          1149.0,
          2103.0,
          1337.0
        ],
        [
          441.0,
          1469.0,
          2100.0,
          1565.0
        ],
        [
          441.0,
          1687.0,
          2103.0,
          1872.0
        ],
        [
          893.0,
          1935.0,
          2098.0,
          1991.0
        ],
        [
          444.0,
          2028.0,
          2103.0,
          2216.0
        ],
        [
          643.0,
          2302.0,
          2098.0,
          2477.0
        ],
        [
          444.0,
          2523.0,
          2103.0,
          2712.0
        ],
        [
          441.0,
          2834.0,
          2100.0,
          2930.0
        ],
        [
          906.0,
          2956.0,
          1636.0,
          3009.0
        ]
      ],
      "tokens_selected": 1655,
      "tokens_all_ocr": 1673,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1206,
      "question": "In the first crop, which acronym names the continuous-time conditions guiding gradient updates, and in the second crop, what year is cited with Merton?",
      "doc_name": "2412.13101",
      "category": "q-fin",
      "gt_bboxes": [
        [
          473.0,
          1527.0,
          2003.0,
          2336.0
        ],
        [
          348.0,
          2545.0,
          2121.0,
          2812.0
        ]
      ],
      "pred_bboxes": [
        [
          1137.0,
          1460.0,
          1338.0,
          1516.0
        ],
        [
          489.0,
          586.0,
          1986.0,
          790.0
        ],
        [
          814.0,
          860.0,
          1658.0,
          934.0
        ],
        [
          389.0,
          1007.0,
          2086.0,
          1127.0
        ],
        [
          489.0,
          1541.0,
          1989.0,
          2338.0
        ],
        [
          365.0,
          2552.0,
          2110.0,
          2795.0
        ]
      ],
      "tokens_selected": 337,
      "tokens_all_ocr": 348,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1217,
      "question": "In Fig. 10, which node receives arrows from both j0 and j1, and in Eq. (A56) what probability multiplies p_{i_l j_l} p_{j_l k_l} in the second summation?",
      "doc_name": "2412.16122",
      "category": "q-fin",
      "gt_bboxes": [
        [
          285.0,
          271.0,
          2245.0,
          1326.0
        ],
        [
          283.0,
          1400.0,
          2260.0,
          3097.0
        ]
      ],
      "pred_bboxes": [
        [
          663.0,
          280.0,
          1888.0,
          1053.0
        ],
        [
          288.0,
          1159.0,
          2246.0,
          1318.0
        ],
        [
          349.0,
          1393.0,
          2067.0,
          1466.0
        ],
        [
          408.0,
          1509.0,
          2241.0,
          2279.0
        ],
        [
          288.0,
          2309.0,
          2251.0,
          3081.0
        ]
      ],
      "tokens_selected": 2105,
      "tokens_all_ocr": 2105,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1219,
      "question": "According to the text and schematic, what is the global parameter fitted to match the empirical graph density, and approximately by what factor does the node count decrease from 'Firm level 300k Nodes' to '2-digits ~80 Nodes'?",
      "doc_name": "2412.16122",
      "category": "q-fin",
      "gt_bboxes": [
        [
          328.0,
          297.0,
          2208.0,
          1057.0
        ],
        [
          274.0,
          1149.0,
          2271.0,
          3091.0
        ]
      ],
      "pred_bboxes": [
        [
          722.0,
          290.0,
          1812.0,
          891.0
        ],
        [
          349.0,
          981.0,
          2169.0,
          1047.0
        ],
        [
          288.0,
          1142.0,
          2251.0,
          1654.0
        ],
        [
          288.0,
          1684.0,
          2251.0,
          2893.0
        ],
        [
          293.0,
          2923.0,
          2246.0,
          3078.0
        ]
      ],
      "tokens_selected": 1313,
      "tokens_all_ocr": 1313,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1241,
      "question": "According to the crops, in what class size are mechanics easy, and what are presenters told to load in a browser tab?",
      "doc_name": "2309.06983",
      "category": "stat",
      "gt_bboxes": [
        [
          334.0,
          614.0,
          2214.0,
          1300.0
        ],
        [
          337.0,
          289.0,
          2220.0,
          560.0
        ]
      ],
      "pred_bboxes": [
        [
          339.0,
          290.0,
          2213.0,
          538.0
        ],
        [
          339.0,
          614.0,
          2210.0,
          862.0
        ],
        [
          451.0,
          944.0,
          2098.0,
          1284.0
        ],
        [
          339.0,
          1367.0,
          2210.0,
          1615.0
        ],
        [
          451.0,
          1701.0,
          2095.0,
          1856.0
        ],
        [
          339.0,
          1939.0,
          2210.0,
          2186.0
        ],
        [
          451.0,
          2272.0,
          2095.0,
          2612.0
        ]
      ],
      "tokens_selected": 337,
      "tokens_all_ocr": 337,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1260,
      "question": "How much larger is the Collaboration\u2013Flexibility correlation than TeamEngagement\u2013Flexibility in the heatmap, and what number appears in the Normalization denominator?",
      "doc_name": "2409.14197",
      "category": "stat",
      "gt_bboxes": [
        [
          605.0,
          297.0,
          1876.0,
          1500.0
        ],
        [
          348.0,
          2037.0,
          2200.0,
          2741.0
        ]
      ],
      "pred_bboxes": [
        [
          1072.0,
          2242.0,
          1470.0,
          2351.0
        ],
        [
          625.0,
          297.0,
          1868.0,
          1304.0
        ],
        [
          962.0,
          1427.0,
          1582.0,
          1489.0
        ],
        [
          352.0,
          1539.0,
          2195.0,
          1882.0
        ],
        [
          354.0,
          2028.0,
          2195.0,
          2252.0
        ],
        [
          510.0,
          2361.0,
          2034.0,
          2490.0
        ],
        [
          352.0,
          2497.0,
          2195.0,
          2728.0
        ]
      ],
      "tokens_selected": 1966,
      "tokens_all_ocr": 1974,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1320,
      "question": "Across both crops, what are the coefficient on \u2211 p_i y_i in w*(y) and the symbol of the cumulative distribution function in program (P3)?",
      "doc_name": "2406.11528",
      "category": "econ",
      "gt_bboxes": [
        [
          302.0,
          2566.0,
          2257.0,
          3047.0
        ],
        [
          278.0,
          302.0,
          2281.0,
          1262.0
        ]
      ],
      "pred_bboxes": [
        [
          362.0,
          822.0,
          1097.0,
          878.0
        ],
        [
          288.0,
          293.0,
          2253.0,
          412.0
        ],
        [
          880.0,
          449.0,
          1664.0,
          601.0
        ],
        [
          288.0,
          647.0,
          2253.0,
          822.0
        ],
        [
          829.0,
          915.0,
          1710.0,
          1053.0
        ],
        [
          357.0,
          1083.0,
          1477.0,
          1142.0
        ],
        [
          824.0,
          1179.0,
          1717.0,
          1311.0
        ],
        [
          288.0,
          1334.0,
          2256.0,
          1552.0
        ],
        [
          288.0,
          1565.0,
          2253.0,
          1684.0
        ],
        [
          673.0,
          1721.0,
          1871.0,
          1872.0
        ],
        [
          357.0,
          1978.0,
          2246.0,
          2041.0
        ],
        [
          707.0,
          2081.0,
          1837.0,
          2193.0
        ],
        [
          893.0,
          2272.0,
          1654.0,
          2418.0
        ],
        [
          288.0,
          2427.0,
          2253.0,
          2546.0
        ],
        [
          288.0,
          2566.0,
          2253.0,
          2685.0
        ],
        [
          536.0,
          2712.0,
          2246.0,
          3035.0
        ]
      ],
      "tokens_selected": 1292,
      "tokens_all_ocr": 1293,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1353,
      "question": "Across the two code snippets, what are DSID, DSD, and the FISTA 'tviter' values, respectively?",
      "doc_name": "2412.10129",
      "category": "cs",
      "gt_bboxes": [
        [
          331.0,
          2570.0,
          2070.0,
          2922.0
        ],
        [
          331.0,
          946.0,
          2031.0,
          1324.0
        ]
      ],
      "pred_bboxes": [
        [
          523.0,
          356.0,
          1919.0,
          852.0
        ],
        [
          290.0,
          891.0,
          2156.0,
          1152.0
        ],
        [
          290.0,
          1255.0,
          2156.0,
          1853.0
        ],
        [
          290.0,
          1856.0,
          2156.0,
          2517.0
        ],
        [
          574.0,
          2550.0,
          2062.0,
          2612.0
        ],
        [
          336.0,
          2626.0,
          2026.0,
          2923.0
        ]
      ],
      "tokens_selected": 1466,
      "tokens_all_ocr": 1466,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1354,
      "question": "According to Figure 2\u2019s caption and Code Snippet 4, what is the visualization range\u2019s upper bound and the value assigned to geo.DSID? Answer as 'upper bound, DSID'.",
      "doc_name": "2412.10129",
      "category": "cs",
      "gt_bboxes": [
        [
          292.0,
          351.0,
          2166.0,
          1603.0
        ],
        [
          331.0,
          946.0,
          2031.0,
          1324.0
        ]
      ],
      "pred_bboxes": [
        [
          523.0,
          356.0,
          1919.0,
          1288.0
        ],
        [
          293.0,
          1327.0,
          2156.0,
          1598.0
        ],
        [
          293.0,
          1697.0,
          2154.0,
          1830.0
        ],
        [
          293.0,
          1833.0,
          2156.0,
          2361.0
        ],
        [
          617.0,
          2394.0,
          2021.0,
          2457.0
        ],
        [
          331.0,
          2470.0,
          1812.0,
          2910.0
        ]
      ],
      "tokens_selected": 2191,
      "tokens_all_ocr": 2191,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1367,
      "question": "Across the two figures, which bracketed lyric tag appears exactly twice, and which right-side spectrogram panel is enclosed by the orange frame?",
      "doc_name": "2412.13786",
      "category": "eess",
      "gt_bboxes": [
        [
          203.0,
          778.0,
          2376.0,
          1511.0
        ],
        [
          223.0,
          1094.0,
          1222.0,
          1663.0
        ]
      ],
      "pred_bboxes": [
        [
          1470.0,
          2355.0,
          2179.0,
          2394.0
        ],
        [
          268.0,
          208.0,
          2276.0,
          597.0
        ],
        [
          216.0,
          634.0,
          2327.0,
          726.0
        ],
        [
          224.0,
          786.0,
          2322.0,
          1334.0
        ],
        [
          216.0,
          1377.0,
          2327.0,
          1512.0
        ],
        [
          216.0,
          1612.0,
          1220.0,
          1740.0
        ],
        [
          216.0,
          1757.0,
          1220.0,
          2338.0
        ],
        [
          216.0,
          2404.0,
          1046.0,
          2444.0
        ],
        [
          216.0,
          2480.0,
          1220.0,
          2933.0
        ],
        [
          1324.0,
          1612.0,
          2327.0,
          2289.0
        ],
        [
          1324.0,
          2431.0,
          2327.0,
          2649.0
        ],
        [
          1324.0,
          2662.0,
          2327.0,
          2926.0
        ]
      ],
      "tokens_selected": 2123,
      "tokens_all_ocr": 2123,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1384,
      "question": "In Table 4, how many Multimodal CoT methods list 'Audio' as their modality, and in Table 7's Emerging Benchmarks, what is the sample-count difference between the largest and smallest 'text, video' benchmarks?",
      "doc_name": "2412.18619",
      "category": "eess",
      "gt_bboxes": [
        [
          182.0,
          349.0,
          1855.0,
          2258.0
        ],
        [
          304.0,
          361.0,
          1706.0,
          1544.0
        ]
      ],
      "pred_bboxes": [
        [
          190.0,
          432.0,
          1838.0,
          1591.0
        ],
        [
          512.0,
          345.0,
          1502.0,
          393.0
        ],
        [
          184.0,
          2309.0,
          1838.0,
          2612.0
        ],
        [
          184.0,
          2639.0,
          1834.0,
          2744.0
        ]
      ],
      "tokens_selected": 1863,
      "tokens_all_ocr": 1863,
      "tokens_full_image": 2210,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1392,
      "question": "In Fig. 1, which projection head corresponds to the pitch-variant embedding space, and in Table III, how many GPUs are used by 'Ours'?",
      "doc_name": "2412.18955",
      "category": "eess",
      "gt_bboxes": [
        [
          1295.0,
          729.0,
          2366.0,
          1922.0
        ],
        [
          190.0,
          719.0,
          1262.0,
          1124.0
        ]
      ],
      "pred_bboxes": [
        [
          349.0,
          204.0,
          2192.0,
          396.0
        ],
        [
          796.0,
          452.0,
          1738.0,
          505.0
        ],
        [
          589.0,
          541.0,
          1952.0,
          644.0
        ],
        [
          199.0,
          756.0,
          1248.0,
          1321.0
        ],
        [
          229.0,
          1321.0,
          1102.0,
          1357.0
        ],
        [
          439.0,
          1417.0,
          1010.0,
          1460.0
        ],
        [
          199.0,
          1489.0,
          1248.0,
          2712.0
        ],
        [
          199.0,
          2721.0,
          1245.0,
          2996.0
        ],
        [
          1403.0,
          743.0,
          2233.0,
          1750.0
        ],
        [
          1291.0,
          1777.0,
          2345.0,
          1915.0
        ],
        [
          1294.0,
          1939.0,
          2345.0,
          2530.0
        ],
        [
          1294.0,
          2540.0,
          2345.0,
          2996.0
        ]
      ],
      "tokens_selected": 2125,
      "tokens_all_ocr": 2125,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1427,
      "question": "In these crops, which page of Bor99 is cited for the fiber bundles report, and which journal\u2019s editorial board is described as shifting toward abstract algebraists/topologists?",
      "doc_name": "2412.05250",
      "category": "math",
      "gt_bboxes": [
        [
          322.0,
          1871.0,
          2230.0,
          2520.0
        ],
        [
          323.0,
          407.0,
          2229.0,
          832.0
        ]
      ],
      "pred_bboxes": [
        [
          324.0,
          396.0,
          2223.0,
          640.0
        ],
        [
          324.0,
          640.0,
          2223.0,
          1123.0
        ],
        [
          324.0,
          1123.0,
          2223.0,
          1486.0
        ],
        [
          444.0,
          1522.0,
          2103.0,
          1826.0
        ],
        [
          324.0,
          1863.0,
          2223.0,
          2226.0
        ],
        [
          326.0,
          2226.0,
          2223.0,
          2345.0
        ],
        [
          444.0,
          2388.0,
          2103.0,
          2510.0
        ]
      ],
      "tokens_selected": 602,
      "tokens_all_ocr": 602,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1455,
      "question": "Across Lemmas 2.6 and 2.7, respectively, what 3-tuple equals (1 \u2297 u)(u \u2297 1)(\u03b1)?",
      "doc_name": "2412.20318",
      "category": "math",
      "gt_bboxes": [
        [
          349.0,
          227.0,
          2137.0,
          1128.0
        ],
        [
          336.0,
          208.0,
          2134.0,
          3012.0
        ]
      ],
      "pred_bboxes": [
        [
          352.0,
          426.0,
          916.0,
          478.0
        ],
        [
          349.0,
          898.0,
          518.0,
          944.0
        ],
        [
          349.0,
          1017.0,
          546.0,
          1063.0
        ],
        [
          1082.0,
          1202.0,
          1401.0,
          1268.0
        ],
        [
          349.0,
          218.0,
          2133.0,
          323.0
        ],
        [
          793.0,
          350.0,
          1687.0,
          406.0
        ],
        [
          349.0,
          518.0,
          2133.0,
          673.0
        ],
        [
          765.0,
          703.0,
          1717.0,
          756.0
        ],
        [
          758.0,
          825.0,
          1728.0,
          881.0
        ],
        [
          893.0,
          948.0,
          1587.0,
          1000.0
        ],
        [
          416.0,
          1073.0,
          1454.0,
          1126.0
        ],
        [
          362.0,
          1318.0,
          2133.0,
          1427.0
        ],
        [
          367.0,
          1440.0,
          2133.0,
          1545.0
        ],
        [
          367.0,
          1559.0,
          2133.0,
          1714.0
        ],
        [
          367.0,
          1727.0,
          2133.0,
          1833.0
        ],
        [
          367.0,
          1846.0,
          2133.0,
          1952.0
        ],
        [
          367.0,
          1965.0,
          2133.0,
          2067.0
        ],
        [
          367.0,
          2081.0,
          2133.0,
          2186.0
        ],
        [
          367.0,
          2200.0,
          2133.0,
          2305.0
        ],
        [
          367.0,
          2318.0,
          2133.0,
          2424.0
        ],
        [
          357.0,
          2437.0,
          2080.0,
          2497.0
        ],
        [
          357.0,
          2510.0,
          2133.0,
          2612.0
        ],
        [
          357.0,
          2626.0,
          2133.0,
          2731.0
        ],
        [
          357.0,
          2748.0,
          2133.0,
          2854.0
        ],
        [
          357.0,
          2867.0,
          2133.0,
          2972.0
        ]
      ],
      "tokens_selected": 1218,
      "tokens_all_ocr": 1219,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1487,
      "question": "According to the captions, which node is added in panel f after isolation, and what notation denotes the neighborhood removed when adding v to the MIS in Fig. 3?",
      "doc_name": "2412.14976",
      "category": "physics",
      "gt_bboxes": [
        [
          203.0,
          200.0,
          2368.0,
          1973.0
        ],
        [
          1302.0,
          217.0,
          2352.0,
          1691.0
        ]
      ],
      "pred_bboxes": [
        [
          1314.0,
          2034.0,
          1391.0,
          2077.0
        ],
        [
          216.0,
          218.0,
          2338.0,
          1324.0
        ],
        [
          216.0,
          1364.0,
          2345.0,
          1948.0
        ],
        [
          219.0,
          2034.0,
          1245.0,
          2418.0
        ],
        [
          219.0,
          2477.0,
          1245.0,
          2857.0
        ],
        [
          216.0,
          2916.0,
          1245.0,
          3012.0
        ],
        [
          1659.0,
          2110.0,
          2338.0,
          2219.0
        ],
        [
          1314.0,
          2242.0,
          2340.0,
          2774.0
        ],
        [
          1314.0,
          2774.0,
          2338.0,
          3012.0
        ]
      ],
      "tokens_selected": 2638,
      "tokens_all_ocr": 2638,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1505,
      "question": "In panel b, which scatter plot has the widest x-axis range, and what are the x and y variables labeled there?",
      "doc_name": "2403.03335",
      "category": "q-bio",
      "gt_bboxes": [
        [
          300.0,
          2709.0,
          2165.0,
          2903.0
        ],
        [
          283.0,
          317.0,
          2228.0,
          1506.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          290.0,
          2098.0,
          478.0
        ],
        [
          285.0,
          634.0,
          2243.0,
          2560.0
        ],
        [
          290.0,
          2708.0,
          2164.0,
          2893.0
        ]
      ],
      "tokens_selected": 371,
      "tokens_all_ocr": 371,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1509,
      "question": "Using the screenshot\u2019s tolerance of 0.300 mm (300 \u00b5m), what is the approximate mean difference from faculty at that tolerance in the Class I Preparations graph?",
      "doc_name": "2404.05865",
      "category": "q-bio",
      "gt_bboxes": [
        [
          268.0,
          277.0,
          2285.0,
          1569.0
        ],
        [
          480.0,
          400.0,
          2028.0,
          1669.0
        ]
      ],
      "pred_bboxes": [
        [
          298.0,
          297.0,
          2256.0,
          1436.0
        ],
        [
          405.0,
          1456.0,
          2118.0,
          1569.0
        ],
        [
          298.0,
          1678.0,
          2256.0,
          2817.0
        ],
        [
          413.0,
          2834.0,
          2144.0,
          2943.0
        ]
      ],
      "tokens_selected": 3868,
      "tokens_all_ocr": 3868,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1522,
      "question": "Between COMPBIAS and ZN_FING, which feature has more labeled proteins in Supplementary Figure S1 but a lower esm650M F1 score in Figure 3?",
      "doc_name": "2410.10919",
      "category": "q-bio",
      "gt_bboxes": [
        [
          182.0,
          1382.0,
          2306.0,
          2455.0
        ],
        [
          224.0,
          352.0,
          2182.0,
          2400.0
        ]
      ],
      "pred_bboxes": [
        [
          183.0,
          330.0,
          1092.0,
          403.0
        ],
        [
          181.0,
          431.0,
          2287.0,
          860.0
        ],
        [
          181.0,
          856.0,
          2287.0,
          1344.0
        ],
        [
          235.0,
          1397.0,
          2235.0,
          2247.0
        ],
        [
          181.0,
          2282.0,
          2292.0,
          2444.0
        ],
        [
          181.0,
          2584.0,
          1142.0,
          2658.0
        ],
        [
          181.0,
          2689.0,
          2292.0,
          3181.0
        ]
      ],
      "tokens_selected": 1956,
      "tokens_all_ocr": 1960,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1548,
      "question": "Across the figures, what are (i) the minimum colorbar value on the 20x20 latent-space heatmap in Fig. 5(a) JSE Top 60 and (ii) the maximum epoch labeled on Fig. 6's x-axis?",
      "doc_name": "2410.22346",
      "category": "q-fin",
      "gt_bboxes": [
        [
          1280.0,
          1539.0,
          2365.0,
          2617.0
        ],
        [
          1287.0,
          1016.0,
          2360.0,
          2053.0
        ]
      ],
      "pred_bboxes": [
        [
          242.0,
          247.0,
          2325.0,
          772.0
        ],
        [
          193.0,
          796.0,
          2348.0,
          1053.0
        ],
        [
          209.0,
          1136.0,
          1225.0,
          1585.0
        ],
        [
          196.0,
          1608.0,
          1250.0,
          1909.0
        ],
        [
          199.0,
          2021.0,
          1248.0,
          2322.0
        ],
        [
          199.0,
          2335.0,
          1248.0,
          2830.0
        ],
        [
          196.0,
          2844.0,
          1248.0,
          2992.0
        ],
        [
          1294.0,
          1139.0,
          2345.0,
          1489.0
        ],
        [
          1294.0,
          1549.0,
          2348.0,
          2229.0
        ],
        [
          1294.0,
          2252.0,
          2345.0,
          2606.0
        ],
        [
          1577.0,
          2712.0,
          2059.0,
          2761.0
        ],
        [
          1294.0,
          2794.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 3034,
      "tokens_all_ocr": 3034,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1580,
      "question": "In the multi-plot figure, which variable is labeled directly above the subplot whose y-axis peaks at 60, and what is the smaller of the two 'Prob. Chi-Square (6)' values shown in the table?",
      "doc_name": "2412.16927",
      "category": "q-fin",
      "gt_bboxes": [
        [
          446.0,
          278.0,
          2098.0,
          512.0
        ],
        [
          287.0,
          513.0,
          2316.0,
          2413.0
        ]
      ],
      "pred_bboxes": [
        [
          1600.0,
          1304.0,
          2008.0,
          1337.0
        ],
        [
          1600.0,
          1403.0,
          1990.0,
          1436.0
        ],
        [
          1600.0,
          1453.0,
          1939.0,
          1486.0
        ],
        [
          1600.0,
          1549.0,
          2093.0,
          1582.0
        ],
        [
          1600.0,
          1255.0,
          1888.0,
          1288.0
        ],
        [
          1600.0,
          1499.0,
          2118.0,
          1536.0
        ],
        [
          1600.0,
          1648.0,
          1990.0,
          1681.0
        ],
        [
          1643.0,
          1697.0,
          2118.0,
          1727.0
        ],
        [
          1643.0,
          1744.0,
          2118.0,
          1777.0
        ],
        [
          1600.0,
          1889.0,
          2118.0,
          1919.0
        ],
        [
          1643.0,
          1793.0,
          2118.0,
          1823.0
        ],
        [
          456.0,
          290.0,
          2090.0,
          495.0
        ],
        [
          293.0,
          505.0,
          1286.0,
          558.0
        ],
        [
          469.0,
          594.0,
          2072.0,
          1024.0
        ],
        [
          293.0,
          1027.0,
          1470.0,
          1076.0
        ],
        [
          285.0,
          1205.0,
          1557.0,
          2064.0
        ],
        [
          1600.0,
          1354.0,
          1990.0,
          1387.0
        ],
        [
          1600.0,
          1598.0,
          2118.0,
          1631.0
        ],
        [
          1600.0,
          1839.0,
          2118.0,
          1872.0
        ],
        [
          293.0,
          2325.0,
          2251.0,
          2520.0
        ],
        [
          293.0,
          2540.0,
          2251.0,
          2735.0
        ],
        [
          293.0,
          2754.0,
          2251.0,
          2959.0
        ]
      ],
      "tokens_selected": 2158,
      "tokens_all_ocr": 2161,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1592,
      "question": "Figure 10 summarizes the quasi-power BART model. From Table 1, what are this model\u2019s weight \u03c9 and variance function V(\u03bc)?",
      "doc_name": "2405.20601",
      "category": "stat",
      "gt_bboxes": [
        [
          289.0,
          280.0,
          2272.0,
          1087.0
        ],
        [
          283.0,
          406.0,
          2265.0,
          2929.0
        ]
      ],
      "pred_bboxes": [
        [
          735.0,
          290.0,
          1812.0,
          733.0
        ],
        [
          290.0,
          766.0,
          2256.0,
          1063.0
        ],
        [
          290.0,
          1149.0,
          2256.0,
          1400.0
        ],
        [
          290.0,
          1446.0,
          2256.0,
          2999.0
        ]
      ],
      "tokens_selected": 858,
      "tokens_all_ocr": 858,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1620,
      "question": "Which figure caption includes the erroneous date range '1977\u20131855', and what is the symbol on the horizontal axis in the soft-thresholding operator figure?",
      "doc_name": "2412.15633",
      "category": "stat",
      "gt_bboxes": [
        [
          407.0,
          516.0,
          2061.0,
          1142.0
        ],
        [
          815.0,
          1355.0,
          1664.0,
          2230.0
        ]
      ],
      "pred_bboxes": [
        [
          874.0,
          519.0,
          1586.0,
          948.0
        ],
        [
          422.0,
          1000.0,
          2048.0,
          1123.0
        ],
        [
          422.0,
          1190.0,
          2048.0,
          1313.0
        ],
        [
          645.0,
          1334.0,
          2046.0,
          1492.0
        ],
        [
          486.0,
          1531.0,
          1755.0,
          1597.0
        ],
        [
          422.0,
          1611.0,
          2006.0,
          1682.0
        ],
        [
          682.0,
          1713.0,
          2046.0,
          1861.0
        ],
        [
          422.0,
          1896.0,
          2048.0,
          1962.0
        ],
        [
          802.0,
          1994.0,
          2046.0,
          2127.0
        ],
        [
          422.0,
          2163.0,
          2048.0,
          2229.0
        ],
        [
          804.0,
          2261.0,
          2046.0,
          2391.0
        ],
        [
          422.0,
          2429.0,
          2048.0,
          2735.0
        ],
        [
          422.0,
          2735.0,
          2048.0,
          2914.0
        ]
      ],
      "tokens_selected": 1180,
      "tokens_all_ocr": 1180,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    }
  ]
}

==> anc/ablations/p25_agg-mean_rs-weighted_avg_mo-0.25/bbox_docvqa_benchmark_20251213_154156/progress.md <==
# BBox-DocVQA Benchmark Progress

## Configuration

### Model & Environment

| Setting | Value |
|---------|-------|
| Embedding Model | `colqwen3-4b` |
| DeepSeek Mode | `Gundam` |
| DeepSeek Task | `markdown` |

### Scoring & Thresholding

| Setting | Value |
|---------|-------|
| Threshold Method | `percentile` |
| Token Aggregation | `mean` |
| Region Scoring | `weighted_avg` |
| Percentile | `25.0` |
| Top-K | `None` |
| Min Patch Overlap | `0.25` |

### Dataset

| Setting | Value |
|---------|-------|
| Sample Limit | `None` |
| Filter | `Sample IDs: [6, 17, 18, 32, 33, 75, 106, 116, 118, 125, 187, 190, 199, 202, 250, 298, 337, 353, 368, 404, 405, 407, 420, 436, 452, 467, 472, 478, 492, 501, 512, 548, 570, 576, 608, 634, 651, 678, 683, 716, 717, 729, 732, 765, 804, 816, 883, 905, 909, 926, 944, 949, 965, 985, 986, 992, 1109, 1117, 1138, 1206, 1217, 1219, 1241, 1260, 1320, 1353, 1354, 1367, 1384, 1392, 1427, 1455, 1487, 1505, 1509, 1522, 1548, 1580, 1592, 1620]` |

## Progress

**Processed:** 80/80

**Hit Rates:** IoU@0.25: 73/80 (91.2%) | IoU@0.5: 55/80 (68.8%) | IoU@0.7: 26/80 (32.5%)

## Category Breakdown

| Category | N | Mean IoU | IoU@0.25 | IoU@0.5 | IoU@0.7 | Det IoU | Det@0.5 |
|----------|---:|--------:|--------:|--------:|--------:|--------:|--------:|
| cs | 10 | 0.723 | 100.0% | 70.0% | 50.0% | 0.723 | 70.0% |
| econ | 10 | 0.384 | 60.0% | 30.0% | 10.0% | 0.384 | 30.0% |
| eess | 10 | 0.675 | 100.0% | 80.0% | 30.0% | 0.675 | 80.0% |
| math | 10 | 0.459 | 80.0% | 30.0% | 20.0% | 0.459 | 30.0% |
| physics | 10 | 0.650 | 100.0% | 100.0% | 30.0% | 0.650 | 100.0% |
| q-bio | 10 | 0.734 | 100.0% | 100.0% | 50.0% | 0.734 | 100.0% |
| q-fin | 10 | 0.667 | 100.0% | 80.0% | 40.0% | 0.667 | 80.0% |
| stat | 10 | 0.550 | 90.0% | 60.0% | 30.0% | 0.550 | 60.0% |
| **TOTAL** | **80** | **0.605** | **91.2%** | **68.8%** | **32.5%** | **0.605** | **68.8%** |

## Results

| ID | Document | Category | OCR'd | Sel | IoU | @0.25 | @0.5 | @0.7 | Tok Sel | Tok OCR | Tok Img | Save OCR | Save Img |
|----|----------|----------|-------|-----|-----|-------|------|------|---------|---------|---------|----------|----------|
| 6 | 2311.07631 | cs | 17 | 17 | 0.649 | ✅ | ✅ | ❌ | 600 | 600 | 2,531 | 0% | 76% |
| 17 | 2405.09360 | econ | 36 | 36 | 0.385 | ✅ | ❌ | ❌ | 1,704 | 1,704 | 2,531 | 0% | 33% |
| 18 | 2405.09360 | econ | 42 | 42 | 0.112 | ❌ | ❌ | ❌ | 1,871 | 1,871 | 2,531 | 0% | 26% |
| 32 | 2406.11528 | econ | 19 | 18 | 0.105 | ❌ | ❌ | ❌ | 1,167 | 1,169 | 2,531 | 0% | 54% |
| 33 | 2406.11528 | econ | 16 | 16 | 0.161 | ❌ | ❌ | ❌ | 1,518 | 1,518 | 2,531 | 0% | 40% |
| 75 | 2410.14317 | econ | 12 | 12 | 0.256 | ✅ | ❌ | ❌ | 767 | 767 | 2,531 | 0% | 70% |
| 106 | 2412.07948 | eess | 14 | 14 | 0.699 | ✅ | ✅ | ❌ | 2,296 | 2,296 | 2,531 | 0% | 9% |
| 116 | 2412.09651 | cs | 7 | 7 | 0.974 | ✅ | ✅ | ✅ | 841 | 841 | 2,316 | 0% | 64% |
| 118 | 2412.09651 | cs | 8 | 8 | 0.944 | ✅ | ✅ | ✅ | 1,861 | 1,861 | 2,316 | 0% | 20% |
| 125 | 2412.10129 | cs | 9 | 9 | 0.462 | ✅ | ❌ | ❌ | 1,504 | 1,504 | 2,531 | 0% | 41% |
| 187 | 2412.17966 | cs | 16 | 16 | 0.982 | ✅ | ✅ | ✅ | 2,147 | 2,147 | 2,531 | 0% | 15% |
| 190 | 2412.18619 | eess | 9 | 9 | 0.546 | ✅ | ✅ | ❌ | 1,338 | 1,338 | 2,210 | 0% | 39% |
| 199 | 2412.18619 | eess | 4 | 4 | 0.836 | ✅ | ✅ | ✅ | 3,134 | 3,134 | 2,210 | 0% | -42% |
| 202 | 2412.18823 | cs | 3 | 3 | 0.331 | ✅ | ❌ | ❌ | 1,876 | 1,876 | 2,531 | 0% | 26% |
| 250 | 2412.20486 | cs | 9 | 9 | 0.874 | ✅ | ✅ | ✅ | 2,946 | 2,946 | 2,531 | 0% | -16% |
| 298 | 2412.05250 | math | 6 | 6 | 0.397 | ✅ | ❌ | ❌ | 663 | 663 | 2,531 | 0% | 74% |
| 337 | 2412.12372 | math | 19 | 19 | 0.279 | ✅ | ❌ | ❌ | 1,587 | 1,587 | 2,531 | 0% | 37% |
| 353 | 2412.12446 | math | 10 | 10 | 0.956 | ✅ | ✅ | ✅ | 1,778 | 1,778 | 2,316 | 0% | 23% |
| 368 | 2412.20966 | math | 10 | 10 | 0.937 | ✅ | ✅ | ✅ | 1,062 | 1,062 | 2,531 | 0% | 58% |
| 404 | 2411.15169 | physics | 6 | 6 | 0.592 | ✅ | ✅ | ❌ | 1,784 | 1,784 | 2,531 | 0% | 30% |
| 405 | 2411.15169 | physics | 7 | 7 | 0.587 | ✅ | ✅ | ❌ | 1,610 | 1,610 | 2,531 | 0% | 36% |
| 407 | 2411.15169 | physics | 9 | 9 | 0.877 | ✅ | ✅ | ✅ | 2,120 | 2,120 | 2,531 | 0% | 16% |
| 420 | 2412.10069 | physics | 4 | 4 | 0.767 | ✅ | ✅ | ✅ | 559 | 559 | 2,531 | 0% | 78% |
| 436 | 2412.14976 | physics | 6 | 6 | 0.528 | ✅ | ✅ | ❌ | 2,288 | 2,288 | 2,531 | 0% | 10% |
| 452 | 2412.17161 | physics | 12 | 12 | 0.658 | ✅ | ✅ | ❌ | 2,351 | 2,351 | 2,531 | 0% | 7% |
| 467 | 2501.00176 | physics | 10 | 10 | 0.616 | ✅ | ✅ | ❌ | 4,122 | 4,122 | 2,531 | 0% | -63% |
| 472 | 2501.00475 | physics | 25 | 25 | 0.833 | ✅ | ✅ | ✅ | 2,663 | 2,663 | 2,531 | 0% | -5% |
| 478 | 2501.00475 | physics | 9 | 9 | 0.531 | ✅ | ✅ | ❌ | 2,424 | 2,424 | 2,531 | 0% | 4% |
| 492 | 2404.05865 | q-bio | 4 | 4 | 0.868 | ✅ | ✅ | ✅ | 2,454 | 2,454 | 2,531 | 0% | 3% |
| 501 | 2410.10919 | q-bio | 5 | 5 | 0.614 | ✅ | ✅ | ❌ | 2,637 | 2,637 | 2,316 | 0% | -14% |
| 512 | 2411.12087 | q-bio | 10 | 10 | 0.698 | ✅ | ✅ | ❌ | 1,741 | 1,741 | 2,531 | 0% | 31% |
| 548 | 2411.16084 | q-bio | 5 | 5 | 0.957 | ✅ | ✅ | ✅ | 711 | 711 | 2,531 | 0% | 72% |
| 570 | 2410.22346 | q-fin | 13 | 13 | 0.484 | ✅ | ❌ | ❌ | 3,549 | 3,549 | 2,531 | 0% | -40% |
| 576 | 2410.22346 | q-fin | 12 | 12 | 0.535 | ✅ | ✅ | ❌ | 3,034 | 3,034 | 2,531 | 0% | -20% |
| 608 | 2412.12458 | q-fin | 4 | 4 | 0.880 | ✅ | ✅ | ✅ | 4,738 | 4,738 | 2,531 | 0% | -87% |
| 634 | 2412.16122 | q-fin | 6 | 6 | 0.967 | ✅ | ✅ | ✅ | 405 | 405 | 2,531 | 0% | 84% |
| 651 | 2412.16927 | q-fin | 7 | 7 | 0.807 | ✅ | ✅ | ✅ | 3,121 | 3,121 | 2,531 | 0% | -23% |
| 678 | 2405.20601 | stat | 6 | 6 | 0.621 | ✅ | ✅ | ❌ | 2,008 | 2,008 | 2,531 | 0% | 21% |
| 683 | 2405.20601 | stat | 6 | 6 | 0.704 | ✅ | ✅ | ✅ | 1,719 | 1,719 | 2,531 | 0% | 32% |
| 716 | 2411.04729 | stat | 10 | 10 | 0.272 | ✅ | ❌ | ❌ | 924 | 924 | 2,316 | 0% | 60% |
| 717 | 2411.04729 | stat | 12 | 12 | 0.287 | ✅ | ❌ | ❌ | 1,228 | 1,228 | 2,316 | 0% | 47% |
| 729 | 2412.11303 | stat | 10 | 10 | 0.734 | ✅ | ✅ | ✅ | 3,033 | 3,033 | 2,531 | 0% | -20% |
| 732 | 2412.11303 | stat | 15 | 15 | 0.946 | ✅ | ✅ | ✅ | 1,103 | 1,103 | 2,531 | 0% | 56% |
| 765 | 2406.05299 | econ | 15 | 15 | 0.591 | ✅ | ✅ | ❌ | 744 | 744 | 2,316 | 0% | 68% |
| 804 | 2410.14317 | econ | 9 | 9 | 0.236 | ❌ | ❌ | ❌ | 616 | 616 | 2,531 | 0% | 76% |
| 816 | 2411.15797 | econ | 6 | 6 | 0.920 | ✅ | ✅ | ✅ | 2,444 | 2,444 | 2,531 | 0% | 3% |
| 883 | 2412.16977 | eess | 15 | 15 | 0.838 | ✅ | ✅ | ✅ | 1,600 | 1,600 | 2,531 | 0% | 37% |
| 905 | 2412.18955 | eess | 15 | 15 | 0.650 | ✅ | ✅ | ❌ | 3,034 | 3,034 | 2,531 | 0% | -20% |
| 909 | 2412.18955 | eess | 6 | 6 | 0.939 | ✅ | ✅ | ✅ | 594 | 594 | 2,531 | 0% | 77% |
| 926 | 2412.20176 | econ | 10 | 10 | 0.691 | ✅ | ✅ | ❌ | 741 | 741 | 2,318 | 0% | 68% |
| 944 | 2501.00038 | eess | 18 | 18 | 0.469 | ✅ | ❌ | ❌ | 1,501 | 1,501 | 2,531 | 0% | 41% |
| 949 | 2501.03254 | cs | 3 | 3 | 0.943 | ✅ | ✅ | ✅ | 2,036 | 2,036 | 2,531 | 0% | 20% |
| 965 | 2412.05250 | math | 17 | 17 | 0.425 | ✅ | ❌ | ❌ | 916 | 916 | 2,531 | 0% | 64% |
| 985 | 2412.12319 | math | 16 | 16 | 0.312 | ✅ | ❌ | ❌ | 1,132 | 1,132 | 2,531 | 0% | 55% |
| 986 | 2412.12319 | math | 10 | 10 | 0.439 | ✅ | ❌ | ❌ | 1,314 | 1,314 | 2,531 | 0% | 48% |
| 992 | 2412.12372 | math | 23 | 23 | 0.203 | ❌ | ❌ | ❌ | 1,604 | 1,604 | 2,531 | 0% | 37% |
| 1109 | 2404.05865 | q-bio | 5 | 5 | 0.820 | ✅ | ✅ | ✅ | 4,059 | 4,059 | 2,531 | 0% | -60% |
| 1117 | 2410.10919 | q-bio | 5 | 5 | 0.567 | ✅ | ✅ | ❌ | 3,585 | 3,585 | 2,316 | 0% | -55% |
| 1138 | 2411.14726 | q-bio | 15 | 15 | 0.839 | ✅ | ✅ | ✅ | 1,673 | 1,673 | 2,531 | 0% | 34% |
| 1206 | 2412.13101 | q-fin | 8 | 8 | 0.928 | ✅ | ✅ | ✅ | 348 | 348 | 2,316 | 0% | 85% |
| 1217 | 2412.16122 | q-fin | 5 | 5 | 0.455 | ✅ | ❌ | ❌ | 2,105 | 2,105 | 2,531 | 0% | 17% |
| 1219 | 2412.16122 | q-fin | 5 | 5 | 0.531 | ✅ | ✅ | ❌ | 1,313 | 1,313 | 2,531 | 0% | 48% |
| 1241 | 2309.06983 | stat | 7 | 7 | 0.672 | ✅ | ✅ | ❌ | 337 | 337 | 2,531 | 0% | 87% |
| 1260 | 2409.14197 | stat | 8 | 8 | 0.573 | ✅ | ✅ | ❌ | 1,974 | 1,974 | 2,531 | 0% | 22% |
| 1320 | 2406.11528 | econ | 17 | 17 | 0.383 | ✅ | ❌ | ❌ | 1,293 | 1,293 | 2,531 | 0% | 49% |
| 1353 | 2412.10129 | cs | 6 | 6 | 0.632 | ✅ | ✅ | ❌ | 1,466 | 1,466 | 2,531 | 0% | 42% |
| 1354 | 2412.10129 | cs | 6 | 6 | 0.440 | ✅ | ❌ | ❌ | 2,191 | 2,191 | 2,531 | 0% | 13% |
| 1367 | 2412.13786 | eess | 12 | 12 | 0.455 | ✅ | ❌ | ❌ | 2,123 | 2,123 | 2,531 | 0% | 16% |
| 1384 | 2412.18619 | eess | 4 | 4 | 0.687 | ✅ | ✅ | ❌ | 1,863 | 1,863 | 2,210 | 0% | 16% |
| 1392 | 2412.18955 | eess | 12 | 12 | 0.628 | ✅ | ✅ | ❌ | 2,125 | 2,125 | 2,531 | 0% | 16% |
| 1427 | 2412.05250 | math | 7 | 7 | 0.535 | ✅ | ✅ | ❌ | 602 | 602 | 2,531 | 0% | 76% |
| 1455 | 2412.20318 | math | 26 | 26 | 0.113 | ❌ | ❌ | ❌ | 1,219 | 1,219 | 2,531 | 0% | 52% |
| 1487 | 2412.14976 | physics | 9 | 9 | 0.514 | ✅ | ✅ | ❌ | 2,638 | 2,638 | 2,531 | 0% | -4% |
| 1505 | 2403.03335 | q-bio | 3 | 3 | 0.662 | ✅ | ✅ | ❌ | 371 | 371 | 2,531 | 0% | 85% |
| 1509 | 2404.05865 | q-bio | 4 | 4 | 0.737 | ✅ | ✅ | ✅ | 3,868 | 3,868 | 2,531 | 0% | -53% |
| 1522 | 2410.10919 | q-bio | 8 | 8 | 0.577 | ✅ | ✅ | ❌ | 1,960 | 1,960 | 2,316 | 0% | 15% |
| 1548 | 2410.22346 | q-fin | 12 | 12 | 0.511 | ✅ | ✅ | ❌ | 3,034 | 3,034 | 2,531 | 0% | -20% |
| 1580 | 2412.16927 | q-fin | 23 | 23 | 0.575 | ✅ | ✅ | ❌ | 2,161 | 2,161 | 2,531 | 0% | 15% |
| 1592 | 2405.20601 | stat | 4 | 4 | 0.466 | ✅ | ❌ | ❌ | 858 | 858 | 2,531 | 0% | 66% |
| 1620 | 2412.15633 | stat | 13 | 13 | 0.224 | ❌ | ❌ | ❌ | 1,180 | 1,180 | 2,316 | 0% | 49% |
| **Total** | | | **866** | **865** | | | | | **145,608** | **145,610** | **198,939** | **0%** | **27%** |

## Summary

- **Mean IoU:** 0.605
- **IoU@0.25:** 73/80 (91.2%)
- **IoU@0.5:** 55/80 (68.8%)
- **IoU@0.7:** 26/80 (32.5%)

**Token Totals:** Selected 145,608 | All OCR 145,610 | Full Image 198,939

**Savings:** 0.0% vs All OCR | 26.8% vs Full Image


==> anc/ablations/p25_agg-mean_rs-weighted_avg_mo-0.25/bbox_docvqa_benchmark_20251213_154156/summary.json <==
{
  "token_summary": {
    "total_tokens_selected": 145608,
    "total_tokens_all_ocr": 145610,
    "total_tokens_full_image": 198939,
    "savings_vs_all_ocr": "0.0%",
    "savings_vs_full_image": "26.8%"
  },
  "failed_count": 0,
  "sample_results": [
    {
      "sample_id": 6,
      "question": "In the described spiral process, between which two poles does it oscillate, and what page number is cited for the processual definition?",
      "doc_name": "2311.07631",
      "category": "cs",
      "gt_bboxes": [
        [
          290.0,
          2025.0,
          2245.0,
          2985.0
        ]
      ],
      "pred_bboxes": [
        [
          339.0,
          297.0,
          2141.0,
          389.0
        ],
        [
          339.0,
          432.0,
          2105.0,
          554.0
        ],
        [
          339.0,
          584.0,
          2090.0,
          706.0
        ],
        [
          296.0,
          749.0,
          722.0,
          806.0
        ],
        [
          293.0,
          832.0,
          987.0,
          1057.0
        ],
        [
          293.0,
          1080.0,
          2238.0,
          1255.0
        ],
        [
          339.0,
          1275.0,
          2213.0,
          1403.0
        ],
        [
          339.0,
          1417.0,
          2169.0,
          1542.0
        ],
        [
          339.0,
          1559.0,
          2182.0,
          1681.0
        ],
        [
          339.0,
          1697.0,
          2008.0,
          1820.0
        ],
        [
          339.0,
          1839.0,
          2197.0,
          1962.0
        ],
        [
          293.0,
          2008.0,
          783.0,
          2064.0
        ],
        [
          293.0,
          2090.0,
          561.0,
          2143.0
        ],
        [
          293.0,
          2150.0,
          513.0,
          2200.0
        ],
        [
          293.0,
          2206.0,
          1008.0,
          2259.0
        ],
        [
          293.0,
          2266.0,
          571.0,
          2315.0
        ],
        [
          293.0,
          2338.0,
          2248.0,
          2963.0
        ]
      ],
      "tokens_selected": 600,
      "tokens_all_ocr": 600,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 17,
      "question": "According to equation (18), (C)UA holds if which two PD expressions are zero?",
      "doc_name": "2405.09360",
      "category": "econ",
      "gt_bboxes": [
        [
          1327.0,
          2322.0,
          2331.0,
          2827.0
        ]
      ],
      "pred_bboxes": [
        [
          1327.0,
          2005.0,
          1403.0,
          2048.0
        ],
        [
          216.0,
          1126.0,
          418.0,
          1172.0
        ],
        [
          216.0,
          224.0,
          1217.0,
          505.0
        ],
        [
          219.0,
          538.0,
          712.0,
          587.0
        ],
        [
          216.0,
          594.0,
          1217.0,
          776.0
        ],
        [
          216.0,
          776.0,
          1217.0,
          961.0
        ],
        [
          216.0,
          957.0,
          1217.0,
          1053.0
        ],
        [
          513.0,
          1060.0,
          924.0,
          1119.0
        ],
        [
          216.0,
          1172.0,
          1217.0,
          1357.0
        ],
        [
          234.0,
          1360.0,
          1217.0,
          1423.0
        ],
        [
          216.0,
          1427.0,
          1217.0,
          1519.0
        ],
        [
          216.0,
          1526.0,
          1217.0,
          1618.0
        ],
        [
          234.0,
          1628.0,
          1217.0,
          1929.0
        ],
        [
          216.0,
          1942.0,
          1217.0,
          2223.0
        ],
        [
          216.0,
          2259.0,
          492.0,
          2305.0
        ],
        [
          216.0,
          2315.0,
          1217.0,
          2682.0
        ],
        [
          216.0,
          2685.0,
          1217.0,
          2824.0
        ],
        [
          216.0,
          2834.0,
          1217.0,
          2933.0
        ],
        [
          1531.0,
          237.0,
          2062.0,
          753.0
        ],
        [
          1324.0,
          868.0,
          2327.0,
          967.0
        ],
        [
          1608.0,
          1043.0,
          2039.0,
          1100.0
        ],
        [
          1327.0,
          1106.0,
          2327.0,
          1387.0
        ],
        [
          1327.0,
          1387.0,
          2327.0,
          1578.0
        ],
        [
          1671.0,
          1595.0,
          1990.0,
          1654.0
        ],
        [
          1327.0,
          1668.0,
          2016.0,
          1717.0
        ],
        [
          1327.0,
          1717.0,
          2327.0,
          1856.0
        ],
        [
          1327.0,
          1863.0,
          2284.0,
          1912.0
        ],
        [
          1625.0,
          1922.0,
          2327.0,
          1985.0
        ],
        [
          1352.0,
          2057.0,
          2299.0,
          2173.0
        ],
        [
          1327.0,
          2186.0,
          2327.0,
          2279.0
        ],
        [
          1327.0,
          2312.0,
          2156.0,
          2365.0
        ],
        [
          1327.0,
          2371.0,
          2327.0,
          2566.0
        ],
        [
          1605.0,
          2579.0,
          2327.0,
          2639.0
        ],
        [
          1735.0,
          2649.0,
          2327.0,
          2708.0
        ],
        [
          1327.0,
          2725.0,
          2325.0,
          2821.0
        ],
        [
          1327.0,
          2834.0,
          2325.0,
          2930.0
        ]
      ],
      "tokens_selected": 1704,
      "tokens_all_ocr": 1704,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 18,
      "question": "In Proposition 8\u2019s second claim, what factor multiplies \u03b5\u00b7K in the no-disadvantage bound, and which norm of PD is used in the inequality for |UD|?",
      "doc_name": "2405.09360",
      "category": "econ",
      "gt_bboxes": [
        [
          1324.0,
          731.0,
          2339.0,
          2938.0
        ]
      ],
      "pred_bboxes": [
        [
          645.0,
          218.0,
          791.0,
          267.0
        ],
        [
          214.0,
          280.0,
          1212.0,
          379.0
        ],
        [
          365.0,
          399.0,
          1074.0,
          614.0
        ],
        [
          214.0,
          627.0,
          1212.0,
          723.0
        ],
        [
          482.0,
          743.0,
          957.0,
          891.0
        ],
        [
          216.0,
          911.0,
          791.0,
          961.0
        ],
        [
          387.0,
          981.0,
          1212.0,
          1129.0
        ],
        [
          216.0,
          1149.0,
          1033.0,
          1199.0
        ],
        [
          252.0,
          1222.0,
          1186.0,
          1281.0
        ],
        [
          216.0,
          1308.0,
          893.0,
          1357.0
        ],
        [
          255.0,
          1380.0,
          1212.0,
          1526.0
        ],
        [
          216.0,
          1549.0,
          1212.0,
          1658.0
        ],
        [
          260.0,
          1681.0,
          1212.0,
          1833.0
        ],
        [
          216.0,
          1846.0,
          1212.0,
          1945.0
        ],
        [
          216.0,
          1972.0,
          1212.0,
          2117.0
        ],
        [
          630.0,
          2147.0,
          816.0,
          2200.0
        ],
        [
          216.0,
          2223.0,
          1212.0,
          2318.0
        ],
        [
          313.0,
          2345.0,
          1115.0,
          2513.0
        ],
        [
          216.0,
          2533.0,
          1212.0,
          2774.0
        ],
        [
          280.0,
          2801.0,
          1212.0,
          2857.0
        ],
        [
          216.0,
          2883.0,
          906.0,
          2933.0
        ],
        [
          1324.0,
          221.0,
          2325.0,
          317.0
        ],
        [
          1324.0,
          346.0,
          2325.0,
          396.0
        ],
        [
          1380.0,
          422.0,
          2266.0,
          485.0
        ],
        [
          1324.0,
          508.0,
          2325.0,
          696.0
        ],
        [
          1324.0,
          726.0,
          2325.0,
          822.0
        ],
        [
          1352.0,
          839.0,
          2325.0,
          1073.0
        ],
        [
          1728.0,
          1106.0,
          2011.0,
          1159.0
        ],
        [
          1324.0,
          1182.0,
          1983.0,
          1232.0
        ],
        [
          1347.0,
          1258.0,
          2299.0,
          1321.0
        ],
        [
          1324.0,
          1344.0,
          1822.0,
          1390.0
        ],
        [
          1378.0,
          1420.0,
          2281.0,
          1479.0
        ],
        [
          1324.0,
          1499.0,
          2325.0,
          1750.0
        ],
        [
          1608.0,
          1773.0,
          2034.0,
          1830.0
        ],
        [
          1324.0,
          1856.0,
          2325.0,
          2008.0
        ],
        [
          1608.0,
          2041.0,
          2034.0,
          2097.0
        ],
        [
          1324.0,
          2127.0,
          2325.0,
          2229.0
        ],
        [
          1324.0,
          2229.0,
          2325.0,
          2325.0
        ],
        [
          1631.0,
          2348.0,
          2016.0,
          2404.0
        ],
        [
          1324.0,
          2424.0,
          2325.0,
          2612.0
        ],
        [
          1327.0,
          2636.0,
          2325.0,
          2774.0
        ],
        [
          1324.0,
          2794.0,
          2325.0,
          2933.0
        ]
      ],
      "tokens_selected": 1871,
      "tokens_all_ocr": 1871,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 32,
      "question": "According to inequality (5), which denominator appears under (\u2211\u221ac_i(a_i))^2?",
      "doc_name": "2406.11528",
      "category": "econ",
      "gt_bboxes": [
        [
          281.0,
          1453.0,
          2263.0,
          2912.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          293.0,
          2253.0,
          416.0
        ],
        [
          1023.0,
          459.0,
          1523.0,
          597.0
        ],
        [
          747.0,
          670.0,
          1791.0,
          822.0
        ],
        [
          290.0,
          842.0,
          2253.0,
          967.0
        ],
        [
          362.0,
          967.0,
          1454.0,
          1024.0
        ],
        [
          850.0,
          1066.0,
          1694.0,
          1212.0
        ],
        [
          293.0,
          1238.0,
          1694.0,
          1304.0
        ],
        [
          362.0,
          1334.0,
          1161.0,
          1393.0
        ],
        [
          290.0,
          1453.0,
          2253.0,
          1572.0
        ],
        [
          1084.0,
          1612.0,
          1460.0,
          1734.0
        ],
        [
          288.0,
          1763.0,
          1822.0,
          1823.0
        ],
        [
          931.0,
          1866.0,
          1620.0,
          2024.0
        ],
        [
          288.0,
          2054.0,
          1937.0,
          2117.0
        ],
        [
          691.0,
          2157.0,
          2246.0,
          2309.0
        ],
        [
          290.0,
          2345.0,
          699.0,
          2398.0
        ],
        [
          786.0,
          2394.0,
          2246.0,
          2550.0
        ],
        [
          288.0,
          2573.0,
          2248.0,
          2728.0
        ],
        [
          969.0,
          2758.0,
          2246.0,
          2906.0
        ]
      ],
      "tokens_selected": 1167,
      "tokens_all_ocr": 1169,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 33,
      "question": "In the final inequality, E_Fw[y \u2212 w(y)] is bounded by what expression that is set equal to u(\u03b1*)/\u2212ln(1\u2212\u03b1*)?",
      "doc_name": "2406.11528",
      "category": "econ",
      "gt_bboxes": [
        [
          290.0,
          965.0,
          2254.0,
          2639.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          297.0,
          717.0,
          353.0
        ],
        [
          290.0,
          369.0,
          2253.0,
          518.0
        ],
        [
          365.0,
          554.0,
          2026.0,
          792.0
        ],
        [
          290.0,
          806.0,
          2253.0,
          924.0
        ],
        [
          290.0,
          951.0,
          2253.0,
          1142.0
        ],
        [
          862.0,
          1172.0,
          1679.0,
          1284.0
        ],
        [
          290.0,
          1304.0,
          2253.0,
          1476.0
        ],
        [
          740.0,
          1479.0,
          1804.0,
          1552.0
        ],
        [
          290.0,
          1562.0,
          2253.0,
          1678.0
        ],
        [
          806.0,
          1707.0,
          1735.0,
          1800.0
        ],
        [
          290.0,
          1820.0,
          2195.0,
          1882.0
        ],
        [
          439.0,
          1909.0,
          2098.0,
          2229.0
        ],
        [
          290.0,
          2246.0,
          2253.0,
          2418.0
        ],
        [
          773.0,
          2447.0,
          1771.0,
          2560.0
        ],
        [
          293.0,
          2576.0,
          2253.0,
          2636.0
        ],
        [
          290.0,
          2655.0,
          2253.0,
          2949.0
        ]
      ],
      "tokens_selected": 1518,
      "tokens_all_ocr": 1518,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 75,
      "question": "In the theorem shown, which theorem establishes identification, what lower bound on n is given, and what is the equation number of the moment condition?",
      "doc_name": "2410.14317",
      "category": "econ",
      "gt_bboxes": [
        [
          293.0,
          2345.0,
          2284.0,
          2888.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          280.0,
          1485.0,
          383.0
        ],
        [
          796.0,
          445.0,
          1751.0,
          743.0
        ],
        [
          288.0,
          789.0,
          2409.0,
          1225.0
        ],
        [
          359.0,
          1248.0,
          1490.0,
          1314.0
        ],
        [
          816.0,
          1377.0,
          1735.0,
          1638.0
        ],
        [
          288.0,
          1704.0,
          1796.0,
          1770.0
        ],
        [
          878.0,
          1833.0,
          2246.0,
          2034.0
        ],
        [
          288.0,
          2100.0,
          2253.0,
          2275.0
        ],
        [
          288.0,
          2318.0,
          2256.0,
          2493.0
        ],
        [
          987.0,
          2560.0,
          2246.0,
          2768.0
        ],
        [
          293.0,
          2824.0,
          809.0,
          2883.0
        ],
        [
          293.0,
          2936.0,
          2253.0,
          3019.0
        ]
      ],
      "tokens_selected": 767,
      "tokens_all_ocr": 767,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 106,
      "question": "Across all rows where the Test set genres are 'Pop, Rock', what is the median FMD value reported?",
      "doc_name": "2412.07948",
      "category": "eess",
      "gt_bboxes": [
        [
          226.0,
          851.0,
          1219.0,
          1840.0
        ]
      ],
      "pred_bboxes": [
        [
          472.0,
          208.0,
          2075.0,
          654.0
        ],
        [
          216.0,
          680.0,
          2325.0,
          776.0
        ],
        [
          268.0,
          852.0,
          1171.0,
          1612.0
        ],
        [
          219.0,
          1641.0,
          1222.0,
          1833.0
        ],
        [
          219.0,
          1902.0,
          1217.0,
          2097.0
        ],
        [
          222.0,
          2137.0,
          781.0,
          2186.0
        ],
        [
          222.0,
          2200.0,
          1217.0,
          2794.0
        ],
        [
          219.0,
          2797.0,
          1217.0,
          2933.0
        ],
        [
          1352.0,
          875.0,
          2299.0,
          1519.0
        ],
        [
          1324.0,
          1578.0,
          2322.0,
          1674.0
        ],
        [
          1327.0,
          1767.0,
          2322.0,
          2044.0
        ],
        [
          1327.0,
          2084.0,
          1786.0,
          2137.0
        ],
        [
          1327.0,
          2150.0,
          2322.0,
          2698.0
        ],
        [
          1327.0,
          2702.0,
          2322.0,
          2930.0
        ]
      ],
      "tokens_selected": 2296,
      "tokens_all_ocr": 2296,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 116,
      "question": "In this excerpt, how is the main diagnosis characterized, including its context?",
      "doc_name": "2412.09651",
      "category": "cs",
      "gt_bboxes": [
        [
          237.0,
          1855.0,
          2243.0,
          2365.0
        ]
      ],
      "pred_bboxes": [
        [
          228.0,
          231.0,
          2245.0,
          463.0
        ],
        [
          228.0,
          463.0,
          2247.0,
          1211.0
        ],
        [
          228.0,
          1211.0,
          2247.0,
          1671.0
        ],
        [
          228.0,
          1671.0,
          2245.0,
          1843.0
        ],
        [
          228.0,
          1847.0,
          2247.0,
          2363.0
        ],
        [
          288.0,
          2486.0,
          1192.0,
          2552.0
        ],
        [
          228.0,
          2612.0,
          2247.0,
          3188.0
        ]
      ],
      "tokens_selected": 841,
      "tokens_all_ocr": 841,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 118,
      "question": "When autonomously performing decision-tree steps, what three resources does the system utilize?",
      "doc_name": "2412.09651",
      "category": "cs",
      "gt_bboxes": [
        [
          237.0,
          1869.0,
          2246.0,
          2148.0
        ]
      ],
      "pred_bboxes": [
        [
          235.0,
          386.0,
          2247.0,
          1214.0
        ],
        [
          737.0,
          1253.0,
          1728.0,
          1292.0
        ],
        [
          228.0,
          1337.0,
          2247.0,
          1857.0
        ],
        [
          228.0,
          1857.0,
          2245.0,
          2145.0
        ],
        [
          228.0,
          2145.0,
          2245.0,
          2257.0
        ],
        [
          228.0,
          2261.0,
          2245.0,
          2545.0
        ],
        [
          302.0,
          2549.0,
          2247.0,
          2893.0
        ],
        [
          228.0,
          2918.0,
          2245.0,
          3033.0
        ]
      ],
      "tokens_selected": 1861,
      "tokens_all_ocr": 1861,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 125,
      "question": "In Code Snippet 8, what are the final numeric parameters passed to OS_SART and ASD_POCS, respectively?",
      "doc_name": "2412.10129",
      "category": "cs",
      "gt_bboxes": [
        [
          328.0,
          1239.0,
          2123.0,
          1469.0
        ]
      ],
      "pred_bboxes": [
        [
          280.0,
          363.0,
          2093.0,
          908.0
        ],
        [
          293.0,
          951.0,
          2154.0,
          1090.0
        ],
        [
          612.0,
          1222.0,
          2024.0,
          1288.0
        ],
        [
          336.0,
          1301.0,
          1493.0,
          1466.0
        ],
        [
          293.0,
          1479.0,
          2162.0,
          1879.0
        ],
        [
          298.0,
          1952.0,
          1018.0,
          2015.0
        ],
        [
          293.0,
          2048.0,
          2162.0,
          2513.0
        ],
        [
          293.0,
          2513.0,
          2159.0,
          2979.0
        ],
        [
          293.0,
          2982.0,
          2154.0,
          3111.0
        ]
      ],
      "tokens_selected": 1504,
      "tokens_all_ocr": 1504,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 187,
      "question": "During every step, when counts are non-zero, what exact signals with their quantities do the column and row counters assert?",
      "doc_name": "2412.17966",
      "category": "cs",
      "gt_bboxes": [
        [
          1295.0,
          1758.0,
          2356.0,
          2797.0
        ]
      ],
      "pred_bboxes": [
        [
          214.0,
          198.0,
          1237.0,
          802.0
        ],
        [
          196.0,
          825.0,
          1248.0,
          875.0
        ],
        [
          196.0,
          974.0,
          1248.0,
          1070.0
        ],
        [
          451.0,
          1133.0,
          998.0,
          1179.0
        ],
        [
          199.0,
          1215.0,
          1248.0,
          1314.0
        ],
        [
          579.0,
          1354.0,
          1245.0,
          1410.0
        ],
        [
          199.0,
          1453.0,
          1248.0,
          1704.0
        ],
        [
          199.0,
          1767.0,
          518.0,
          1813.0
        ],
        [
          201.0,
          1846.0,
          1250.0,
          2490.0
        ],
        [
          201.0,
          2497.0,
          1250.0,
          2992.0
        ],
        [
          1296.0,
          201.0,
          1671.0,
          247.0
        ],
        [
          1296.0,
          264.0,
          2345.0,
          1255.0
        ],
        [
          1296.0,
          1258.0,
          2345.0,
          1552.0
        ],
        [
          1296.0,
          1555.0,
          2345.0,
          1750.0
        ],
        [
          1296.0,
          1754.0,
          2345.0,
          2794.0
        ],
        [
          1296.0,
          2797.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 2147,
      "tokens_all_ocr": 2147,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 190,
      "question": "In Fig. 7, during the generation process, through which aligner does the LLM produce continuous tokens, and what is the resulting latent representation's symbol?",
      "doc_name": "2412.18619",
      "category": "eess",
      "gt_bboxes": [
        [
          170.0,
          1162.0,
          1846.0,
          1792.0
        ]
      ],
      "pred_bboxes": [
        [
          184.0,
          348.0,
          1832.0,
          453.0
        ],
        [
          184.0,
          471.0,
          1836.0,
          1030.0
        ],
        [
          184.0,
          1063.0,
          889.0,
          1111.0
        ],
        [
          184.0,
          1159.0,
          1834.0,
          1513.0
        ],
        [
          182.0,
          1555.0,
          1836.0,
          1789.0
        ],
        [
          184.0,
          1843.0,
          1836.0,
          2096.0
        ],
        [
          184.0,
          2096.0,
          1836.0,
          2399.0
        ],
        [
          184.0,
          2420.0,
          1836.0,
          2570.0
        ],
        [
          184.0,
          2591.0,
          1836.0,
          2744.0
        ]
      ],
      "tokens_selected": 1338,
      "tokens_all_ocr": 1338,
      "tokens_full_image": 2210,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 199,
      "question": "In the NTP framework, what are the two basic tokenizer features, and what notation denotes the token sequences for the model\u2019s input and output?",
      "doc_name": "2412.18619",
      "category": "eess",
      "gt_bboxes": [
        [
          185.0,
          2590.0,
          1852.0,
          2760.0
        ]
      ],
      "pred_bboxes": [
        [
          186.0,
          525.0,
          1834.0,
          1951.0
        ],
        [
          184.0,
          342.0,
          1834.0,
          480.0
        ],
        [
          186.0,
          2054.0,
          1838.0,
          2558.0
        ],
        [
          186.0,
          2588.0,
          1838.0,
          2735.0
        ]
      ],
      "tokens_selected": 3134,
      "tokens_all_ocr": 3134,
      "tokens_full_image": 2210,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 202,
      "question": "At p=1013, what is the approximate difference between shallow and original errors?",
      "doc_name": "2412.18823",
      "category": "cs",
      "gt_bboxes": [
        [
          726.0,
          1853.0,
          1843.0,
          2524.0
        ]
      ],
      "pred_bboxes": [
        [
          753.0,
          578.0,
          1812.0,
          2510.0
        ],
        [
          620.0,
          508.0,
          1937.0,
          561.0
        ],
        [
          553.0,
          2672.0,
          2008.0,
          2768.0
        ]
      ],
      "tokens_selected": 1876,
      "tokens_all_ocr": 1876,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 250,
      "question": "By how many beats does the latency of 'PH.C C' exceed the combined latencies of 'MX.C C V' and 'MXX.C C1 C2 V'?",
      "doc_name": "2412.20486",
      "category": "cs",
      "gt_bboxes": [
        [
          213.0,
          1202.0,
          2317.0,
          2166.0
        ]
      ],
      "pred_bboxes": [
        [
          275.0,
          231.0,
          2338.0,
          1116.0
        ],
        [
          678.0,
          1129.0,
          1858.0,
          1179.0
        ],
        [
          255.0,
          1275.0,
          2287.0,
          2147.0
        ],
        [
          224.0,
          1199.0,
          2322.0,
          1255.0
        ],
        [
          395.0,
          2203.0,
          1041.0,
          2593.0
        ],
        [
          349.0,
          2632.0,
          1097.0,
          2685.0
        ],
        [
          196.0,
          2794.0,
          1248.0,
          2992.0
        ],
        [
          1294.0,
          2209.0,
          2348.0,
          2606.0
        ],
        [
          1294.0,
          2642.0,
          2348.0,
          2992.0
        ]
      ],
      "tokens_selected": 2946,
      "tokens_all_ocr": 2946,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 298,
      "question": "Among the bracketed references shown, which specify page numbers, and what pages are cited?",
      "doc_name": "2412.05250",
      "category": "math",
      "gt_bboxes": [
        [
          322.0,
          908.0,
          2232.0,
          2716.0
        ]
      ],
      "pred_bboxes": [
        [
          324.0,
          396.0,
          2223.0,
          640.0
        ],
        [
          444.0,
          680.0,
          2105.0,
          862.0
        ],
        [
          324.0,
          901.0,
          2223.0,
          1083.0
        ],
        [
          321.0,
          1083.0,
          2225.0,
          1803.0
        ],
        [
          321.0,
          1803.0,
          2225.0,
          2467.0
        ],
        [
          324.0,
          2470.0,
          2220.0,
          2708.0
        ]
      ],
      "tokens_selected": 663,
      "tokens_all_ocr": 663,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 337,
      "question": "In Remark 3.4, despite the conjectured form for equality in (3.4), which explicit function is stated to satisfy the equality case yet cannot be written in that form?",
      "doc_name": "2412.12372",
      "category": "math",
      "gt_bboxes": [
        [
          287.0,
          1022.0,
          2258.0,
          1773.0
        ]
      ],
      "pred_bboxes": [
        [
          285.0,
          287.0,
          2256.0,
          416.0
        ],
        [
          735.0,
          439.0,
          1807.0,
          564.0
        ],
        [
          285.0,
          568.0,
          2261.0,
          789.0
        ],
        [
          865.0,
          809.0,
          1669.0,
          924.0
        ],
        [
          285.0,
          1010.0,
          2256.0,
          1235.0
        ],
        [
          980.0,
          1232.0,
          1562.0,
          1294.0
        ],
        [
          285.0,
          1294.0,
          2256.0,
          1403.0
        ],
        [
          939.0,
          1410.0,
          1613.0,
          1466.0
        ],
        [
          285.0,
          1466.0,
          2256.0,
          1638.0
        ],
        [
          285.0,
          1661.0,
          2256.0,
          1773.0
        ],
        [
          285.0,
          1793.0,
          2256.0,
          1962.0
        ],
        [
          285.0,
          1985.0,
          2256.0,
          2213.0
        ],
        [
          1023.0,
          2236.0,
          1518.0,
          2345.0
        ],
        [
          285.0,
          2358.0,
          2256.0,
          2470.0
        ],
        [
          793.0,
          2493.0,
          1751.0,
          2606.0
        ],
        [
          285.0,
          2619.0,
          1631.0,
          2678.0
        ],
        [
          893.0,
          2698.0,
          1646.0,
          2811.0
        ],
        [
          285.0,
          2824.0,
          1291.0,
          2880.0
        ],
        [
          791.0,
          2900.0,
          1751.0,
          3015.0
        ]
      ],
      "tokens_selected": 1587,
      "tokens_all_ocr": 1587,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 353,
      "question": "In Proposition 4.3, what equation characterizes T^E and for which \u03be does it hold?",
      "doc_name": "2412.12446",
      "category": "math",
      "gt_bboxes": [
        [
          480.0,
          2886.0,
          2001.0,
          3128.0
        ]
      ],
      "pred_bboxes": [
        [
          484.0,
          2132.0,
          598.0,
          2184.0
        ],
        [
          481.0,
          474.0,
          1995.0,
          776.0
        ],
        [
          481.0,
          807.0,
          1690.0,
          1074.0
        ],
        [
          481.0,
          1099.0,
          1995.0,
          1408.0
        ],
        [
          484.0,
          1436.0,
          1993.0,
          1563.0
        ],
        [
          484.0,
          1594.0,
          1993.0,
          1773.0
        ],
        [
          531.0,
          1798.0,
          1943.0,
          2114.0
        ],
        [
          670.0,
          2212.0,
          1799.0,
          2381.0
        ],
        [
          484.0,
          2483.0,
          1993.0,
          2855.0
        ],
        [
          484.0,
          2883.0,
          1993.0,
          3122.0
        ]
      ],
      "tokens_selected": 1778,
      "tokens_all_ocr": 1778,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 368,
      "question": "Within the definition shown, what is the time-one map of a Hamiltonian isotopy called, and what is \u03b9_{\u03c6\u0307_t} \u03c9 equal to?",
      "doc_name": "2412.20966",
      "category": "math",
      "gt_bboxes": [
        [
          517.0,
          742.0,
          2144.0,
          996.0
        ]
      ],
      "pred_bboxes": [
        [
          520.0,
          538.0,
          2136.0,
          696.0
        ],
        [
          520.0,
          733.0,
          2136.0,
          990.0
        ],
        [
          520.0,
          1024.0,
          2136.0,
          1225.0
        ],
        [
          520.0,
          1261.0,
          2136.0,
          1466.0
        ],
        [
          520.0,
          1499.0,
          2136.0,
          1704.0
        ],
        [
          523.0,
          1737.0,
          2136.0,
          1942.0
        ],
        [
          589.0,
          1942.0,
          2136.0,
          2147.0
        ],
        [
          520.0,
          2180.0,
          2136.0,
          2332.0
        ],
        [
          520.0,
          2365.0,
          2136.0,
          2513.0
        ],
        [
          520.0,
          2556.0,
          2136.0,
          2655.0
        ]
      ],
      "tokens_selected": 1062,
      "tokens_all_ocr": 1062,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 404,
      "question": "Between t=0.01 and t=0.1, which intermediate time label appears in both panels (a) and (b)?",
      "doc_name": "2411.15169",
      "category": "physics",
      "gt_bboxes": [
        [
          383.0,
          1360.0,
          2183.0,
          2334.0
        ]
      ],
      "pred_bboxes": [
        [
          408.0,
          393.0,
          1222.0,
          452.0
        ],
        [
          408.0,
          478.0,
          2139.0,
          772.0
        ],
        [
          408.0,
          829.0,
          1319.0,
          891.0
        ],
        [
          408.0,
          918.0,
          2139.0,
          1318.0
        ],
        [
          387.0,
          1387.0,
          2162.0,
          1972.0
        ],
        [
          405.0,
          2034.0,
          2144.0,
          2325.0
        ]
      ],
      "tokens_selected": 1784,
      "tokens_all_ocr": 1784,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 405,
      "question": "Across the four panels (t=0, 0.1, 0.3, 1), which contour value appears in exactly three of them?",
      "doc_name": "2411.15169",
      "category": "physics",
      "gt_bboxes": [
        [
          409.0,
          1050.0,
          2144.0,
          1753.0
        ]
      ],
      "pred_bboxes": [
        [
          408.0,
          393.0,
          2139.0,
          1020.0
        ],
        [
          428.0,
          1047.0,
          2144.0,
          1469.0
        ],
        [
          405.0,
          1519.0,
          2141.0,
          1754.0
        ],
        [
          408.0,
          1892.0,
          1342.0,
          1975.0
        ],
        [
          408.0,
          2011.0,
          2139.0,
          2190.0
        ],
        [
          1028.0,
          2176.0,
          2128.0,
          2302.0
        ],
        [
          408.0,
          2315.0,
          2139.0,
          2834.0
        ]
      ],
      "tokens_selected": 1610,
      "tokens_all_ocr": 1610,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 407,
      "question": "According to the excerpt, what are the exact notations (with indices/superscripts) for the junction-points and the change due to jumps in u^{p,q}(x,y)?",
      "doc_name": "2411.15169",
      "category": "physics",
      "gt_bboxes": [
        [
          394.0,
          889.0,
          2143.0,
          1157.0
        ]
      ],
      "pred_bboxes": [
        [
          405.0,
          389.0,
          2136.0,
          743.0
        ],
        [
          405.0,
          806.0,
          1403.0,
          875.0
        ],
        [
          408.0,
          901.0,
          2136.0,
          1139.0
        ],
        [
          408.0,
          1195.0,
          1477.0,
          1258.0
        ],
        [
          408.0,
          1284.0,
          2197.0,
          1403.0
        ],
        [
          408.0,
          1529.0,
          2139.0,
          2289.0
        ],
        [
          405.0,
          2398.0,
          2141.0,
          2741.0
        ],
        [
          408.0,
          2863.0,
          2047.0,
          2930.0
        ],
        [
          408.0,
          2956.0,
          2139.0,
          3072.0
        ]
      ],
      "tokens_selected": 2120,
      "tokens_all_ocr": 2120,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 420,
      "question": "According to the text, which index is defined as the inverse of the system\u2019s persistence time near \u03b6, what is its numerical range, and what does a value close to 0 suggest?",
      "doc_name": "2412.10069",
      "category": "physics",
      "gt_bboxes": [
        [
          431.0,
          1166.0,
          2103.0,
          2843.0
        ]
      ],
      "pred_bboxes": [
        [
          456.0,
          525.0,
          2082.0,
          1004.0
        ],
        [
          456.0,
          1080.0,
          1817.0,
          1142.0
        ],
        [
          456.0,
          1179.0,
          2085.0,
          2500.0
        ],
        [
          456.0,
          2500.0,
          2082.0,
          2801.0
        ]
      ],
      "tokens_selected": 559,
      "tokens_all_ocr": 559,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 436,
      "question": "According to the caption, which nodes are common to the predominant MIS solutions for the relaxed and full embedded graphs?",
      "doc_name": "2412.14976",
      "category": "physics",
      "gt_bboxes": [
        [
          205.0,
          209.0,
          2360.0,
          1343.0
        ]
      ],
      "pred_bboxes": [
        [
          257.0,
          208.0,
          2299.0,
          842.0
        ],
        [
          216.0,
          885.0,
          2345.0,
          1331.0
        ],
        [
          219.0,
          1413.0,
          1245.0,
          2229.0
        ],
        [
          222.0,
          2242.0,
          1245.0,
          3009.0
        ],
        [
          1314.0,
          1413.0,
          2340.0,
          2896.0
        ],
        [
          1314.0,
          2916.0,
          2338.0,
          3009.0
        ]
      ],
      "tokens_selected": 2288,
      "tokens_all_ocr": 2288,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 452,
      "question": "In panel (a), which symbols denote the paths from slits A and B to the detection point, and in panel (b), what is the unit on the y-axis variable shown horizontally?",
      "doc_name": "2412.17161",
      "category": "physics",
      "gt_bboxes": [
        [
          1313.0,
          730.0,
          2348.0,
          1983.0
        ]
      ],
      "pred_bboxes": [
        [
          219.0,
          221.0,
          451.0,
          264.0
        ],
        [
          219.0,
          267.0,
          1245.0,
          984.0
        ],
        [
          224.0,
          1073.0,
          1235.0,
          1166.0
        ],
        [
          219.0,
          1222.0,
          1245.0,
          1849.0
        ],
        [
          428.0,
          1876.0,
          1240.0,
          2219.0
        ],
        [
          219.0,
          2252.0,
          1245.0,
          2632.0
        ],
        [
          255.0,
          2669.0,
          1240.0,
          2774.0
        ],
        [
          219.0,
          2817.0,
          1245.0,
          3012.0
        ],
        [
          1314.0,
          218.0,
          2340.0,
          551.0
        ],
        [
          1365.0,
          726.0,
          2294.0,
          1651.0
        ],
        [
          1314.0,
          1701.0,
          2340.0,
          1981.0
        ],
        [
          1314.0,
          2147.0,
          2340.0,
          3012.0
        ]
      ],
      "tokens_selected": 2351,
      "tokens_all_ocr": 2351,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 467,
      "question": "According to the figure caption, what are the event dates and which Royal Observatory Greenwich sheet numbers were digitised?",
      "doc_name": "2501.00176",
      "category": "physics",
      "gt_bboxes": [
        [
          171.0,
          1396.0,
          2375.0,
          2248.0
        ]
      ],
      "pred_bboxes": [
        [
          393.0,
          221.0,
          2146.0,
          1245.0
        ],
        [
          229.0,
          1275.0,
          2297.0,
          1324.0
        ],
        [
          484.0,
          1384.0,
          2054.0,
          2140.0
        ],
        [
          178.0,
          2157.0,
          2361.0,
          2239.0
        ],
        [
          178.0,
          2312.0,
          1222.0,
          2900.0
        ],
        [
          178.0,
          2903.0,
          1222.0,
          3081.0
        ],
        [
          1319.0,
          2312.0,
          2368.0,
          2764.0
        ],
        [
          1618.0,
          2811.0,
          2072.0,
          2857.0
        ],
        [
          1707.0,
          2880.0,
          1983.0,
          2926.0
        ],
        [
          1319.0,
          2946.0,
          2368.0,
          3085.0
        ]
      ],
      "tokens_selected": 4122,
      "tokens_all_ocr": 4122,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 472,
      "question": "Among panels where \u03b7 starts at 100% at \u03c9/\u03a9\u22480, what is the ratio of the largest to smallest \u0394\u03c4 values?",
      "doc_name": "2501.00475",
      "category": "physics",
      "gt_bboxes": [
        [
          205.0,
          200.0,
          2354.0,
          1337.0
        ]
      ],
      "pred_bboxes": [
        [
          211.0,
          198.0,
          2345.0,
          1156.0
        ],
        [
          214.0,
          1195.0,
          2348.0,
          1331.0
        ],
        [
          216.0,
          1420.0,
          1245.0,
          1902.0
        ],
        [
          216.0,
          1902.0,
          1243.0,
          1995.0
        ],
        [
          510.0,
          2015.0,
          1243.0,
          2127.0
        ],
        [
          216.0,
          2147.0,
          1245.0,
          2289.0
        ],
        [
          216.0,
          2292.0,
          1245.0,
          2381.0
        ],
        [
          428.0,
          2404.0,
          1243.0,
          2513.0
        ],
        [
          456.0,
          2560.0,
          1243.0,
          2616.0
        ],
        [
          216.0,
          2642.0,
          1245.0,
          2926.0
        ],
        [
          410.0,
          2946.0,
          1245.0,
          3019.0
        ],
        [
          1314.0,
          1420.0,
          2039.0,
          1469.0
        ],
        [
          1312.0,
          1473.0,
          2340.0,
          1569.0
        ],
        [
          1620.0,
          1598.0,
          2338.0,
          1661.0
        ],
        [
          1312.0,
          1694.0,
          2340.0,
          1839.0
        ],
        [
          1386.0,
          1869.0,
          2338.0,
          1985.0
        ],
        [
          1472.0,
          2057.0,
          2338.0,
          2124.0
        ],
        [
          1314.0,
          2163.0,
          2246.0,
          2213.0
        ],
        [
          1312.0,
          2213.0,
          2340.0,
          2309.0
        ],
        [
          1403.0,
          2338.0,
          2338.0,
          2444.0
        ],
        [
          1314.0,
          2470.0,
          2243.0,
          2520.0
        ],
        [
          1365.0,
          2546.0,
          2338.0,
          2609.0
        ],
        [
          1406.0,
          2682.0,
          2338.0,
          2745.0
        ],
        [
          1312.0,
          2781.0,
          2340.0,
          2873.0
        ],
        [
          1694.0,
          2903.0,
          2338.0,
          3009.0
        ]
      ],
      "tokens_selected": 2663,
      "tokens_all_ocr": 2663,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 478,
      "question": "For \u0394t = 1 \u03bcs at f = 10 MHz, what N_per is obtained, and from approximately how many wave periods do the simulations show subharmonics starting?",
      "doc_name": "2501.00475",
      "category": "physics",
      "gt_bboxes": [
        [
          1300.0,
          1380.0,
          2357.0,
          2700.0
        ]
      ],
      "pred_bboxes": [
        [
          216.0,
          198.0,
          2345.0,
          1166.0
        ],
        [
          216.0,
          1205.0,
          2345.0,
          1294.0
        ],
        [
          219.0,
          1387.0,
          1243.0,
          1820.0
        ],
        [
          219.0,
          1836.0,
          1243.0,
          2358.0
        ],
        [
          219.0,
          2371.0,
          1243.0,
          2665.0
        ],
        [
          219.0,
          2682.0,
          1243.0,
          3012.0
        ],
        [
          1314.0,
          1387.0,
          2230.0,
          1436.0
        ],
        [
          1314.0,
          1436.0,
          2338.0,
          1962.0
        ],
        [
          1314.0,
          1965.0,
          2338.0,
          2688.0
        ]
      ],
      "tokens_selected": 2424,
      "tokens_all_ocr": 2424,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 492,
      "question": "At which tolerance level is the ratio of Class II restoration mean to its standard deviation closest to 10, and what is that ratio (rounded to two decimals)?",
      "doc_name": "2404.05865",
      "category": "q-bio",
      "gt_bboxes": [
        [
          274.0,
          1720.0,
          2308.0,
          2680.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          313.0,
          2256.0,
          1453.0
        ],
        [
          395.0,
          1473.0,
          2162.0,
          1582.0
        ],
        [
          293.0,
          1721.0,
          2276.0,
          2576.0
        ],
        [
          559.0,
          2606.0,
          1942.0,
          2662.0
        ]
      ],
      "tokens_selected": 2454,
      "tokens_all_ocr": 2454,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 501,
      "question": "In the row where the Domain annotation reads 'AA = 2,3,4', what are the corresponding Active Site positions and Disulfide bond entry?",
      "doc_name": "2410.10919",
      "category": "q-bio",
      "gt_bboxes": [
        [
          173.0,
          1518.0,
          2319.0,
          2914.0
        ]
      ],
      "pred_bboxes": [
        [
          181.0,
          196.0,
          2292.0,
          628.0
        ],
        [
          181.0,
          625.0,
          2292.0,
          1162.0
        ],
        [
          181.0,
          1162.0,
          2292.0,
          1467.0
        ],
        [
          404.0,
          1520.0,
          2068.0,
          2626.0
        ],
        [
          181.0,
          2679.0,
          2292.0,
          2889.0
        ]
      ],
      "tokens_selected": 2637,
      "tokens_all_ocr": 2637,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 512,
      "question": "Among the deletion strategies, which shows differing v4 between its 'best' and 'worst' rows, and what are those v4 values?",
      "doc_name": "2411.12087",
      "category": "q-bio",
      "gt_bboxes": [
        [
          369.0,
          732.0,
          1971.0,
          1547.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          247.0,
          2031.0,
          614.0
        ],
        [
          439.0,
          726.0,
          1876.0,
          1370.0
        ],
        [
          357.0,
          1410.0,
          1960.0,
          1536.0
        ],
        [
          293.0,
          1684.0,
          924.0,
          1754.0
        ],
        [
          293.0,
          1770.0,
          2026.0,
          1965.0
        ],
        [
          293.0,
          2015.0,
          2026.0,
          2186.0
        ],
        [
          293.0,
          2223.0,
          2026.0,
          2348.0
        ],
        [
          293.0,
          2394.0,
          2026.0,
          2599.0
        ],
        [
          293.0,
          2642.0,
          1776.0,
          2725.0
        ],
        [
          293.0,
          2768.0,
          1000.0,
          2830.0
        ]
      ],
      "tokens_selected": 1741,
      "tokens_all_ocr": 1741,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 548,
      "question": "In the excerpt, which topic is cited as [21], and what does it involve identifying?",
      "doc_name": "2411.16084",
      "category": "q-bio",
      "gt_bboxes": [
        [
          291.0,
          2373.0,
          2258.0,
          2830.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          297.0,
          2251.0,
          465.0
        ],
        [
          293.0,
          505.0,
          2251.0,
          901.0
        ],
        [
          293.0,
          938.0,
          2251.0,
          1503.0
        ],
        [
          293.0,
          1539.0,
          2251.0,
          2328.0
        ],
        [
          293.0,
          2368.0,
          2251.0,
          2817.0
        ]
      ],
      "tokens_selected": 711,
      "tokens_all_ocr": 711,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 570,
      "question": "From the Fig. 7 title and caption, what normalization technique is referenced and what is the distance metric formula?",
      "doc_name": "2410.22346",
      "category": "q-fin",
      "gt_bboxes": [
        [
          183.0,
          198.0,
          1257.0,
          1344.0
        ]
      ],
      "pred_bboxes": [
        [
          204.0,
          2447.0,
          311.0,
          2493.0
        ],
        [
          204.0,
          211.0,
          1212.0,
          802.0
        ],
        [
          196.0,
          825.0,
          1248.0,
          1318.0
        ],
        [
          204.0,
          1370.0,
          1217.0,
          1965.0
        ],
        [
          196.0,
          1991.0,
          1248.0,
          2289.0
        ],
        [
          561.0,
          2384.0,
          885.0,
          2431.0
        ],
        [
          201.0,
          2497.0,
          1248.0,
          2992.0
        ],
        [
          1306.0,
          211.0,
          2322.0,
          663.0
        ],
        [
          1291.0,
          687.0,
          2345.0,
          1086.0
        ],
        [
          1291.0,
          1182.0,
          2340.0,
          1631.0
        ],
        [
          1291.0,
          1651.0,
          2345.0,
          2200.0
        ],
        [
          1294.0,
          2295.0,
          2345.0,
          2493.0
        ],
        [
          1294.0,
          2497.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 3549,
      "tokens_all_ocr": 3549,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 576,
      "question": "Per Fig. 4\u2019s caption, what is the ratio of stressed to rally regime average correlations?",
      "doc_name": "2410.22346",
      "category": "q-fin",
      "gt_bboxes": [
        [
          185.0,
          1139.0,
          1261.0,
          1924.0
        ]
      ],
      "pred_bboxes": [
        [
          242.0,
          247.0,
          2325.0,
          772.0
        ],
        [
          193.0,
          796.0,
          2348.0,
          1053.0
        ],
        [
          209.0,
          1136.0,
          1225.0,
          1585.0
        ],
        [
          196.0,
          1608.0,
          1250.0,
          1909.0
        ],
        [
          199.0,
          2021.0,
          1248.0,
          2322.0
        ],
        [
          199.0,
          2335.0,
          1248.0,
          2830.0
        ],
        [
          196.0,
          2844.0,
          1248.0,
          2992.0
        ],
        [
          1294.0,
          1139.0,
          2345.0,
          1489.0
        ],
        [
          1294.0,
          1549.0,
          2348.0,
          2229.0
        ],
        [
          1294.0,
          2252.0,
          2345.0,
          2606.0
        ],
        [
          1577.0,
          2712.0,
          2059.0,
          2761.0
        ],
        [
          1294.0,
          2794.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 3034,
      "tokens_all_ocr": 3034,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 608,
      "question": "In the plot, what is the highest labeled y-axis value, and which figure number appears in the caption?",
      "doc_name": "2412.12458",
      "category": "q-fin",
      "gt_bboxes": [
        [
          537.0,
          1677.0,
          2023.0,
          3054.0
        ]
      ],
      "pred_bboxes": [
        [
          543.0,
          290.0,
          2001.0,
          1479.0
        ],
        [
          944.0,
          1545.0,
          1597.0,
          1602.0
        ],
        [
          543.0,
          1691.0,
          2001.0,
          2926.0
        ],
        [
          890.0,
          2992.0,
          1654.0,
          3045.0
        ]
      ],
      "tokens_selected": 4738,
      "tokens_all_ocr": 4738,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 634,
      "question": "In the acknowledgments, which alphanumeric code immediately follows 'RECON-NET'?",
      "doc_name": "2412.16122",
      "category": "q-fin",
      "gt_bboxes": [
        [
          265.0,
          2211.0,
          2257.0,
          3083.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          287.0,
          2248.0,
          614.0
        ],
        [
          290.0,
          657.0,
          2251.0,
          1248.0
        ],
        [
          349.0,
          1496.0,
          1212.0,
          1555.0
        ],
        [
          293.0,
          1658.0,
          2248.0,
          1813.0
        ],
        [
          357.0,
          2064.0,
          982.0,
          2120.0
        ],
        [
          288.0,
          2219.0,
          2251.0,
          3075.0
        ]
      ],
      "tokens_selected": 405,
      "tokens_all_ocr": 405,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 651,
      "question": "Between x=10 and x=24 (even ticks), at how many labeled points is the Residual above zero?",
      "doc_name": "2412.16927",
      "category": "q-fin",
      "gt_bboxes": [
        [
          249.0,
          698.0,
          2096.0,
          1591.0
        ]
      ],
      "pred_bboxes": [
        [
          760.0,
          290.0,
          1776.0,
          630.0
        ],
        [
          301.0,
          683.0,
          2093.0,
          1453.0
        ],
        [
          290.0,
          1509.0,
          1074.0,
          1555.0
        ],
        [
          283.0,
          1602.0,
          2126.0,
          2368.0
        ],
        [
          290.0,
          2427.0,
          975.0,
          2474.0
        ],
        [
          319.0,
          2513.0,
          1511.0,
          2563.0
        ],
        [
          454.0,
          2606.0,
          2090.0,
          2913.0
        ]
      ],
      "tokens_selected": 3121,
      "tokens_all_ocr": 3121,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 678,
      "question": "Across \u03c6 = 0.5, 1.0, and 2.0, which \u03c6 has the most outlier dots, and how many?",
      "doc_name": "2405.20601",
      "category": "stat",
      "gt_bboxes": [
        [
          277.0,
          300.0,
          2263.0,
          1254.0
        ]
      ],
      "pred_bboxes": [
        [
          500.0,
          303.0,
          2042.0,
          1066.0
        ],
        [
          288.0,
          1129.0,
          2253.0,
          1258.0
        ],
        [
          288.0,
          1327.0,
          2256.0,
          1796.0
        ],
        [
          293.0,
          1912.0,
          1827.0,
          1988.0
        ],
        [
          288.0,
          2048.0,
          2256.0,
          2523.0
        ],
        [
          288.0,
          2550.0,
          2256.0,
          2923.0
        ]
      ],
      "tokens_selected": 2008,
      "tokens_all_ocr": 2008,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 683,
      "question": "In the step-function diagram, which leaf labels the top of the rightmost vertical strip, and what exact inequality in the decision tree leads to that leaf?",
      "doc_name": "2405.20601",
      "category": "stat",
      "gt_bboxes": [
        [
          285.0,
          283.0,
          2260.0,
          1131.0
        ]
      ],
      "pred_bboxes": [
        [
          385.0,
          280.0,
          2156.0,
          951.0
        ],
        [
          290.0,
          997.0,
          2253.0,
          1126.0
        ],
        [
          288.0,
          1199.0,
          2256.0,
          1572.0
        ],
        [
          293.0,
          1684.0,
          2113.0,
          1770.0
        ],
        [
          288.0,
          1823.0,
          2259.0,
          2593.0
        ],
        [
          288.0,
          2622.0,
          2256.0,
          2996.0
        ]
      ],
      "tokens_selected": 1719,
      "tokens_all_ocr": 1719,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 716,
      "question": "After removing the s smallest and r largest eigenvalues, what exact eigenvalue ratio defines the effective condition number \u03ba_{s+1,p\u2212r}(Q) in equation (8)?",
      "doc_name": "2411.04729",
      "category": "stat",
      "gt_bboxes": [
        [
          357.0,
          1000.0,
          2134.0,
          2838.0
        ]
      ],
      "pred_bboxes": [
        [
          365.0,
          344.0,
          2113.0,
          860.0
        ],
        [
          365.0,
          916.0,
          941.0,
          972.0
        ],
        [
          365.0,
          1000.0,
          2110.0,
          1285.0
        ],
        [
          365.0,
          1309.0,
          2113.0,
          1481.0
        ],
        [
          903.0,
          1509.0,
          2105.0,
          1667.0
        ],
        [
          365.0,
          1692.0,
          2110.0,
          1804.0
        ],
        [
          365.0,
          1829.0,
          2110.0,
          1998.0
        ],
        [
          365.0,
          2001.0,
          2110.0,
          2510.0
        ],
        [
          1023.0,
          2535.0,
          2105.0,
          2640.0
        ],
        [
          362.0,
          2665.0,
          2110.0,
          2830.0
        ]
      ],
      "tokens_selected": 924,
      "tokens_all_ocr": 924,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 717,
      "question": "According to the excerpt, what is U[\u03b80, \u03b80], and under exactly what condition are \u03b8k,g and \u03b8k\u2032,g\u2032 connected in G_Q?",
      "doc_name": "2411.04729",
      "category": "stat",
      "gt_bboxes": [
        [
          345.0,
          670.0,
          2130.0,
          1806.0
        ]
      ],
      "pred_bboxes": [
        [
          365.0,
          344.0,
          2110.0,
          519.0
        ],
        [
          365.0,
          579.0,
          936.0,
          642.0
        ],
        [
          365.0,
          667.0,
          2110.0,
          842.0
        ],
        [
          414.0,
          874.0,
          2105.0,
          1028.0
        ],
        [
          365.0,
          1053.0,
          2110.0,
          1225.0
        ],
        [
          365.0,
          1225.0,
          2110.0,
          1559.0
        ],
        [
          365.0,
          1559.0,
          2110.0,
          1783.0
        ],
        [
          365.0,
          1861.0,
          1827.0,
          1931.0
        ],
        [
          365.0,
          1969.0,
          2110.0,
          2142.0
        ],
        [
          365.0,
          2180.0,
          2110.0,
          2296.0
        ],
        [
          365.0,
          2331.0,
          2110.0,
          2503.0
        ],
        [
          365.0,
          2538.0,
          2110.0,
          2823.0
        ]
      ],
      "tokens_selected": 1228,
      "tokens_all_ocr": 1228,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 729,
      "question": "In Figure 2\u2019s caption, the first condition B(x0, r0) \u2286 B(x\u2020, r1) reduces to which explicit inequality?",
      "doc_name": "2412.11303",
      "category": "stat",
      "gt_bboxes": [
        [
          357.0,
          294.0,
          2154.0,
          1617.0
        ]
      ],
      "pred_bboxes": [
        [
          349.0,
          297.0,
          2062.0,
          1324.0
        ],
        [
          416.0,
          1334.0,
          2139.0,
          1595.0
        ],
        [
          349.0,
          1671.0,
          1733.0,
          1734.0
        ],
        [
          855.0,
          1783.0,
          1694.0,
          1889.0
        ],
        [
          349.0,
          1922.0,
          2205.0,
          2130.0
        ],
        [
          349.0,
          2133.0,
          2205.0,
          2361.0
        ],
        [
          349.0,
          2365.0,
          2202.0,
          2477.0
        ],
        [
          727.0,
          2523.0,
          1791.0,
          2649.0
        ],
        [
          349.0,
          2688.0,
          2205.0,
          2867.0
        ],
        [
          676.0,
          2910.0,
          1873.0,
          3032.0
        ]
      ],
      "tokens_selected": 3033,
      "tokens_all_ocr": 3033,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 732,
      "question": "According to the crop, which appendix establishes the isotropy assumption via an affine transformation, and what lemma number is cited for the claim that the combined Euclidean and Hilbert metric induces Euclidean topology?",
      "doc_name": "2412.11303",
      "category": "stat",
      "gt_bboxes": [
        [
          345.0,
          2066.0,
          2220.0,
          2369.0
        ]
      ],
      "pred_bboxes": [
        [
          459.0,
          293.0,
          2174.0,
          353.0
        ],
        [
          857.0,
          386.0,
          1812.0,
          502.0
        ],
        [
          418.0,
          538.0,
          2205.0,
          772.0
        ],
        [
          459.0,
          782.0,
          2003.0,
          852.0
        ],
        [
          824.0,
          891.0,
          1842.0,
          1149.0
        ],
        [
          418.0,
          1185.0,
          2202.0,
          1364.0
        ],
        [
          459.0,
          1370.0,
          2202.0,
          1549.0
        ],
        [
          806.0,
          1585.0,
          1858.0,
          1651.0
        ],
        [
          459.0,
          1674.0,
          2202.0,
          1800.0
        ],
        [
          349.0,
          1958.0,
          1845.0,
          2034.0
        ],
        [
          349.0,
          2071.0,
          2202.0,
          2361.0
        ],
        [
          349.0,
          2418.0,
          1391.0,
          2480.0
        ],
        [
          349.0,
          2507.0,
          2202.0,
          2738.0
        ],
        [
          349.0,
          2735.0,
          2202.0,
          2920.0
        ],
        [
          1049.0,
          2949.0,
          2195.0,
          3012.0
        ]
      ],
      "tokens_selected": 1103,
      "tokens_all_ocr": 1103,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 765,
      "question": "Which lemma extends P0,\u03c0[\u0101=a] > 0 to all priors, and which propositions' equivalence is cited to conclude Proposition 2?",
      "doc_name": "2406.05299",
      "category": "econ",
      "gt_bboxes": [
        [
          296.0,
          299.0,
          2190.0,
          1092.0
        ],
        [
          299.0,
          1136.0,
          2203.0,
          1285.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          294.0,
          2185.0,
          509.0
        ],
        [
          936.0,
          582.0,
          1534.0,
          646.0
        ],
        [
          290.0,
          712.0,
          1504.0,
          779.0
        ],
        [
          290.0,
          793.0,
          2187.0,
          1081.0
        ],
        [
          293.0,
          1127.0,
          2185.0,
          1267.0
        ],
        [
          293.0,
          1373.0,
          677.0,
          1453.0
        ],
        [
          290.0,
          1509.0,
          2185.0,
          1653.0
        ],
        [
          293.0,
          1699.0,
          2185.0,
          1843.0
        ],
        [
          293.0,
          1889.0,
          2185.0,
          2033.0
        ],
        [
          293.0,
          2078.0,
          2187.0,
          2219.0
        ],
        [
          293.0,
          2264.0,
          2185.0,
          2408.0
        ],
        [
          293.0,
          2454.0,
          2185.0,
          2598.0
        ],
        [
          293.0,
          2644.0,
          2187.0,
          2784.0
        ],
        [
          293.0,
          2833.0,
          2185.0,
          2974.0
        ],
        [
          293.0,
          3019.0,
          2182.0,
          3163.0
        ]
      ],
      "tokens_selected": 744,
      "tokens_all_ocr": 744,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 804,
      "question": "Using both crops, specify the exact conditioning set for En and the resulting value of En[\u03b5_i] in Assumption 3.",
      "doc_name": "2410.14317",
      "category": "econ",
      "gt_bboxes": [
        [
          264.0,
          2002.0,
          1987.0,
          2251.0
        ],
        [
          284.0,
          1356.0,
          2260.0,
          1923.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          290.0,
          2251.0,
          455.0
        ],
        [
          288.0,
          472.0,
          2256.0,
          1100.0
        ],
        [
          293.0,
          1205.0,
          791.0,
          1278.0
        ],
        [
          288.0,
          1347.0,
          2253.0,
          1509.0
        ],
        [
          929.0,
          1615.0,
          1610.0,
          1678.0
        ],
        [
          288.0,
          1770.0,
          2253.0,
          1929.0
        ],
        [
          293.0,
          1991.0,
          1975.0,
          2057.0
        ],
        [
          916.0,
          2160.0,
          1623.0,
          2219.0
        ],
        [
          288.0,
          2322.0,
          2256.0,
          2566.0
        ]
      ],
      "tokens_selected": 616,
      "tokens_all_ocr": 616,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 816,
      "question": "Which is larger: the ploughing\u2013shelling 'Yes' percentage difference, or the marginal-effect percentage-point increase from a GH\u00a21 profit per acre?",
      "doc_name": "2411.15797",
      "category": "econ",
      "gt_bboxes": [
        [
          290.0,
          484.0,
          2301.0,
          1652.0
        ],
        [
          293.0,
          2222.0,
          2251.0,
          2968.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          297.0,
          2251.0,
          485.0
        ],
        [
          306.0,
          495.0,
          2256.0,
          1536.0
        ],
        [
          293.0,
          1552.0,
          1952.0,
          1651.0
        ],
        [
          293.0,
          1697.0,
          1250.0,
          1747.0
        ],
        [
          293.0,
          1744.0,
          2251.0,
          2180.0
        ],
        [
          293.0,
          2213.0,
          2251.0,
          2959.0
        ]
      ],
      "tokens_selected": 2444,
      "tokens_all_ocr": 2444,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 883,
      "question": "In the approach where environmental and raw speech are fed to the discriminator to disentangle environmental factors, which metric showed a marginal improvement for YourTTS with environmental speaker reference compared to YourTTS (Raw Ref.)?",
      "doc_name": "2412.16977",
      "category": "eess",
      "gt_bboxes": [
        [
          197.0,
          203.0,
          1258.0,
          397.0
        ],
        [
          1295.0,
          2544.0,
          2359.0,
          2889.0
        ]
      ],
      "pred_bboxes": [
        [
          199.0,
          204.0,
          1250.0,
          383.0
        ],
        [
          201.0,
          412.0,
          561.0,
          452.0
        ],
        [
          201.0,
          469.0,
          1250.0,
          964.0
        ],
        [
          569.0,
          990.0,
          878.0,
          1030.0
        ],
        [
          201.0,
          1050.0,
          747.0,
          1090.0
        ],
        [
          199.0,
          1106.0,
          1250.0,
          1555.0
        ],
        [
          199.0,
          1559.0,
          1250.0,
          1975.0
        ],
        [
          199.0,
          2001.0,
          773.0,
          2041.0
        ],
        [
          199.0,
          2057.0,
          1250.0,
          2880.0
        ],
        [
          1296.0,
          201.0,
          2345.0,
          1073.0
        ],
        [
          1296.0,
          1076.0,
          2345.0,
          1849.0
        ],
        [
          1296.0,
          1856.0,
          2345.0,
          2447.0
        ],
        [
          1587.0,
          2480.0,
          2054.0,
          2520.0
        ],
        [
          1296.0,
          2543.0,
          1896.0,
          2586.0
        ],
        [
          1296.0,
          2603.0,
          2345.0,
          2870.0
        ]
      ],
      "tokens_selected": 1600,
      "tokens_all_ocr": 1600,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 905,
      "question": "The middle plot in Fig. 2 is labeled 'Weighted Score'. In Table II, which column corresponds to this metric, and what value is listed for MULE++ using subspace V^p?",
      "doc_name": "2412.18955",
      "category": "eess",
      "gt_bboxes": [
        [
          187.0,
          220.0,
          2396.0,
          926.0
        ],
        [
          184.0,
          949.0,
          1252.0,
          1393.0
        ]
      ],
      "pred_bboxes": [
        [
          199.0,
          198.0,
          2338.0,
          772.0
        ],
        [
          193.0,
          802.0,
          2348.0,
          898.0
        ],
        [
          196.0,
          974.0,
          1253.0,
          1228.0
        ],
        [
          196.0,
          1248.0,
          1250.0,
          1387.0
        ],
        [
          199.0,
          1427.0,
          1248.0,
          1661.0
        ],
        [
          199.0,
          1658.0,
          1248.0,
          2252.0
        ],
        [
          199.0,
          2279.0,
          584.0,
          2322.0
        ],
        [
          199.0,
          2335.0,
          1248.0,
          2880.0
        ],
        [
          1291.0,
          974.0,
          2335.0,
          1503.0
        ],
        [
          1289.0,
          1529.0,
          2343.0,
          1664.0
        ],
        [
          1291.0,
          1711.0,
          2343.0,
          1800.0
        ],
        [
          1294.0,
          1800.0,
          2343.0,
          2081.0
        ],
        [
          1511.0,
          2107.0,
          2126.0,
          2147.0
        ],
        [
          1294.0,
          2163.0,
          2343.0,
          2708.0
        ],
        [
          1294.0,
          2712.0,
          2343.0,
          2989.0
        ]
      ],
      "tokens_selected": 3034,
      "tokens_all_ocr": 3034,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 909,
      "question": "In the examples of design choices, increasing which specific probability makes the contrastive matrix for a given head sparser, sometimes empty?",
      "doc_name": "2412.18955",
      "category": "eess",
      "gt_bboxes": [
        [
          193.0,
          631.0,
          1258.0,
          1005.0
        ],
        [
          193.0,
          269.0,
          1249.0,
          575.0
        ]
      ],
      "pred_bboxes": [
        [
          201.0,
          201.0,
          691.0,
          244.0
        ],
        [
          201.0,
          257.0,
          1248.0,
          574.0
        ],
        [
          201.0,
          624.0,
          1248.0,
          990.0
        ],
        [
          201.0,
          1040.0,
          1248.0,
          1403.0
        ],
        [
          201.0,
          1453.0,
          1248.0,
          1998.0
        ],
        [
          201.0,
          2048.0,
          1248.0,
          2735.0
        ]
      ],
      "tokens_selected": 594,
      "tokens_all_ocr": 594,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 926,
      "question": "Subtract the 2020 'times higher' urban daily income factor from the average of the denominators for EYS and MYS in the Education Index formula; what is the result?",
      "doc_name": "2412.20176",
      "category": "econ",
      "gt_bboxes": [
        [
          286.0,
          527.0,
          2177.0,
          1079.0
        ],
        [
          297.0,
          2456.0,
          2163.0,
          3208.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          1152.0,
          547.0,
          1211.0
        ],
        [
          293.0,
          291.0,
          2098.0,
          456.0
        ],
        [
          293.0,
          519.0,
          1559.0,
          583.0
        ],
        [
          293.0,
          611.0,
          2091.0,
          807.0
        ],
        [
          293.0,
          853.0,
          2175.0,
          1074.0
        ],
        [
          295.0,
          1285.0,
          962.0,
          1345.0
        ],
        [
          290.0,
          1362.0,
          2168.0,
          1798.0
        ],
        [
          293.0,
          1858.0,
          828.0,
          1914.0
        ],
        [
          290.0,
          1928.0,
          2175.0,
          2406.0
        ],
        [
          290.0,
          2455.0,
          2163.0,
          3199.0
        ]
      ],
      "tokens_selected": 741,
      "tokens_all_ocr": 741,
      "tokens_full_image": 2318,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 944,
      "question": "How many validation samples are used for touch gesture classification, and what is the Valence test accuracy reported?",
      "doc_name": "2501.00038",
      "category": "eess",
      "gt_bboxes": [
        [
          1295.0,
          690.0,
          2369.0,
          923.0
        ],
        [
          184.0,
          1692.0,
          1252.0,
          2816.0
        ]
      ],
      "pred_bboxes": [
        [
          201.0,
          208.0,
          1250.0,
          753.0
        ],
        [
          201.0,
          759.0,
          1250.0,
          1301.0
        ],
        [
          201.0,
          1304.0,
          1250.0,
          1602.0
        ],
        [
          428.0,
          1635.0,
          1018.0,
          1678.0
        ],
        [
          201.0,
          1697.0,
          939.0,
          1740.0
        ],
        [
          201.0,
          1757.0,
          1250.0,
          2351.0
        ],
        [
          201.0,
          2358.0,
          1250.0,
          2801.0
        ],
        [
          201.0,
          2834.0,
          607.0,
          2877.0
        ],
        [
          199.0,
          2896.0,
          1248.0,
          2992.0
        ],
        [
          1291.0,
          204.0,
          2345.0,
          303.0
        ],
        [
          1294.0,
          307.0,
          2345.0,
          657.0
        ],
        [
          1294.0,
          819.0,
          2322.0,
          915.0
        ],
        [
          1291.0,
          696.0,
          2345.0,
          796.0
        ],
        [
          1294.0,
          944.0,
          2345.0,
          1542.0
        ],
        [
          1294.0,
          1545.0,
          2345.0,
          1988.0
        ],
        [
          1291.0,
          1991.0,
          2345.0,
          2087.0
        ],
        [
          1294.0,
          2090.0,
          2345.0,
          2586.0
        ],
        [
          1294.0,
          2589.0,
          2345.0,
          2989.0
        ]
      ],
      "tokens_selected": 1501,
      "tokens_all_ocr": 1501,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 949,
      "question": "From the crops, what is the minimum displacement labeled on Figure 4.4 a)'s colorbar, and to what loss value does Figure 4.4 b) stabilize after 600 epochs?",
      "doc_name": "2501.03254",
      "category": "cs",
      "gt_bboxes": [
        [
          575.0,
          1364.0,
          1935.0,
          2432.0
        ],
        [
          266.0,
          677.0,
          2281.0,
          1265.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          293.0,
          2253.0,
          640.0
        ],
        [
          290.0,
          680.0,
          2256.0,
          1245.0
        ],
        [
          604.0,
          1374.0,
          1932.0,
          2411.0
        ]
      ],
      "tokens_selected": 2036,
      "tokens_all_ocr": 2036,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 965,
      "question": "Across the two excerpts, who is said to like philosophy much less than Mac Lane, and what page of [McL20] is cited for the argument that later conceptions competed with Bourbaki\u2019s ideas?",
      "doc_name": "2412.05250",
      "category": "math",
      "gt_bboxes": [
        [
          327.0,
          1200.0,
          2226.0,
          1700.0
        ],
        [
          317.0,
          2612.0,
          2226.0,
          3031.0
        ]
      ],
      "pred_bboxes": [
        [
          444.0,
          403.0,
          2103.0,
          607.0
        ],
        [
          324.0,
          630.0,
          2223.0,
          779.0
        ],
        [
          326.0,
          779.0,
          2220.0,
          878.0
        ],
        [
          444.0,
          905.0,
          2103.0,
          1053.0
        ],
        [
          331.0,
          1076.0,
          2105.0,
          1129.0
        ],
        [
          326.0,
          1139.0,
          701.0,
          1185.0
        ],
        [
          326.0,
          1195.0,
          2220.0,
          1294.0
        ],
        [
          444.0,
          1318.0,
          2105.0,
          1569.0
        ],
        [
          326.0,
          1592.0,
          2220.0,
          1687.0
        ],
        [
          326.0,
          1691.0,
          2223.0,
          1886.0
        ],
        [
          326.0,
          1889.0,
          2220.0,
          2034.0
        ],
        [
          326.0,
          2041.0,
          1957.0,
          2090.0
        ],
        [
          444.0,
          2117.0,
          2105.0,
          2418.0
        ],
        [
          444.0,
          2427.0,
          2105.0,
          2576.0
        ],
        [
          316.0,
          2599.0,
          2220.0,
          2702.0
        ],
        [
          316.0,
          2702.0,
          2220.0,
          2801.0
        ],
        [
          444.0,
          2827.0,
          2105.0,
          3025.0
        ]
      ],
      "tokens_selected": 916,
      "tokens_all_ocr": 916,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 985,
      "question": "In equations (A.3) and (A.4), which variables appear negated in \u03bd\u0302\u2019s argument, respectively?",
      "doc_name": "2412.12319",
      "category": "math",
      "gt_bboxes": [
        [
          434.0,
          909.0,
          2116.0,
          2933.0
        ],
        [
          436.0,
          485.0,
          2110.0,
          876.0
        ]
      ],
      "pred_bboxes": [
        [
          433.0,
          478.0,
          1079.0,
          535.0
        ],
        [
          433.0,
          561.0,
          2105.0,
          736.0
        ],
        [
          433.0,
          756.0,
          2105.0,
          872.0
        ],
        [
          433.0,
          898.0,
          2105.0,
          1073.0
        ],
        [
          433.0,
          1093.0,
          1659.0,
          1215.0
        ],
        [
          433.0,
          1238.0,
          1625.0,
          1298.0
        ],
        [
          433.0,
          1321.0,
          1620.0,
          1436.0
        ],
        [
          433.0,
          1466.0,
          1434.0,
          1522.0
        ],
        [
          433.0,
          1549.0,
          1465.0,
          1618.0
        ],
        [
          433.0,
          1645.0,
          2034.0,
          1704.0
        ],
        [
          433.0,
          1727.0,
          1659.0,
          1803.0
        ],
        [
          433.0,
          1836.0,
          2105.0,
          2011.0
        ],
        [
          433.0,
          2034.0,
          1700.0,
          2157.0
        ],
        [
          433.0,
          2180.0,
          2105.0,
          2351.0
        ],
        [
          433.0,
          2371.0,
          1965.0,
          2768.0
        ],
        [
          433.0,
          2784.0,
          2105.0,
          2923.0
        ]
      ],
      "tokens_selected": 1132,
      "tokens_all_ocr": 1132,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 986,
      "question": "Using the crops, what is the scalar factor in (10.1) and, after y=log x in the proof, what F(y) makes f~(\u03c3+i\u03c4)=F^(\u03c4)?",
      "doc_name": "2412.12319",
      "category": "math",
      "gt_bboxes": [
        [
          434.0,
          567.0,
          2110.0,
          1976.0
        ],
        [
          435.0,
          2007.0,
          2110.0,
          2917.0
        ]
      ],
      "pred_bboxes": [
        [
          875.0,
          475.0,
          1664.0,
          531.0
        ],
        [
          482.0,
          558.0,
          1306.0,
          614.0
        ],
        [
          433.0,
          640.0,
          2105.0,
          941.0
        ],
        [
          436.0,
          957.0,
          1722.0,
          1083.0
        ],
        [
          433.0,
          1100.0,
          2105.0,
          1645.0
        ],
        [
          433.0,
          1641.0,
          2105.0,
          1968.0
        ],
        [
          433.0,
          1995.0,
          2105.0,
          2163.0
        ],
        [
          436.0,
          2180.0,
          1710.0,
          2246.0
        ],
        [
          433.0,
          2269.0,
          2105.0,
          2718.0
        ],
        [
          436.0,
          2735.0,
          2072.0,
          2896.0
        ]
      ],
      "tokens_selected": 1314,
      "tokens_all_ocr": 1314,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 992,
      "question": "According to equations (4.2) and (4.3), respectively, what are the coefficient multiplying Q_m(Mf) and the explicit value of Q_m(1+|x|)?",
      "doc_name": "2412.12372",
      "category": "math",
      "gt_bboxes": [
        [
          291.0,
          2214.0,
          2264.0,
          3017.0
        ],
        [
          285.0,
          1741.0,
          2264.0,
          2194.0
        ]
      ],
      "pred_bboxes": [
        [
          433.0,
          287.0,
          1592.0,
          346.0
        ],
        [
          405.0,
          356.0,
          2082.0,
          627.0
        ],
        [
          433.0,
          627.0,
          1115.0,
          680.0
        ],
        [
          395.0,
          680.0,
          2149.0,
          743.0
        ],
        [
          482.0,
          786.0,
          1059.0,
          845.0
        ],
        [
          474.0,
          862.0,
          2072.0,
          951.0
        ],
        [
          446.0,
          957.0,
          1751.0,
          1017.0
        ],
        [
          482.0,
          1017.0,
          1677.0,
          1073.0
        ],
        [
          410.0,
          1083.0,
          2131.0,
          1344.0
        ],
        [
          288.0,
          1347.0,
          2256.0,
          1595.0
        ],
        [
          288.0,
          1602.0,
          2256.0,
          1717.0
        ],
        [
          285.0,
          1734.0,
          2256.0,
          1853.0
        ],
        [
          638.0,
          1863.0,
          1893.0,
          1981.0
        ],
        [
          288.0,
          1985.0,
          1506.0,
          2048.0
        ],
        [
          288.0,
          2064.0,
          2256.0,
          2183.0
        ],
        [
          285.0,
          2200.0,
          2256.0,
          2315.0
        ],
        [
          844.0,
          2318.0,
          2248.0,
          2444.0
        ],
        [
          288.0,
          2451.0,
          1506.0,
          2513.0
        ],
        [
          285.0,
          2533.0,
          2256.0,
          2649.0
        ],
        [
          1008.0,
          2642.0,
          2248.0,
          2751.0
        ],
        [
          285.0,
          2751.0,
          2256.0,
          2814.0
        ],
        [
          893.0,
          2827.0,
          2248.0,
          2943.0
        ],
        [
          285.0,
          2956.0,
          1710.0,
          3015.0
        ]
      ],
      "tokens_selected": 1604,
      "tokens_all_ocr": 1604,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1109,
      "question": "Using the caption\u2019s color key and the Difference panel, what color indicates over-reduction, and what is the displayed max over-reduction?",
      "doc_name": "2404.05865",
      "category": "q-bio",
      "gt_bboxes": [
        [
          271.0,
          1711.0,
          2285.0,
          2989.0
        ],
        [
          480.0,
          400.0,
          2028.0,
          1669.0
        ]
      ],
      "pred_bboxes": [
        [
          500.0,
          412.0,
          2013.0,
          1479.0
        ],
        [
          293.0,
          300.0,
          691.0,
          353.0
        ],
        [
          293.0,
          1727.0,
          2253.0,
          2801.0
        ],
        [
          523.0,
          1493.0,
          1901.0,
          1654.0
        ],
        [
          319.0,
          2814.0,
          2162.0,
          2976.0
        ]
      ],
      "tokens_selected": 4059,
      "tokens_all_ocr": 4059,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1117,
      "question": "Which gene is associated with partial loss of a DNA-binding domain, and what tick mark lies immediately left of 0.00 on the Differential Score axis?",
      "doc_name": "2410.10919",
      "category": "q-bio",
      "gt_bboxes": [
        [
          164.0,
          188.0,
          2312.0,
          2148.0
        ],
        [
          167.0,
          2218.0,
          2315.0,
          3203.0
        ]
      ],
      "pred_bboxes": [
        [
          404.0,
          193.0,
          2061.0,
          1871.0
        ],
        [
          181.0,
          1924.0,
          2297.0,
          2134.0
        ],
        [
          181.0,
          2212.0,
          2297.0,
          2510.0
        ],
        [
          181.0,
          2517.0,
          2297.0,
          2991.0
        ],
        [
          181.0,
          2998.0,
          2297.0,
          3174.0
        ]
      ],
      "tokens_selected": 3585,
      "tokens_all_ocr": 3585,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1138,
      "question": "In Figure 4\u2019s Persistent Images heatmap, what value labels the colorbar\u2019s top, and according to the reward-functions sentence, what do those functions incorporate?",
      "doc_name": "2411.14726",
      "category": "q-bio",
      "gt_bboxes": [
        [
          613.0,
          312.0,
          1927.0,
          990.0
        ],
        [
          439.0,
          1469.0,
          2106.0,
          1583.0
        ]
      ],
      "pred_bboxes": [
        [
          615.0,
          310.0,
          1901.0,
          895.0
        ],
        [
          1023.0,
          924.0,
          1516.0,
          974.0
        ],
        [
          441.0,
          1073.0,
          852.0,
          1123.0
        ],
        [
          441.0,
          1149.0,
          2103.0,
          1337.0
        ],
        [
          444.0,
          1387.0,
          867.0,
          1440.0
        ],
        [
          441.0,
          1469.0,
          2100.0,
          1565.0
        ],
        [
          444.0,
          1612.0,
          1115.0,
          1661.0
        ],
        [
          441.0,
          1687.0,
          2103.0,
          1872.0
        ],
        [
          893.0,
          1935.0,
          2098.0,
          1991.0
        ],
        [
          444.0,
          2028.0,
          2103.0,
          2216.0
        ],
        [
          643.0,
          2302.0,
          2098.0,
          2477.0
        ],
        [
          444.0,
          2523.0,
          2103.0,
          2712.0
        ],
        [
          444.0,
          2758.0,
          1008.0,
          2807.0
        ],
        [
          441.0,
          2834.0,
          2100.0,
          2930.0
        ],
        [
          906.0,
          2956.0,
          1636.0,
          3009.0
        ]
      ],
      "tokens_selected": 1673,
      "tokens_all_ocr": 1673,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1206,
      "question": "In the first crop, which acronym names the continuous-time conditions guiding gradient updates, and in the second crop, what year is cited with Merton?",
      "doc_name": "2412.13101",
      "category": "q-fin",
      "gt_bboxes": [
        [
          473.0,
          1527.0,
          2003.0,
          2336.0
        ],
        [
          348.0,
          2545.0,
          2121.0,
          2812.0
        ]
      ],
      "pred_bboxes": [
        [
          1137.0,
          1460.0,
          1338.0,
          1516.0
        ],
        [
          489.0,
          586.0,
          1986.0,
          790.0
        ],
        [
          814.0,
          860.0,
          1658.0,
          934.0
        ],
        [
          389.0,
          1007.0,
          2086.0,
          1127.0
        ],
        [
          1018.0,
          1222.0,
          1457.0,
          1288.0
        ],
        [
          489.0,
          1541.0,
          1989.0,
          2338.0
        ],
        [
          370.0,
          2429.0,
          936.0,
          2507.0
        ],
        [
          365.0,
          2552.0,
          2110.0,
          2795.0
        ]
      ],
      "tokens_selected": 348,
      "tokens_all_ocr": 348,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1217,
      "question": "In Fig. 10, which node receives arrows from both j0 and j1, and in Eq. (A56) what probability multiplies p_{i_l j_l} p_{j_l k_l} in the second summation?",
      "doc_name": "2412.16122",
      "category": "q-fin",
      "gt_bboxes": [
        [
          285.0,
          271.0,
          2245.0,
          1326.0
        ],
        [
          283.0,
          1400.0,
          2260.0,
          3097.0
        ]
      ],
      "pred_bboxes": [
        [
          663.0,
          280.0,
          1888.0,
          1053.0
        ],
        [
          288.0,
          1159.0,
          2246.0,
          1318.0
        ],
        [
          349.0,
          1393.0,
          2067.0,
          1466.0
        ],
        [
          408.0,
          1509.0,
          2241.0,
          2279.0
        ],
        [
          288.0,
          2309.0,
          2251.0,
          3081.0
        ]
      ],
      "tokens_selected": 2105,
      "tokens_all_ocr": 2105,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1219,
      "question": "According to the text and schematic, what is the global parameter fitted to match the empirical graph density, and approximately by what factor does the node count decrease from 'Firm level 300k Nodes' to '2-digits ~80 Nodes'?",
      "doc_name": "2412.16122",
      "category": "q-fin",
      "gt_bboxes": [
        [
          328.0,
          297.0,
          2208.0,
          1057.0
        ],
        [
          274.0,
          1149.0,
          2271.0,
          3091.0
        ]
      ],
      "pred_bboxes": [
        [
          722.0,
          290.0,
          1812.0,
          891.0
        ],
        [
          349.0,
          981.0,
          2169.0,
          1047.0
        ],
        [
          288.0,
          1142.0,
          2251.0,
          1654.0
        ],
        [
          288.0,
          1684.0,
          2251.0,
          2893.0
        ],
        [
          293.0,
          2923.0,
          2246.0,
          3078.0
        ]
      ],
      "tokens_selected": 1313,
      "tokens_all_ocr": 1313,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1241,
      "question": "According to the crops, in what class size are mechanics easy, and what are presenters told to load in a browser tab?",
      "doc_name": "2309.06983",
      "category": "stat",
      "gt_bboxes": [
        [
          334.0,
          614.0,
          2214.0,
          1300.0
        ],
        [
          337.0,
          289.0,
          2220.0,
          560.0
        ]
      ],
      "pred_bboxes": [
        [
          339.0,
          290.0,
          2213.0,
          538.0
        ],
        [
          339.0,
          614.0,
          2210.0,
          862.0
        ],
        [
          451.0,
          944.0,
          2098.0,
          1284.0
        ],
        [
          339.0,
          1367.0,
          2210.0,
          1615.0
        ],
        [
          451.0,
          1701.0,
          2095.0,
          1856.0
        ],
        [
          339.0,
          1939.0,
          2210.0,
          2186.0
        ],
        [
          451.0,
          2272.0,
          2095.0,
          2612.0
        ]
      ],
      "tokens_selected": 337,
      "tokens_all_ocr": 337,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1260,
      "question": "How much larger is the Collaboration\u2013Flexibility correlation than TeamEngagement\u2013Flexibility in the heatmap, and what number appears in the Normalization denominator?",
      "doc_name": "2409.14197",
      "category": "stat",
      "gt_bboxes": [
        [
          605.0,
          297.0,
          1876.0,
          1500.0
        ],
        [
          348.0,
          2037.0,
          2200.0,
          2741.0
        ]
      ],
      "pred_bboxes": [
        [
          625.0,
          297.0,
          1868.0,
          1304.0
        ],
        [
          962.0,
          1427.0,
          1582.0,
          1489.0
        ],
        [
          352.0,
          1539.0,
          2195.0,
          1882.0
        ],
        [
          354.0,
          1942.0,
          1010.0,
          2001.0
        ],
        [
          354.0,
          2028.0,
          2195.0,
          2252.0
        ],
        [
          1072.0,
          2242.0,
          1470.0,
          2351.0
        ],
        [
          510.0,
          2361.0,
          2034.0,
          2490.0
        ],
        [
          352.0,
          2497.0,
          2195.0,
          2728.0
        ]
      ],
      "tokens_selected": 1974,
      "tokens_all_ocr": 1974,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1320,
      "question": "Across both crops, what are the coefficient on \u2211 p_i y_i in w*(y) and the symbol of the cumulative distribution function in program (P3)?",
      "doc_name": "2406.11528",
      "category": "econ",
      "gt_bboxes": [
        [
          302.0,
          2566.0,
          2257.0,
          3047.0
        ],
        [
          278.0,
          302.0,
          2281.0,
          1262.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          293.0,
          2253.0,
          412.0
        ],
        [
          880.0,
          449.0,
          1664.0,
          601.0
        ],
        [
          288.0,
          647.0,
          2253.0,
          822.0
        ],
        [
          362.0,
          822.0,
          1097.0,
          878.0
        ],
        [
          829.0,
          915.0,
          1710.0,
          1053.0
        ],
        [
          357.0,
          1083.0,
          1477.0,
          1142.0
        ],
        [
          824.0,
          1179.0,
          1717.0,
          1311.0
        ],
        [
          288.0,
          1334.0,
          2256.0,
          1552.0
        ],
        [
          288.0,
          1565.0,
          2253.0,
          1684.0
        ],
        [
          673.0,
          1721.0,
          1871.0,
          1872.0
        ],
        [
          357.0,
          1978.0,
          2246.0,
          2041.0
        ],
        [
          707.0,
          2081.0,
          1837.0,
          2193.0
        ],
        [
          288.0,
          2229.0,
          375.0,
          2279.0
        ],
        [
          893.0,
          2272.0,
          1654.0,
          2418.0
        ],
        [
          288.0,
          2427.0,
          2253.0,
          2546.0
        ],
        [
          288.0,
          2566.0,
          2253.0,
          2685.0
        ],
        [
          536.0,
          2712.0,
          2246.0,
          3035.0
        ]
      ],
      "tokens_selected": 1293,
      "tokens_all_ocr": 1293,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1353,
      "question": "Across the two code snippets, what are DSID, DSD, and the FISTA 'tviter' values, respectively?",
      "doc_name": "2412.10129",
      "category": "cs",
      "gt_bboxes": [
        [
          331.0,
          2570.0,
          2070.0,
          2922.0
        ],
        [
          331.0,
          946.0,
          2031.0,
          1324.0
        ]
      ],
      "pred_bboxes": [
        [
          523.0,
          356.0,
          1919.0,
          852.0
        ],
        [
          290.0,
          891.0,
          2156.0,
          1152.0
        ],
        [
          290.0,
          1255.0,
          2156.0,
          1853.0
        ],
        [
          290.0,
          1856.0,
          2156.0,
          2517.0
        ],
        [
          574.0,
          2550.0,
          2062.0,
          2612.0
        ],
        [
          336.0,
          2626.0,
          2026.0,
          2923.0
        ]
      ],
      "tokens_selected": 1466,
      "tokens_all_ocr": 1466,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1354,
      "question": "According to Figure 2\u2019s caption and Code Snippet 4, what is the visualization range\u2019s upper bound and the value assigned to geo.DSID? Answer as 'upper bound, DSID'.",
      "doc_name": "2412.10129",
      "category": "cs",
      "gt_bboxes": [
        [
          292.0,
          351.0,
          2166.0,
          1603.0
        ],
        [
          331.0,
          946.0,
          2031.0,
          1324.0
        ]
      ],
      "pred_bboxes": [
        [
          523.0,
          356.0,
          1919.0,
          1288.0
        ],
        [
          293.0,
          1327.0,
          2156.0,
          1598.0
        ],
        [
          293.0,
          1697.0,
          2154.0,
          1830.0
        ],
        [
          293.0,
          1833.0,
          2156.0,
          2361.0
        ],
        [
          617.0,
          2394.0,
          2021.0,
          2457.0
        ],
        [
          331.0,
          2470.0,
          1812.0,
          2910.0
        ]
      ],
      "tokens_selected": 2191,
      "tokens_all_ocr": 2191,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1367,
      "question": "Across the two figures, which bracketed lyric tag appears exactly twice, and which right-side spectrogram panel is enclosed by the orange frame?",
      "doc_name": "2412.13786",
      "category": "eess",
      "gt_bboxes": [
        [
          203.0,
          778.0,
          2376.0,
          1511.0
        ],
        [
          223.0,
          1094.0,
          1222.0,
          1663.0
        ]
      ],
      "pred_bboxes": [
        [
          268.0,
          208.0,
          2276.0,
          597.0
        ],
        [
          216.0,
          634.0,
          2327.0,
          726.0
        ],
        [
          224.0,
          786.0,
          2322.0,
          1334.0
        ],
        [
          216.0,
          1377.0,
          2327.0,
          1512.0
        ],
        [
          216.0,
          1612.0,
          1220.0,
          1740.0
        ],
        [
          216.0,
          1757.0,
          1220.0,
          2338.0
        ],
        [
          216.0,
          2404.0,
          1046.0,
          2444.0
        ],
        [
          216.0,
          2480.0,
          1220.0,
          2933.0
        ],
        [
          1324.0,
          1612.0,
          2327.0,
          2289.0
        ],
        [
          1470.0,
          2355.0,
          2179.0,
          2394.0
        ],
        [
          1324.0,
          2431.0,
          2327.0,
          2649.0
        ],
        [
          1324.0,
          2662.0,
          2327.0,
          2926.0
        ]
      ],
      "tokens_selected": 2123,
      "tokens_all_ocr": 2123,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1384,
      "question": "In Table 4, how many Multimodal CoT methods list 'Audio' as their modality, and in Table 7's Emerging Benchmarks, what is the sample-count difference between the largest and smallest 'text, video' benchmarks?",
      "doc_name": "2412.18619",
      "category": "eess",
      "gt_bboxes": [
        [
          182.0,
          349.0,
          1855.0,
          2258.0
        ],
        [
          304.0,
          361.0,
          1706.0,
          1544.0
        ]
      ],
      "pred_bboxes": [
        [
          190.0,
          432.0,
          1838.0,
          1591.0
        ],
        [
          512.0,
          345.0,
          1502.0,
          393.0
        ],
        [
          184.0,
          2309.0,
          1838.0,
          2612.0
        ],
        [
          184.0,
          2639.0,
          1834.0,
          2744.0
        ]
      ],
      "tokens_selected": 1863,
      "tokens_all_ocr": 1863,
      "tokens_full_image": 2210,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1392,
      "question": "In Fig. 1, which projection head corresponds to the pitch-variant embedding space, and in Table III, how many GPUs are used by 'Ours'?",
      "doc_name": "2412.18955",
      "category": "eess",
      "gt_bboxes": [
        [
          1295.0,
          729.0,
          2366.0,
          1922.0
        ],
        [
          190.0,
          719.0,
          1262.0,
          1124.0
        ]
      ],
      "pred_bboxes": [
        [
          349.0,
          204.0,
          2192.0,
          396.0
        ],
        [
          796.0,
          452.0,
          1738.0,
          505.0
        ],
        [
          589.0,
          541.0,
          1952.0,
          644.0
        ],
        [
          199.0,
          756.0,
          1248.0,
          1321.0
        ],
        [
          229.0,
          1321.0,
          1102.0,
          1357.0
        ],
        [
          439.0,
          1417.0,
          1010.0,
          1460.0
        ],
        [
          199.0,
          1489.0,
          1248.0,
          2712.0
        ],
        [
          199.0,
          2721.0,
          1245.0,
          2996.0
        ],
        [
          1403.0,
          743.0,
          2233.0,
          1750.0
        ],
        [
          1291.0,
          1777.0,
          2345.0,
          1915.0
        ],
        [
          1294.0,
          1939.0,
          2345.0,
          2530.0
        ],
        [
          1294.0,
          2540.0,
          2345.0,
          2996.0
        ]
      ],
      "tokens_selected": 2125,
      "tokens_all_ocr": 2125,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1427,
      "question": "In these crops, which page of Bor99 is cited for the fiber bundles report, and which journal\u2019s editorial board is described as shifting toward abstract algebraists/topologists?",
      "doc_name": "2412.05250",
      "category": "math",
      "gt_bboxes": [
        [
          322.0,
          1871.0,
          2230.0,
          2520.0
        ],
        [
          323.0,
          407.0,
          2229.0,
          832.0
        ]
      ],
      "pred_bboxes": [
        [
          324.0,
          396.0,
          2223.0,
          640.0
        ],
        [
          324.0,
          640.0,
          2223.0,
          1123.0
        ],
        [
          324.0,
          1123.0,
          2223.0,
          1486.0
        ],
        [
          444.0,
          1522.0,
          2103.0,
          1826.0
        ],
        [
          324.0,
          1863.0,
          2223.0,
          2226.0
        ],
        [
          326.0,
          2226.0,
          2223.0,
          2345.0
        ],
        [
          444.0,
          2388.0,
          2103.0,
          2510.0
        ]
      ],
      "tokens_selected": 602,
      "tokens_all_ocr": 602,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1455,
      "question": "Across Lemmas 2.6 and 2.7, respectively, what 3-tuple equals (1 \u2297 u)(u \u2297 1)(\u03b1)?",
      "doc_name": "2412.20318",
      "category": "math",
      "gt_bboxes": [
        [
          349.0,
          227.0,
          2137.0,
          1128.0
        ],
        [
          336.0,
          208.0,
          2134.0,
          3012.0
        ]
      ],
      "pred_bboxes": [
        [
          349.0,
          898.0,
          518.0,
          944.0
        ],
        [
          349.0,
          218.0,
          2133.0,
          323.0
        ],
        [
          793.0,
          350.0,
          1687.0,
          406.0
        ],
        [
          352.0,
          426.0,
          916.0,
          478.0
        ],
        [
          349.0,
          518.0,
          2133.0,
          673.0
        ],
        [
          765.0,
          703.0,
          1717.0,
          756.0
        ],
        [
          349.0,
          782.0,
          431.0,
          825.0
        ],
        [
          758.0,
          825.0,
          1728.0,
          881.0
        ],
        [
          893.0,
          948.0,
          1587.0,
          1000.0
        ],
        [
          349.0,
          1017.0,
          546.0,
          1063.0
        ],
        [
          416.0,
          1073.0,
          1454.0,
          1126.0
        ],
        [
          1082.0,
          1202.0,
          1401.0,
          1268.0
        ],
        [
          362.0,
          1318.0,
          2133.0,
          1427.0
        ],
        [
          367.0,
          1440.0,
          2133.0,
          1545.0
        ],
        [
          367.0,
          1559.0,
          2133.0,
          1714.0
        ],
        [
          367.0,
          1727.0,
          2133.0,
          1833.0
        ],
        [
          367.0,
          1846.0,
          2133.0,
          1952.0
        ],
        [
          367.0,
          1965.0,
          2133.0,
          2067.0
        ],
        [
          367.0,
          2081.0,
          2133.0,
          2186.0
        ],
        [
          367.0,
          2200.0,
          2133.0,
          2305.0
        ],
        [
          367.0,
          2318.0,
          2133.0,
          2424.0
        ],
        [
          357.0,
          2437.0,
          2080.0,
          2497.0
        ],
        [
          357.0,
          2510.0,
          2133.0,
          2612.0
        ],
        [
          357.0,
          2626.0,
          2133.0,
          2731.0
        ],
        [
          357.0,
          2748.0,
          2133.0,
          2854.0
        ],
        [
          357.0,
          2867.0,
          2133.0,
          2972.0
        ]
      ],
      "tokens_selected": 1219,
      "tokens_all_ocr": 1219,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1487,
      "question": "According to the captions, which node is added in panel f after isolation, and what notation denotes the neighborhood removed when adding v to the MIS in Fig. 3?",
      "doc_name": "2412.14976",
      "category": "physics",
      "gt_bboxes": [
        [
          203.0,
          200.0,
          2368.0,
          1973.0
        ],
        [
          1302.0,
          217.0,
          2352.0,
          1691.0
        ]
      ],
      "pred_bboxes": [
        [
          1314.0,
          2034.0,
          1391.0,
          2077.0
        ],
        [
          216.0,
          218.0,
          2338.0,
          1324.0
        ],
        [
          216.0,
          1364.0,
          2345.0,
          1948.0
        ],
        [
          219.0,
          2034.0,
          1245.0,
          2418.0
        ],
        [
          219.0,
          2477.0,
          1245.0,
          2857.0
        ],
        [
          216.0,
          2916.0,
          1245.0,
          3012.0
        ],
        [
          1659.0,
          2110.0,
          2338.0,
          2219.0
        ],
        [
          1314.0,
          2242.0,
          2340.0,
          2774.0
        ],
        [
          1314.0,
          2774.0,
          2338.0,
          3012.0
        ]
      ],
      "tokens_selected": 2638,
      "tokens_all_ocr": 2638,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1505,
      "question": "In panel b, which scatter plot has the widest x-axis range, and what are the x and y variables labeled there?",
      "doc_name": "2403.03335",
      "category": "q-bio",
      "gt_bboxes": [
        [
          300.0,
          2709.0,
          2165.0,
          2903.0
        ],
        [
          283.0,
          317.0,
          2228.0,
          1506.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          290.0,
          2098.0,
          478.0
        ],
        [
          285.0,
          634.0,
          2243.0,
          2560.0
        ],
        [
          290.0,
          2708.0,
          2164.0,
          2893.0
        ]
      ],
      "tokens_selected": 371,
      "tokens_all_ocr": 371,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1509,
      "question": "Using the screenshot\u2019s tolerance of 0.300 mm (300 \u00b5m), what is the approximate mean difference from faculty at that tolerance in the Class I Preparations graph?",
      "doc_name": "2404.05865",
      "category": "q-bio",
      "gt_bboxes": [
        [
          268.0,
          277.0,
          2285.0,
          1569.0
        ],
        [
          480.0,
          400.0,
          2028.0,
          1669.0
        ]
      ],
      "pred_bboxes": [
        [
          298.0,
          297.0,
          2256.0,
          1436.0
        ],
        [
          405.0,
          1456.0,
          2118.0,
          1569.0
        ],
        [
          298.0,
          1678.0,
          2256.0,
          2817.0
        ],
        [
          413.0,
          2834.0,
          2144.0,
          2943.0
        ]
      ],
      "tokens_selected": 3868,
      "tokens_all_ocr": 3868,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1522,
      "question": "Between COMPBIAS and ZN_FING, which feature has more labeled proteins in Supplementary Figure S1 but a lower esm650M F1 score in Figure 3?",
      "doc_name": "2410.10919",
      "category": "q-bio",
      "gt_bboxes": [
        [
          182.0,
          1382.0,
          2306.0,
          2455.0
        ],
        [
          224.0,
          352.0,
          2182.0,
          2400.0
        ]
      ],
      "pred_bboxes": [
        [
          183.0,
          186.0,
          628.0,
          266.0
        ],
        [
          183.0,
          330.0,
          1092.0,
          403.0
        ],
        [
          181.0,
          431.0,
          2287.0,
          860.0
        ],
        [
          181.0,
          856.0,
          2287.0,
          1344.0
        ],
        [
          235.0,
          1397.0,
          2235.0,
          2247.0
        ],
        [
          181.0,
          2282.0,
          2292.0,
          2444.0
        ],
        [
          181.0,
          2584.0,
          1142.0,
          2658.0
        ],
        [
          181.0,
          2689.0,
          2292.0,
          3181.0
        ]
      ],
      "tokens_selected": 1960,
      "tokens_all_ocr": 1960,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1548,
      "question": "Across the figures, what are (i) the minimum colorbar value on the 20x20 latent-space heatmap in Fig. 5(a) JSE Top 60 and (ii) the maximum epoch labeled on Fig. 6's x-axis?",
      "doc_name": "2410.22346",
      "category": "q-fin",
      "gt_bboxes": [
        [
          1280.0,
          1539.0,
          2365.0,
          2617.0
        ],
        [
          1287.0,
          1016.0,
          2360.0,
          2053.0
        ]
      ],
      "pred_bboxes": [
        [
          242.0,
          247.0,
          2325.0,
          772.0
        ],
        [
          193.0,
          796.0,
          2348.0,
          1053.0
        ],
        [
          209.0,
          1136.0,
          1225.0,
          1585.0
        ],
        [
          196.0,
          1608.0,
          1250.0,
          1909.0
        ],
        [
          199.0,
          2021.0,
          1248.0,
          2322.0
        ],
        [
          199.0,
          2335.0,
          1248.0,
          2830.0
        ],
        [
          196.0,
          2844.0,
          1248.0,
          2992.0
        ],
        [
          1294.0,
          1139.0,
          2345.0,
          1489.0
        ],
        [
          1294.0,
          1549.0,
          2348.0,
          2229.0
        ],
        [
          1294.0,
          2252.0,
          2345.0,
          2606.0
        ],
        [
          1577.0,
          2712.0,
          2059.0,
          2761.0
        ],
        [
          1294.0,
          2794.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 3034,
      "tokens_all_ocr": 3034,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1580,
      "question": "In the multi-plot figure, which variable is labeled directly above the subplot whose y-axis peaks at 60, and what is the smaller of the two 'Prob. Chi-Square (6)' values shown in the table?",
      "doc_name": "2412.16927",
      "category": "q-fin",
      "gt_bboxes": [
        [
          446.0,
          278.0,
          2098.0,
          512.0
        ],
        [
          287.0,
          513.0,
          2316.0,
          2413.0
        ]
      ],
      "pred_bboxes": [
        [
          456.0,
          290.0,
          2090.0,
          495.0
        ],
        [
          293.0,
          505.0,
          1286.0,
          558.0
        ],
        [
          469.0,
          594.0,
          2072.0,
          1024.0
        ],
        [
          293.0,
          1027.0,
          1470.0,
          1076.0
        ],
        [
          285.0,
          1205.0,
          1557.0,
          2064.0
        ],
        [
          1600.0,
          1255.0,
          1888.0,
          1288.0
        ],
        [
          1600.0,
          1304.0,
          2008.0,
          1337.0
        ],
        [
          1600.0,
          1354.0,
          1990.0,
          1387.0
        ],
        [
          1600.0,
          1403.0,
          1990.0,
          1436.0
        ],
        [
          1600.0,
          1453.0,
          1939.0,
          1486.0
        ],
        [
          1600.0,
          1499.0,
          2118.0,
          1536.0
        ],
        [
          1600.0,
          1549.0,
          2093.0,
          1582.0
        ],
        [
          1600.0,
          1598.0,
          2118.0,
          1631.0
        ],
        [
          1600.0,
          1648.0,
          1990.0,
          1681.0
        ],
        [
          1643.0,
          1697.0,
          2118.0,
          1727.0
        ],
        [
          1643.0,
          1744.0,
          2118.0,
          1777.0
        ],
        [
          1643.0,
          1793.0,
          2118.0,
          1823.0
        ],
        [
          1600.0,
          1839.0,
          2118.0,
          1872.0
        ],
        [
          1600.0,
          1889.0,
          2118.0,
          1919.0
        ],
        [
          293.0,
          2216.0,
          587.0,
          2266.0
        ],
        [
          293.0,
          2325.0,
          2251.0,
          2520.0
        ],
        [
          293.0,
          2540.0,
          2251.0,
          2735.0
        ],
        [
          293.0,
          2754.0,
          2251.0,
          2959.0
        ]
      ],
      "tokens_selected": 2161,
      "tokens_all_ocr": 2161,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1592,
      "question": "Figure 10 summarizes the quasi-power BART model. From Table 1, what are this model\u2019s weight \u03c9 and variance function V(\u03bc)?",
      "doc_name": "2405.20601",
      "category": "stat",
      "gt_bboxes": [
        [
          289.0,
          280.0,
          2272.0,
          1087.0
        ],
        [
          283.0,
          406.0,
          2265.0,
          2929.0
        ]
      ],
      "pred_bboxes": [
        [
          735.0,
          290.0,
          1812.0,
          733.0
        ],
        [
          290.0,
          766.0,
          2256.0,
          1063.0
        ],
        [
          290.0,
          1149.0,
          2256.0,
          1400.0
        ],
        [
          290.0,
          1446.0,
          2256.0,
          2999.0
        ]
      ],
      "tokens_selected": 858,
      "tokens_all_ocr": 858,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1620,
      "question": "Which figure caption includes the erroneous date range '1977\u20131855', and what is the symbol on the horizontal axis in the soft-thresholding operator figure?",
      "doc_name": "2412.15633",
      "category": "stat",
      "gt_bboxes": [
        [
          407.0,
          516.0,
          2061.0,
          1142.0
        ],
        [
          815.0,
          1355.0,
          1664.0,
          2230.0
        ]
      ],
      "pred_bboxes": [
        [
          874.0,
          519.0,
          1586.0,
          948.0
        ],
        [
          422.0,
          1000.0,
          2048.0,
          1123.0
        ],
        [
          422.0,
          1190.0,
          2048.0,
          1313.0
        ],
        [
          645.0,
          1334.0,
          2046.0,
          1492.0
        ],
        [
          486.0,
          1531.0,
          1755.0,
          1597.0
        ],
        [
          422.0,
          1611.0,
          2006.0,
          1682.0
        ],
        [
          682.0,
          1713.0,
          2046.0,
          1861.0
        ],
        [
          422.0,
          1896.0,
          2048.0,
          1962.0
        ],
        [
          802.0,
          1994.0,
          2046.0,
          2127.0
        ],
        [
          422.0,
          2163.0,
          2048.0,
          2229.0
        ],
        [
          804.0,
          2261.0,
          2046.0,
          2391.0
        ],
        [
          422.0,
          2429.0,
          2048.0,
          2735.0
        ],
        [
          422.0,
          2735.0,
          2048.0,
          2914.0
        ]
      ],
      "tokens_selected": 1180,
      "tokens_all_ocr": 1180,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    }
  ]
}

==> anc/ablations/p25_agg-mean_rs-weighted_avg_mo-0.5/bbox_docvqa_benchmark_20251213_160522/progress.md <==
# BBox-DocVQA Benchmark Progress

## Configuration

### Model & Environment

| Setting | Value |
|---------|-------|
| Embedding Model | `colqwen3-4b` |
| DeepSeek Mode | `Gundam` |
| DeepSeek Task | `markdown` |

### Scoring & Thresholding

| Setting | Value |
|---------|-------|
| Threshold Method | `percentile` |
| Token Aggregation | `mean` |
| Region Scoring | `weighted_avg` |
| Percentile | `25.0` |
| Top-K | `None` |
| Min Patch Overlap | `0.5` |

### Dataset

| Setting | Value |
|---------|-------|
| Sample Limit | `None` |
| Filter | `Sample IDs: [6, 17, 18, 32, 33, 75, 106, 116, 118, 125, 187, 190, 199, 202, 250, 298, 337, 353, 368, 404, 405, 407, 420, 436, 452, 467, 472, 478, 492, 501, 512, 548, 570, 576, 608, 634, 651, 678, 683, 716, 717, 729, 732, 765, 804, 816, 883, 905, 909, 926, 944, 949, 965, 985, 986, 992, 1109, 1117, 1138, 1206, 1217, 1219, 1241, 1260, 1320, 1353, 1354, 1367, 1384, 1392, 1427, 1455, 1487, 1505, 1509, 1522, 1548, 1580, 1592, 1620]` |

## Progress

**Processed:** 80/80

**Hit Rates:** IoU@0.25: 73/80 (91.2%) | IoU@0.5: 55/80 (68.8%) | IoU@0.7: 26/80 (32.5%)

## Category Breakdown

| Category | N | Mean IoU | IoU@0.25 | IoU@0.5 | IoU@0.7 | Det IoU | Det@0.5 |
|----------|---:|--------:|--------:|--------:|--------:|--------:|--------:|
| cs | 10 | 0.723 | 100.0% | 70.0% | 50.0% | 0.723 | 70.0% |
| econ | 10 | 0.384 | 60.0% | 30.0% | 10.0% | 0.384 | 30.0% |
| eess | 10 | 0.675 | 100.0% | 80.0% | 30.0% | 0.675 | 80.0% |
| math | 10 | 0.459 | 80.0% | 30.0% | 20.0% | 0.459 | 30.0% |
| physics | 10 | 0.650 | 100.0% | 100.0% | 30.0% | 0.650 | 100.0% |
| q-bio | 10 | 0.734 | 100.0% | 100.0% | 50.0% | 0.734 | 100.0% |
| q-fin | 10 | 0.667 | 100.0% | 80.0% | 40.0% | 0.667 | 80.0% |
| stat | 10 | 0.550 | 90.0% | 60.0% | 30.0% | 0.550 | 60.0% |
| **TOTAL** | **80** | **0.605** | **91.2%** | **68.8%** | **32.5%** | **0.605** | **68.8%** |

## Results

| ID | Document | Category | OCR'd | Sel | IoU | @0.25 | @0.5 | @0.7 | Tok Sel | Tok OCR | Tok Img | Save OCR | Save Img |
|----|----------|----------|-------|-----|-----|-------|------|------|---------|---------|---------|----------|----------|
| 6 | 2311.07631 | cs | 17 | 17 | 0.649 | ✅ | ✅ | ❌ | 600 | 600 | 2,531 | 0% | 76% |
| 17 | 2405.09360 | econ | 36 | 36 | 0.385 | ✅ | ❌ | ❌ | 1,704 | 1,704 | 2,531 | 0% | 33% |
| 18 | 2405.09360 | econ | 42 | 42 | 0.112 | ❌ | ❌ | ❌ | 1,871 | 1,871 | 2,531 | 0% | 26% |
| 32 | 2406.11528 | econ | 19 | 19 | 0.105 | ❌ | ❌ | ❌ | 1,169 | 1,169 | 2,531 | 0% | 54% |
| 33 | 2406.11528 | econ | 16 | 16 | 0.161 | ❌ | ❌ | ❌ | 1,518 | 1,518 | 2,531 | 0% | 40% |
| 75 | 2410.14317 | econ | 12 | 12 | 0.256 | ✅ | ❌ | ❌ | 767 | 767 | 2,531 | 0% | 70% |
| 106 | 2412.07948 | eess | 14 | 14 | 0.699 | ✅ | ✅ | ❌ | 2,296 | 2,296 | 2,531 | 0% | 9% |
| 116 | 2412.09651 | cs | 7 | 7 | 0.974 | ✅ | ✅ | ✅ | 841 | 841 | 2,316 | 0% | 64% |
| 118 | 2412.09651 | cs | 8 | 8 | 0.944 | ✅ | ✅ | ✅ | 1,861 | 1,861 | 2,316 | 0% | 20% |
| 125 | 2412.10129 | cs | 9 | 9 | 0.462 | ✅ | ❌ | ❌ | 1,504 | 1,504 | 2,531 | 0% | 41% |
| 187 | 2412.17966 | cs | 16 | 16 | 0.982 | ✅ | ✅ | ✅ | 2,147 | 2,147 | 2,531 | 0% | 15% |
| 190 | 2412.18619 | eess | 9 | 9 | 0.546 | ✅ | ✅ | ❌ | 1,338 | 1,338 | 2,210 | 0% | 39% |
| 199 | 2412.18619 | eess | 4 | 4 | 0.836 | ✅ | ✅ | ✅ | 3,134 | 3,134 | 2,210 | 0% | -42% |
| 202 | 2412.18823 | cs | 3 | 3 | 0.331 | ✅ | ❌ | ❌ | 1,876 | 1,876 | 2,531 | 0% | 26% |
| 250 | 2412.20486 | cs | 9 | 9 | 0.874 | ✅ | ✅ | ✅ | 2,946 | 2,946 | 2,531 | 0% | -16% |
| 298 | 2412.05250 | math | 6 | 6 | 0.397 | ✅ | ❌ | ❌ | 663 | 663 | 2,531 | 0% | 74% |
| 337 | 2412.12372 | math | 19 | 19 | 0.279 | ✅ | ❌ | ❌ | 1,587 | 1,587 | 2,531 | 0% | 37% |
| 353 | 2412.12446 | math | 10 | 10 | 0.956 | ✅ | ✅ | ✅ | 1,778 | 1,778 | 2,316 | 0% | 23% |
| 368 | 2412.20966 | math | 10 | 10 | 0.937 | ✅ | ✅ | ✅ | 1,062 | 1,062 | 2,531 | 0% | 58% |
| 404 | 2411.15169 | physics | 6 | 6 | 0.592 | ✅ | ✅ | ❌ | 1,784 | 1,784 | 2,531 | 0% | 30% |
| 405 | 2411.15169 | physics | 7 | 7 | 0.587 | ✅ | ✅ | ❌ | 1,610 | 1,610 | 2,531 | 0% | 36% |
| 407 | 2411.15169 | physics | 9 | 9 | 0.877 | ✅ | ✅ | ✅ | 2,120 | 2,120 | 2,531 | 0% | 16% |
| 420 | 2412.10069 | physics | 4 | 4 | 0.767 | ✅ | ✅ | ✅ | 559 | 559 | 2,531 | 0% | 78% |
| 436 | 2412.14976 | physics | 6 | 6 | 0.528 | ✅ | ✅ | ❌ | 2,288 | 2,288 | 2,531 | 0% | 10% |
| 452 | 2412.17161 | physics | 12 | 12 | 0.658 | ✅ | ✅ | ❌ | 2,351 | 2,351 | 2,531 | 0% | 7% |
| 467 | 2501.00176 | physics | 10 | 10 | 0.616 | ✅ | ✅ | ❌ | 4,122 | 4,122 | 2,531 | 0% | -63% |
| 472 | 2501.00475 | physics | 25 | 25 | 0.833 | ✅ | ✅ | ✅ | 2,663 | 2,663 | 2,531 | 0% | -5% |
| 478 | 2501.00475 | physics | 9 | 9 | 0.531 | ✅ | ✅ | ❌ | 2,424 | 2,424 | 2,531 | 0% | 4% |
| 492 | 2404.05865 | q-bio | 4 | 4 | 0.868 | ✅ | ✅ | ✅ | 2,454 | 2,454 | 2,531 | 0% | 3% |
| 501 | 2410.10919 | q-bio | 5 | 5 | 0.614 | ✅ | ✅ | ❌ | 2,637 | 2,637 | 2,316 | 0% | -14% |
| 512 | 2411.12087 | q-bio | 10 | 10 | 0.698 | ✅ | ✅ | ❌ | 1,741 | 1,741 | 2,531 | 0% | 31% |
| 548 | 2411.16084 | q-bio | 5 | 5 | 0.957 | ✅ | ✅ | ✅ | 711 | 711 | 2,531 | 0% | 72% |
| 570 | 2410.22346 | q-fin | 13 | 13 | 0.484 | ✅ | ❌ | ❌ | 3,549 | 3,549 | 2,531 | 0% | -40% |
| 576 | 2410.22346 | q-fin | 12 | 12 | 0.535 | ✅ | ✅ | ❌ | 3,034 | 3,034 | 2,531 | 0% | -20% |
| 608 | 2412.12458 | q-fin | 4 | 4 | 0.880 | ✅ | ✅ | ✅ | 4,738 | 4,738 | 2,531 | 0% | -87% |
| 634 | 2412.16122 | q-fin | 6 | 6 | 0.967 | ✅ | ✅ | ✅ | 405 | 405 | 2,531 | 0% | 84% |
| 651 | 2412.16927 | q-fin | 7 | 7 | 0.807 | ✅ | ✅ | ✅ | 3,121 | 3,121 | 2,531 | 0% | -23% |
| 678 | 2405.20601 | stat | 6 | 6 | 0.621 | ✅ | ✅ | ❌ | 2,008 | 2,008 | 2,531 | 0% | 21% |
| 683 | 2405.20601 | stat | 6 | 6 | 0.704 | ✅ | ✅ | ✅ | 1,719 | 1,719 | 2,531 | 0% | 32% |
| 716 | 2411.04729 | stat | 10 | 10 | 0.272 | ✅ | ❌ | ❌ | 924 | 924 | 2,316 | 0% | 60% |
| 717 | 2411.04729 | stat | 12 | 12 | 0.287 | ✅ | ❌ | ❌ | 1,228 | 1,228 | 2,316 | 0% | 47% |
| 729 | 2412.11303 | stat | 10 | 10 | 0.734 | ✅ | ✅ | ✅ | 3,033 | 3,033 | 2,531 | 0% | -20% |
| 732 | 2412.11303 | stat | 15 | 15 | 0.946 | ✅ | ✅ | ✅ | 1,103 | 1,103 | 2,531 | 0% | 56% |
| 765 | 2406.05299 | econ | 15 | 15 | 0.591 | ✅ | ✅ | ❌ | 744 | 744 | 2,316 | 0% | 68% |
| 804 | 2410.14317 | econ | 9 | 9 | 0.236 | ❌ | ❌ | ❌ | 616 | 616 | 2,531 | 0% | 76% |
| 816 | 2411.15797 | econ | 6 | 6 | 0.920 | ✅ | ✅ | ✅ | 2,444 | 2,444 | 2,531 | 0% | 3% |
| 883 | 2412.16977 | eess | 15 | 15 | 0.838 | ✅ | ✅ | ✅ | 1,600 | 1,600 | 2,531 | 0% | 37% |
| 905 | 2412.18955 | eess | 15 | 15 | 0.650 | ✅ | ✅ | ❌ | 3,034 | 3,034 | 2,531 | 0% | -20% |
| 909 | 2412.18955 | eess | 6 | 6 | 0.939 | ✅ | ✅ | ✅ | 594 | 594 | 2,531 | 0% | 77% |
| 926 | 2412.20176 | econ | 10 | 10 | 0.691 | ✅ | ✅ | ❌ | 741 | 741 | 2,318 | 0% | 68% |
| 944 | 2501.00038 | eess | 18 | 18 | 0.469 | ✅ | ❌ | ❌ | 1,501 | 1,501 | 2,531 | 0% | 41% |
| 949 | 2501.03254 | cs | 3 | 3 | 0.943 | ✅ | ✅ | ✅ | 2,036 | 2,036 | 2,531 | 0% | 20% |
| 965 | 2412.05250 | math | 17 | 17 | 0.425 | ✅ | ❌ | ❌ | 916 | 916 | 2,531 | 0% | 64% |
| 985 | 2412.12319 | math | 16 | 16 | 0.312 | ✅ | ❌ | ❌ | 1,132 | 1,132 | 2,531 | 0% | 55% |
| 986 | 2412.12319 | math | 10 | 10 | 0.439 | ✅ | ❌ | ❌ | 1,314 | 1,314 | 2,531 | 0% | 48% |
| 992 | 2412.12372 | math | 23 | 23 | 0.203 | ❌ | ❌ | ❌ | 1,604 | 1,604 | 2,531 | 0% | 37% |
| 1109 | 2404.05865 | q-bio | 5 | 5 | 0.820 | ✅ | ✅ | ✅ | 4,059 | 4,059 | 2,531 | 0% | -60% |
| 1117 | 2410.10919 | q-bio | 5 | 5 | 0.567 | ✅ | ✅ | ❌ | 3,585 | 3,585 | 2,316 | 0% | -55% |
| 1138 | 2411.14726 | q-bio | 15 | 15 | 0.839 | ✅ | ✅ | ✅ | 1,673 | 1,673 | 2,531 | 0% | 34% |
| 1206 | 2412.13101 | q-fin | 8 | 8 | 0.928 | ✅ | ✅ | ✅ | 348 | 348 | 2,316 | 0% | 85% |
| 1217 | 2412.16122 | q-fin | 5 | 5 | 0.455 | ✅ | ❌ | ❌ | 2,105 | 2,105 | 2,531 | 0% | 17% |
| 1219 | 2412.16122 | q-fin | 5 | 5 | 0.531 | ✅ | ✅ | ❌ | 1,313 | 1,313 | 2,531 | 0% | 48% |
| 1241 | 2309.06983 | stat | 7 | 7 | 0.672 | ✅ | ✅ | ❌ | 337 | 337 | 2,531 | 0% | 87% |
| 1260 | 2409.14197 | stat | 8 | 8 | 0.573 | ✅ | ✅ | ❌ | 1,974 | 1,974 | 2,531 | 0% | 22% |
| 1320 | 2406.11528 | econ | 17 | 17 | 0.383 | ✅ | ❌ | ❌ | 1,293 | 1,293 | 2,531 | 0% | 49% |
| 1353 | 2412.10129 | cs | 6 | 6 | 0.632 | ✅ | ✅ | ❌ | 1,466 | 1,466 | 2,531 | 0% | 42% |
| 1354 | 2412.10129 | cs | 6 | 6 | 0.440 | ✅ | ❌ | ❌ | 2,191 | 2,191 | 2,531 | 0% | 13% |
| 1367 | 2412.13786 | eess | 12 | 12 | 0.455 | ✅ | ❌ | ❌ | 2,123 | 2,123 | 2,531 | 0% | 16% |
| 1384 | 2412.18619 | eess | 4 | 4 | 0.687 | ✅ | ✅ | ❌ | 1,863 | 1,863 | 2,210 | 0% | 16% |
| 1392 | 2412.18955 | eess | 12 | 12 | 0.628 | ✅ | ✅ | ❌ | 2,125 | 2,125 | 2,531 | 0% | 16% |
| 1427 | 2412.05250 | math | 7 | 7 | 0.535 | ✅ | ✅ | ❌ | 602 | 602 | 2,531 | 0% | 76% |
| 1455 | 2412.20318 | math | 26 | 26 | 0.113 | ❌ | ❌ | ❌ | 1,219 | 1,219 | 2,531 | 0% | 52% |
| 1487 | 2412.14976 | physics | 9 | 9 | 0.514 | ✅ | ✅ | ❌ | 2,638 | 2,638 | 2,531 | 0% | -4% |
| 1505 | 2403.03335 | q-bio | 3 | 3 | 0.662 | ✅ | ✅ | ❌ | 371 | 371 | 2,531 | 0% | 85% |
| 1509 | 2404.05865 | q-bio | 4 | 4 | 0.737 | ✅ | ✅ | ✅ | 3,868 | 3,868 | 2,531 | 0% | -53% |
| 1522 | 2410.10919 | q-bio | 8 | 8 | 0.577 | ✅ | ✅ | ❌ | 1,960 | 1,960 | 2,316 | 0% | 15% |
| 1548 | 2410.22346 | q-fin | 12 | 12 | 0.511 | ✅ | ✅ | ❌ | 3,034 | 3,034 | 2,531 | 0% | -20% |
| 1580 | 2412.16927 | q-fin | 23 | 23 | 0.575 | ✅ | ✅ | ❌ | 2,161 | 2,161 | 2,531 | 0% | 15% |
| 1592 | 2405.20601 | stat | 4 | 4 | 0.466 | ✅ | ❌ | ❌ | 858 | 858 | 2,531 | 0% | 66% |
| 1620 | 2412.15633 | stat | 13 | 13 | 0.224 | ❌ | ❌ | ❌ | 1,180 | 1,180 | 2,316 | 0% | 49% |
| **Total** | | | **866** | **866** | | | | | **145,610** | **145,610** | **198,939** | **0%** | **27%** |

## Summary

- **Mean IoU:** 0.605
- **IoU@0.25:** 73/80 (91.2%)
- **IoU@0.5:** 55/80 (68.8%)
- **IoU@0.7:** 26/80 (32.5%)

**Token Totals:** Selected 145,610 | All OCR 145,610 | Full Image 198,939

**Savings:** 0.0% vs All OCR | 26.8% vs Full Image


==> anc/ablations/p25_agg-mean_rs-weighted_avg_mo-0.5/bbox_docvqa_benchmark_20251213_160522/summary.json <==
{
  "token_summary": {
    "total_tokens_selected": 145610,
    "total_tokens_all_ocr": 145610,
    "total_tokens_full_image": 198939,
    "savings_vs_all_ocr": "0.0%",
    "savings_vs_full_image": "26.8%"
  },
  "failed_count": 0,
  "sample_results": [
    {
      "sample_id": 6,
      "question": "In the described spiral process, between which two poles does it oscillate, and what page number is cited for the processual definition?",
      "doc_name": "2311.07631",
      "category": "cs",
      "gt_bboxes": [
        [
          290.0,
          2025.0,
          2245.0,
          2985.0
        ]
      ],
      "pred_bboxes": [
        [
          339.0,
          297.0,
          2141.0,
          389.0
        ],
        [
          339.0,
          432.0,
          2105.0,
          554.0
        ],
        [
          339.0,
          584.0,
          2090.0,
          706.0
        ],
        [
          296.0,
          749.0,
          722.0,
          806.0
        ],
        [
          293.0,
          832.0,
          987.0,
          1057.0
        ],
        [
          293.0,
          1080.0,
          2238.0,
          1255.0
        ],
        [
          339.0,
          1275.0,
          2213.0,
          1403.0
        ],
        [
          339.0,
          1417.0,
          2169.0,
          1542.0
        ],
        [
          339.0,
          1559.0,
          2182.0,
          1681.0
        ],
        [
          339.0,
          1697.0,
          2008.0,
          1820.0
        ],
        [
          339.0,
          1839.0,
          2197.0,
          1962.0
        ],
        [
          293.0,
          2008.0,
          783.0,
          2064.0
        ],
        [
          293.0,
          2090.0,
          561.0,
          2143.0
        ],
        [
          293.0,
          2150.0,
          513.0,
          2200.0
        ],
        [
          293.0,
          2206.0,
          1008.0,
          2259.0
        ],
        [
          293.0,
          2266.0,
          571.0,
          2315.0
        ],
        [
          293.0,
          2338.0,
          2248.0,
          2963.0
        ]
      ],
      "tokens_selected": 600,
      "tokens_all_ocr": 600,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 17,
      "question": "According to equation (18), (C)UA holds if which two PD expressions are zero?",
      "doc_name": "2405.09360",
      "category": "econ",
      "gt_bboxes": [
        [
          1327.0,
          2322.0,
          2331.0,
          2827.0
        ]
      ],
      "pred_bboxes": [
        [
          216.0,
          224.0,
          1217.0,
          505.0
        ],
        [
          219.0,
          538.0,
          712.0,
          587.0
        ],
        [
          216.0,
          594.0,
          1217.0,
          776.0
        ],
        [
          216.0,
          776.0,
          1217.0,
          961.0
        ],
        [
          216.0,
          957.0,
          1217.0,
          1053.0
        ],
        [
          513.0,
          1060.0,
          924.0,
          1119.0
        ],
        [
          216.0,
          1126.0,
          418.0,
          1172.0
        ],
        [
          216.0,
          1172.0,
          1217.0,
          1357.0
        ],
        [
          234.0,
          1360.0,
          1217.0,
          1423.0
        ],
        [
          216.0,
          1427.0,
          1217.0,
          1519.0
        ],
        [
          216.0,
          1526.0,
          1217.0,
          1618.0
        ],
        [
          234.0,
          1628.0,
          1217.0,
          1929.0
        ],
        [
          216.0,
          1942.0,
          1217.0,
          2223.0
        ],
        [
          216.0,
          2259.0,
          492.0,
          2305.0
        ],
        [
          216.0,
          2315.0,
          1217.0,
          2682.0
        ],
        [
          216.0,
          2685.0,
          1217.0,
          2824.0
        ],
        [
          216.0,
          2834.0,
          1217.0,
          2933.0
        ],
        [
          1531.0,
          237.0,
          2062.0,
          753.0
        ],
        [
          1324.0,
          868.0,
          2327.0,
          967.0
        ],
        [
          1608.0,
          1043.0,
          2039.0,
          1100.0
        ],
        [
          1327.0,
          1106.0,
          2327.0,
          1387.0
        ],
        [
          1327.0,
          1387.0,
          2327.0,
          1578.0
        ],
        [
          1671.0,
          1595.0,
          1990.0,
          1654.0
        ],
        [
          1327.0,
          1668.0,
          2016.0,
          1717.0
        ],
        [
          1327.0,
          1717.0,
          2327.0,
          1856.0
        ],
        [
          1327.0,
          1863.0,
          2284.0,
          1912.0
        ],
        [
          1625.0,
          1922.0,
          2327.0,
          1985.0
        ],
        [
          1327.0,
          2005.0,
          1403.0,
          2048.0
        ],
        [
          1352.0,
          2057.0,
          2299.0,
          2173.0
        ],
        [
          1327.0,
          2186.0,
          2327.0,
          2279.0
        ],
        [
          1327.0,
          2312.0,
          2156.0,
          2365.0
        ],
        [
          1327.0,
          2371.0,
          2327.0,
          2566.0
        ],
        [
          1605.0,
          2579.0,
          2327.0,
          2639.0
        ],
        [
          1735.0,
          2649.0,
          2327.0,
          2708.0
        ],
        [
          1327.0,
          2725.0,
          2325.0,
          2821.0
        ],
        [
          1327.0,
          2834.0,
          2325.0,
          2930.0
        ]
      ],
      "tokens_selected": 1704,
      "tokens_all_ocr": 1704,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 18,
      "question": "In Proposition 8\u2019s second claim, what factor multiplies \u03b5\u00b7K in the no-disadvantage bound, and which norm of PD is used in the inequality for |UD|?",
      "doc_name": "2405.09360",
      "category": "econ",
      "gt_bboxes": [
        [
          1324.0,
          731.0,
          2339.0,
          2938.0
        ]
      ],
      "pred_bboxes": [
        [
          645.0,
          218.0,
          791.0,
          267.0
        ],
        [
          214.0,
          280.0,
          1212.0,
          379.0
        ],
        [
          365.0,
          399.0,
          1074.0,
          614.0
        ],
        [
          214.0,
          627.0,
          1212.0,
          723.0
        ],
        [
          482.0,
          743.0,
          957.0,
          891.0
        ],
        [
          216.0,
          911.0,
          791.0,
          961.0
        ],
        [
          387.0,
          981.0,
          1212.0,
          1129.0
        ],
        [
          216.0,
          1149.0,
          1033.0,
          1199.0
        ],
        [
          252.0,
          1222.0,
          1186.0,
          1281.0
        ],
        [
          216.0,
          1308.0,
          893.0,
          1357.0
        ],
        [
          255.0,
          1380.0,
          1212.0,
          1526.0
        ],
        [
          216.0,
          1549.0,
          1212.0,
          1658.0
        ],
        [
          260.0,
          1681.0,
          1212.0,
          1833.0
        ],
        [
          216.0,
          1846.0,
          1212.0,
          1945.0
        ],
        [
          216.0,
          1972.0,
          1212.0,
          2117.0
        ],
        [
          630.0,
          2147.0,
          816.0,
          2200.0
        ],
        [
          216.0,
          2223.0,
          1212.0,
          2318.0
        ],
        [
          313.0,
          2345.0,
          1115.0,
          2513.0
        ],
        [
          216.0,
          2533.0,
          1212.0,
          2774.0
        ],
        [
          280.0,
          2801.0,
          1212.0,
          2857.0
        ],
        [
          216.0,
          2883.0,
          906.0,
          2933.0
        ],
        [
          1324.0,
          221.0,
          2325.0,
          317.0
        ],
        [
          1324.0,
          346.0,
          2325.0,
          396.0
        ],
        [
          1380.0,
          422.0,
          2266.0,
          485.0
        ],
        [
          1324.0,
          508.0,
          2325.0,
          696.0
        ],
        [
          1324.0,
          726.0,
          2325.0,
          822.0
        ],
        [
          1352.0,
          839.0,
          2325.0,
          1073.0
        ],
        [
          1728.0,
          1106.0,
          2011.0,
          1159.0
        ],
        [
          1324.0,
          1182.0,
          1983.0,
          1232.0
        ],
        [
          1347.0,
          1258.0,
          2299.0,
          1321.0
        ],
        [
          1324.0,
          1344.0,
          1822.0,
          1390.0
        ],
        [
          1378.0,
          1420.0,
          2281.0,
          1479.0
        ],
        [
          1324.0,
          1499.0,
          2325.0,
          1750.0
        ],
        [
          1608.0,
          1773.0,
          2034.0,
          1830.0
        ],
        [
          1324.0,
          1856.0,
          2325.0,
          2008.0
        ],
        [
          1608.0,
          2041.0,
          2034.0,
          2097.0
        ],
        [
          1324.0,
          2127.0,
          2325.0,
          2229.0
        ],
        [
          1324.0,
          2229.0,
          2325.0,
          2325.0
        ],
        [
          1631.0,
          2348.0,
          2016.0,
          2404.0
        ],
        [
          1324.0,
          2424.0,
          2325.0,
          2612.0
        ],
        [
          1327.0,
          2636.0,
          2325.0,
          2774.0
        ],
        [
          1324.0,
          2794.0,
          2325.0,
          2933.0
        ]
      ],
      "tokens_selected": 1871,
      "tokens_all_ocr": 1871,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 32,
      "question": "According to inequality (5), which denominator appears under (\u2211\u221ac_i(a_i))^2?",
      "doc_name": "2406.11528",
      "category": "econ",
      "gt_bboxes": [
        [
          281.0,
          1453.0,
          2263.0,
          2912.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          293.0,
          2253.0,
          416.0
        ],
        [
          1023.0,
          459.0,
          1523.0,
          597.0
        ],
        [
          290.0,
          634.0,
          477.0,
          687.0
        ],
        [
          747.0,
          670.0,
          1791.0,
          822.0
        ],
        [
          290.0,
          842.0,
          2253.0,
          967.0
        ],
        [
          362.0,
          967.0,
          1454.0,
          1024.0
        ],
        [
          850.0,
          1066.0,
          1694.0,
          1212.0
        ],
        [
          293.0,
          1238.0,
          1694.0,
          1304.0
        ],
        [
          362.0,
          1334.0,
          1161.0,
          1393.0
        ],
        [
          290.0,
          1453.0,
          2253.0,
          1572.0
        ],
        [
          1084.0,
          1612.0,
          1460.0,
          1734.0
        ],
        [
          288.0,
          1763.0,
          1822.0,
          1823.0
        ],
        [
          931.0,
          1866.0,
          1620.0,
          2024.0
        ],
        [
          288.0,
          2054.0,
          1937.0,
          2117.0
        ],
        [
          691.0,
          2157.0,
          2246.0,
          2309.0
        ],
        [
          290.0,
          2345.0,
          699.0,
          2398.0
        ],
        [
          786.0,
          2394.0,
          2246.0,
          2550.0
        ],
        [
          288.0,
          2573.0,
          2248.0,
          2728.0
        ],
        [
          969.0,
          2758.0,
          2246.0,
          2906.0
        ]
      ],
      "tokens_selected": 1169,
      "tokens_all_ocr": 1169,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 33,
      "question": "In the final inequality, E_Fw[y \u2212 w(y)] is bounded by what expression that is set equal to u(\u03b1*)/\u2212ln(1\u2212\u03b1*)?",
      "doc_name": "2406.11528",
      "category": "econ",
      "gt_bboxes": [
        [
          290.0,
          965.0,
          2254.0,
          2639.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          297.0,
          717.0,
          353.0
        ],
        [
          290.0,
          369.0,
          2253.0,
          518.0
        ],
        [
          365.0,
          554.0,
          2026.0,
          792.0
        ],
        [
          290.0,
          806.0,
          2253.0,
          924.0
        ],
        [
          290.0,
          951.0,
          2253.0,
          1142.0
        ],
        [
          862.0,
          1172.0,
          1679.0,
          1284.0
        ],
        [
          290.0,
          1304.0,
          2253.0,
          1476.0
        ],
        [
          740.0,
          1479.0,
          1804.0,
          1552.0
        ],
        [
          290.0,
          1562.0,
          2253.0,
          1678.0
        ],
        [
          806.0,
          1707.0,
          1735.0,
          1800.0
        ],
        [
          290.0,
          1820.0,
          2195.0,
          1882.0
        ],
        [
          439.0,
          1909.0,
          2098.0,
          2229.0
        ],
        [
          290.0,
          2246.0,
          2253.0,
          2418.0
        ],
        [
          773.0,
          2447.0,
          1771.0,
          2560.0
        ],
        [
          293.0,
          2576.0,
          2253.0,
          2636.0
        ],
        [
          290.0,
          2655.0,
          2253.0,
          2949.0
        ]
      ],
      "tokens_selected": 1518,
      "tokens_all_ocr": 1518,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 75,
      "question": "In the theorem shown, which theorem establishes identification, what lower bound on n is given, and what is the equation number of the moment condition?",
      "doc_name": "2410.14317",
      "category": "econ",
      "gt_bboxes": [
        [
          293.0,
          2345.0,
          2284.0,
          2888.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          280.0,
          1485.0,
          383.0
        ],
        [
          796.0,
          445.0,
          1751.0,
          743.0
        ],
        [
          288.0,
          789.0,
          2409.0,
          1225.0
        ],
        [
          359.0,
          1248.0,
          1490.0,
          1314.0
        ],
        [
          816.0,
          1377.0,
          1735.0,
          1638.0
        ],
        [
          288.0,
          1704.0,
          1796.0,
          1770.0
        ],
        [
          878.0,
          1833.0,
          2246.0,
          2034.0
        ],
        [
          288.0,
          2100.0,
          2253.0,
          2275.0
        ],
        [
          288.0,
          2318.0,
          2256.0,
          2493.0
        ],
        [
          987.0,
          2560.0,
          2246.0,
          2768.0
        ],
        [
          293.0,
          2824.0,
          809.0,
          2883.0
        ],
        [
          293.0,
          2936.0,
          2253.0,
          3019.0
        ]
      ],
      "tokens_selected": 767,
      "tokens_all_ocr": 767,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 106,
      "question": "Across all rows where the Test set genres are 'Pop, Rock', what is the median FMD value reported?",
      "doc_name": "2412.07948",
      "category": "eess",
      "gt_bboxes": [
        [
          226.0,
          851.0,
          1219.0,
          1840.0
        ]
      ],
      "pred_bboxes": [
        [
          472.0,
          208.0,
          2075.0,
          654.0
        ],
        [
          216.0,
          680.0,
          2325.0,
          776.0
        ],
        [
          268.0,
          852.0,
          1171.0,
          1612.0
        ],
        [
          219.0,
          1641.0,
          1222.0,
          1833.0
        ],
        [
          219.0,
          1902.0,
          1217.0,
          2097.0
        ],
        [
          222.0,
          2137.0,
          781.0,
          2186.0
        ],
        [
          222.0,
          2200.0,
          1217.0,
          2794.0
        ],
        [
          219.0,
          2797.0,
          1217.0,
          2933.0
        ],
        [
          1352.0,
          875.0,
          2299.0,
          1519.0
        ],
        [
          1324.0,
          1578.0,
          2322.0,
          1674.0
        ],
        [
          1327.0,
          1767.0,
          2322.0,
          2044.0
        ],
        [
          1327.0,
          2084.0,
          1786.0,
          2137.0
        ],
        [
          1327.0,
          2150.0,
          2322.0,
          2698.0
        ],
        [
          1327.0,
          2702.0,
          2322.0,
          2930.0
        ]
      ],
      "tokens_selected": 2296,
      "tokens_all_ocr": 2296,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 116,
      "question": "In this excerpt, how is the main diagnosis characterized, including its context?",
      "doc_name": "2412.09651",
      "category": "cs",
      "gt_bboxes": [
        [
          237.0,
          1855.0,
          2243.0,
          2365.0
        ]
      ],
      "pred_bboxes": [
        [
          228.0,
          231.0,
          2245.0,
          463.0
        ],
        [
          228.0,
          463.0,
          2247.0,
          1211.0
        ],
        [
          228.0,
          1211.0,
          2247.0,
          1671.0
        ],
        [
          228.0,
          1671.0,
          2245.0,
          1843.0
        ],
        [
          228.0,
          1847.0,
          2247.0,
          2363.0
        ],
        [
          288.0,
          2486.0,
          1192.0,
          2552.0
        ],
        [
          228.0,
          2612.0,
          2247.0,
          3188.0
        ]
      ],
      "tokens_selected": 841,
      "tokens_all_ocr": 841,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 118,
      "question": "When autonomously performing decision-tree steps, what three resources does the system utilize?",
      "doc_name": "2412.09651",
      "category": "cs",
      "gt_bboxes": [
        [
          237.0,
          1869.0,
          2246.0,
          2148.0
        ]
      ],
      "pred_bboxes": [
        [
          235.0,
          386.0,
          2247.0,
          1214.0
        ],
        [
          737.0,
          1253.0,
          1728.0,
          1292.0
        ],
        [
          228.0,
          1337.0,
          2247.0,
          1857.0
        ],
        [
          228.0,
          1857.0,
          2245.0,
          2145.0
        ],
        [
          228.0,
          2145.0,
          2245.0,
          2257.0
        ],
        [
          228.0,
          2261.0,
          2245.0,
          2545.0
        ],
        [
          302.0,
          2549.0,
          2247.0,
          2893.0
        ],
        [
          228.0,
          2918.0,
          2245.0,
          3033.0
        ]
      ],
      "tokens_selected": 1861,
      "tokens_all_ocr": 1861,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 125,
      "question": "In Code Snippet 8, what are the final numeric parameters passed to OS_SART and ASD_POCS, respectively?",
      "doc_name": "2412.10129",
      "category": "cs",
      "gt_bboxes": [
        [
          328.0,
          1239.0,
          2123.0,
          1469.0
        ]
      ],
      "pred_bboxes": [
        [
          280.0,
          363.0,
          2093.0,
          908.0
        ],
        [
          293.0,
          951.0,
          2154.0,
          1090.0
        ],
        [
          612.0,
          1222.0,
          2024.0,
          1288.0
        ],
        [
          336.0,
          1301.0,
          1493.0,
          1466.0
        ],
        [
          293.0,
          1479.0,
          2162.0,
          1879.0
        ],
        [
          298.0,
          1952.0,
          1018.0,
          2015.0
        ],
        [
          293.0,
          2048.0,
          2162.0,
          2513.0
        ],
        [
          293.0,
          2513.0,
          2159.0,
          2979.0
        ],
        [
          293.0,
          2982.0,
          2154.0,
          3111.0
        ]
      ],
      "tokens_selected": 1504,
      "tokens_all_ocr": 1504,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 187,
      "question": "During every step, when counts are non-zero, what exact signals with their quantities do the column and row counters assert?",
      "doc_name": "2412.17966",
      "category": "cs",
      "gt_bboxes": [
        [
          1295.0,
          1758.0,
          2356.0,
          2797.0
        ]
      ],
      "pred_bboxes": [
        [
          214.0,
          198.0,
          1237.0,
          802.0
        ],
        [
          196.0,
          825.0,
          1248.0,
          875.0
        ],
        [
          196.0,
          974.0,
          1248.0,
          1070.0
        ],
        [
          451.0,
          1133.0,
          998.0,
          1179.0
        ],
        [
          199.0,
          1215.0,
          1248.0,
          1314.0
        ],
        [
          579.0,
          1354.0,
          1245.0,
          1410.0
        ],
        [
          199.0,
          1453.0,
          1248.0,
          1704.0
        ],
        [
          199.0,
          1767.0,
          518.0,
          1813.0
        ],
        [
          201.0,
          1846.0,
          1250.0,
          2490.0
        ],
        [
          201.0,
          2497.0,
          1250.0,
          2992.0
        ],
        [
          1296.0,
          201.0,
          1671.0,
          247.0
        ],
        [
          1296.0,
          264.0,
          2345.0,
          1255.0
        ],
        [
          1296.0,
          1258.0,
          2345.0,
          1552.0
        ],
        [
          1296.0,
          1555.0,
          2345.0,
          1750.0
        ],
        [
          1296.0,
          1754.0,
          2345.0,
          2794.0
        ],
        [
          1296.0,
          2797.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 2147,
      "tokens_all_ocr": 2147,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 190,
      "question": "In Fig. 7, during the generation process, through which aligner does the LLM produce continuous tokens, and what is the resulting latent representation's symbol?",
      "doc_name": "2412.18619",
      "category": "eess",
      "gt_bboxes": [
        [
          170.0,
          1162.0,
          1846.0,
          1792.0
        ]
      ],
      "pred_bboxes": [
        [
          184.0,
          348.0,
          1832.0,
          453.0
        ],
        [
          184.0,
          471.0,
          1836.0,
          1030.0
        ],
        [
          184.0,
          1063.0,
          889.0,
          1111.0
        ],
        [
          184.0,
          1159.0,
          1834.0,
          1513.0
        ],
        [
          182.0,
          1555.0,
          1836.0,
          1789.0
        ],
        [
          184.0,
          1843.0,
          1836.0,
          2096.0
        ],
        [
          184.0,
          2096.0,
          1836.0,
          2399.0
        ],
        [
          184.0,
          2420.0,
          1836.0,
          2570.0
        ],
        [
          184.0,
          2591.0,
          1836.0,
          2744.0
        ]
      ],
      "tokens_selected": 1338,
      "tokens_all_ocr": 1338,
      "tokens_full_image": 2210,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 199,
      "question": "In the NTP framework, what are the two basic tokenizer features, and what notation denotes the token sequences for the model\u2019s input and output?",
      "doc_name": "2412.18619",
      "category": "eess",
      "gt_bboxes": [
        [
          185.0,
          2590.0,
          1852.0,
          2760.0
        ]
      ],
      "pred_bboxes": [
        [
          186.0,
          525.0,
          1834.0,
          1951.0
        ],
        [
          184.0,
          342.0,
          1834.0,
          480.0
        ],
        [
          186.0,
          2054.0,
          1838.0,
          2558.0
        ],
        [
          186.0,
          2588.0,
          1838.0,
          2735.0
        ]
      ],
      "tokens_selected": 3134,
      "tokens_all_ocr": 3134,
      "tokens_full_image": 2210,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 202,
      "question": "At p=1013, what is the approximate difference between shallow and original errors?",
      "doc_name": "2412.18823",
      "category": "cs",
      "gt_bboxes": [
        [
          726.0,
          1853.0,
          1843.0,
          2524.0
        ]
      ],
      "pred_bboxes": [
        [
          753.0,
          578.0,
          1812.0,
          2510.0
        ],
        [
          620.0,
          508.0,
          1937.0,
          561.0
        ],
        [
          553.0,
          2672.0,
          2008.0,
          2768.0
        ]
      ],
      "tokens_selected": 1876,
      "tokens_all_ocr": 1876,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 250,
      "question": "By how many beats does the latency of 'PH.C C' exceed the combined latencies of 'MX.C C V' and 'MXX.C C1 C2 V'?",
      "doc_name": "2412.20486",
      "category": "cs",
      "gt_bboxes": [
        [
          213.0,
          1202.0,
          2317.0,
          2166.0
        ]
      ],
      "pred_bboxes": [
        [
          275.0,
          231.0,
          2338.0,
          1116.0
        ],
        [
          678.0,
          1129.0,
          1858.0,
          1179.0
        ],
        [
          255.0,
          1275.0,
          2287.0,
          2147.0
        ],
        [
          224.0,
          1199.0,
          2322.0,
          1255.0
        ],
        [
          395.0,
          2203.0,
          1041.0,
          2593.0
        ],
        [
          349.0,
          2632.0,
          1097.0,
          2685.0
        ],
        [
          196.0,
          2794.0,
          1248.0,
          2992.0
        ],
        [
          1294.0,
          2209.0,
          2348.0,
          2606.0
        ],
        [
          1294.0,
          2642.0,
          2348.0,
          2992.0
        ]
      ],
      "tokens_selected": 2946,
      "tokens_all_ocr": 2946,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 298,
      "question": "Among the bracketed references shown, which specify page numbers, and what pages are cited?",
      "doc_name": "2412.05250",
      "category": "math",
      "gt_bboxes": [
        [
          322.0,
          908.0,
          2232.0,
          2716.0
        ]
      ],
      "pred_bboxes": [
        [
          324.0,
          396.0,
          2223.0,
          640.0
        ],
        [
          444.0,
          680.0,
          2105.0,
          862.0
        ],
        [
          324.0,
          901.0,
          2223.0,
          1083.0
        ],
        [
          321.0,
          1083.0,
          2225.0,
          1803.0
        ],
        [
          321.0,
          1803.0,
          2225.0,
          2467.0
        ],
        [
          324.0,
          2470.0,
          2220.0,
          2708.0
        ]
      ],
      "tokens_selected": 663,
      "tokens_all_ocr": 663,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 337,
      "question": "In Remark 3.4, despite the conjectured form for equality in (3.4), which explicit function is stated to satisfy the equality case yet cannot be written in that form?",
      "doc_name": "2412.12372",
      "category": "math",
      "gt_bboxes": [
        [
          287.0,
          1022.0,
          2258.0,
          1773.0
        ]
      ],
      "pred_bboxes": [
        [
          285.0,
          287.0,
          2256.0,
          416.0
        ],
        [
          735.0,
          439.0,
          1807.0,
          564.0
        ],
        [
          285.0,
          568.0,
          2261.0,
          789.0
        ],
        [
          865.0,
          809.0,
          1669.0,
          924.0
        ],
        [
          285.0,
          1010.0,
          2256.0,
          1235.0
        ],
        [
          980.0,
          1232.0,
          1562.0,
          1294.0
        ],
        [
          285.0,
          1294.0,
          2256.0,
          1403.0
        ],
        [
          939.0,
          1410.0,
          1613.0,
          1466.0
        ],
        [
          285.0,
          1466.0,
          2256.0,
          1638.0
        ],
        [
          285.0,
          1661.0,
          2256.0,
          1773.0
        ],
        [
          285.0,
          1793.0,
          2256.0,
          1962.0
        ],
        [
          285.0,
          1985.0,
          2256.0,
          2213.0
        ],
        [
          1023.0,
          2236.0,
          1518.0,
          2345.0
        ],
        [
          285.0,
          2358.0,
          2256.0,
          2470.0
        ],
        [
          793.0,
          2493.0,
          1751.0,
          2606.0
        ],
        [
          285.0,
          2619.0,
          1631.0,
          2678.0
        ],
        [
          893.0,
          2698.0,
          1646.0,
          2811.0
        ],
        [
          285.0,
          2824.0,
          1291.0,
          2880.0
        ],
        [
          791.0,
          2900.0,
          1751.0,
          3015.0
        ]
      ],
      "tokens_selected": 1587,
      "tokens_all_ocr": 1587,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 353,
      "question": "In Proposition 4.3, what equation characterizes T^E and for which \u03be does it hold?",
      "doc_name": "2412.12446",
      "category": "math",
      "gt_bboxes": [
        [
          480.0,
          2886.0,
          2001.0,
          3128.0
        ]
      ],
      "pred_bboxes": [
        [
          484.0,
          2132.0,
          598.0,
          2184.0
        ],
        [
          481.0,
          474.0,
          1995.0,
          776.0
        ],
        [
          481.0,
          807.0,
          1690.0,
          1074.0
        ],
        [
          481.0,
          1099.0,
          1995.0,
          1408.0
        ],
        [
          484.0,
          1436.0,
          1993.0,
          1563.0
        ],
        [
          484.0,
          1594.0,
          1993.0,
          1773.0
        ],
        [
          531.0,
          1798.0,
          1943.0,
          2114.0
        ],
        [
          670.0,
          2212.0,
          1799.0,
          2381.0
        ],
        [
          484.0,
          2483.0,
          1993.0,
          2855.0
        ],
        [
          484.0,
          2883.0,
          1993.0,
          3122.0
        ]
      ],
      "tokens_selected": 1778,
      "tokens_all_ocr": 1778,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 368,
      "question": "Within the definition shown, what is the time-one map of a Hamiltonian isotopy called, and what is \u03b9_{\u03c6\u0307_t} \u03c9 equal to?",
      "doc_name": "2412.20966",
      "category": "math",
      "gt_bboxes": [
        [
          517.0,
          742.0,
          2144.0,
          996.0
        ]
      ],
      "pred_bboxes": [
        [
          520.0,
          538.0,
          2136.0,
          696.0
        ],
        [
          520.0,
          733.0,
          2136.0,
          990.0
        ],
        [
          520.0,
          1024.0,
          2136.0,
          1225.0
        ],
        [
          520.0,
          1261.0,
          2136.0,
          1466.0
        ],
        [
          520.0,
          1499.0,
          2136.0,
          1704.0
        ],
        [
          523.0,
          1737.0,
          2136.0,
          1942.0
        ],
        [
          589.0,
          1942.0,
          2136.0,
          2147.0
        ],
        [
          520.0,
          2180.0,
          2136.0,
          2332.0
        ],
        [
          520.0,
          2365.0,
          2136.0,
          2513.0
        ],
        [
          520.0,
          2556.0,
          2136.0,
          2655.0
        ]
      ],
      "tokens_selected": 1062,
      "tokens_all_ocr": 1062,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 404,
      "question": "Between t=0.01 and t=0.1, which intermediate time label appears in both panels (a) and (b)?",
      "doc_name": "2411.15169",
      "category": "physics",
      "gt_bboxes": [
        [
          383.0,
          1360.0,
          2183.0,
          2334.0
        ]
      ],
      "pred_bboxes": [
        [
          408.0,
          393.0,
          1222.0,
          452.0
        ],
        [
          408.0,
          478.0,
          2139.0,
          772.0
        ],
        [
          408.0,
          829.0,
          1319.0,
          891.0
        ],
        [
          408.0,
          918.0,
          2139.0,
          1318.0
        ],
        [
          387.0,
          1387.0,
          2162.0,
          1972.0
        ],
        [
          405.0,
          2034.0,
          2144.0,
          2325.0
        ]
      ],
      "tokens_selected": 1784,
      "tokens_all_ocr": 1784,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 405,
      "question": "Across the four panels (t=0, 0.1, 0.3, 1), which contour value appears in exactly three of them?",
      "doc_name": "2411.15169",
      "category": "physics",
      "gt_bboxes": [
        [
          409.0,
          1050.0,
          2144.0,
          1753.0
        ]
      ],
      "pred_bboxes": [
        [
          408.0,
          393.0,
          2139.0,
          1020.0
        ],
        [
          428.0,
          1047.0,
          2144.0,
          1469.0
        ],
        [
          405.0,
          1519.0,
          2141.0,
          1754.0
        ],
        [
          408.0,
          1892.0,
          1342.0,
          1975.0
        ],
        [
          408.0,
          2011.0,
          2139.0,
          2190.0
        ],
        [
          1028.0,
          2176.0,
          2128.0,
          2302.0
        ],
        [
          408.0,
          2315.0,
          2139.0,
          2834.0
        ]
      ],
      "tokens_selected": 1610,
      "tokens_all_ocr": 1610,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 407,
      "question": "According to the excerpt, what are the exact notations (with indices/superscripts) for the junction-points and the change due to jumps in u^{p,q}(x,y)?",
      "doc_name": "2411.15169",
      "category": "physics",
      "gt_bboxes": [
        [
          394.0,
          889.0,
          2143.0,
          1157.0
        ]
      ],
      "pred_bboxes": [
        [
          405.0,
          389.0,
          2136.0,
          743.0
        ],
        [
          405.0,
          806.0,
          1403.0,
          875.0
        ],
        [
          408.0,
          901.0,
          2136.0,
          1139.0
        ],
        [
          408.0,
          1195.0,
          1477.0,
          1258.0
        ],
        [
          408.0,
          1284.0,
          2197.0,
          1403.0
        ],
        [
          408.0,
          1529.0,
          2139.0,
          2289.0
        ],
        [
          405.0,
          2398.0,
          2141.0,
          2741.0
        ],
        [
          408.0,
          2863.0,
          2047.0,
          2930.0
        ],
        [
          408.0,
          2956.0,
          2139.0,
          3072.0
        ]
      ],
      "tokens_selected": 2120,
      "tokens_all_ocr": 2120,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 420,
      "question": "According to the text, which index is defined as the inverse of the system\u2019s persistence time near \u03b6, what is its numerical range, and what does a value close to 0 suggest?",
      "doc_name": "2412.10069",
      "category": "physics",
      "gt_bboxes": [
        [
          431.0,
          1166.0,
          2103.0,
          2843.0
        ]
      ],
      "pred_bboxes": [
        [
          456.0,
          525.0,
          2082.0,
          1004.0
        ],
        [
          456.0,
          1080.0,
          1817.0,
          1142.0
        ],
        [
          456.0,
          1179.0,
          2085.0,
          2500.0
        ],
        [
          456.0,
          2500.0,
          2082.0,
          2801.0
        ]
      ],
      "tokens_selected": 559,
      "tokens_all_ocr": 559,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 436,
      "question": "According to the caption, which nodes are common to the predominant MIS solutions for the relaxed and full embedded graphs?",
      "doc_name": "2412.14976",
      "category": "physics",
      "gt_bboxes": [
        [
          205.0,
          209.0,
          2360.0,
          1343.0
        ]
      ],
      "pred_bboxes": [
        [
          257.0,
          208.0,
          2299.0,
          842.0
        ],
        [
          216.0,
          885.0,
          2345.0,
          1331.0
        ],
        [
          219.0,
          1413.0,
          1245.0,
          2229.0
        ],
        [
          222.0,
          2242.0,
          1245.0,
          3009.0
        ],
        [
          1314.0,
          1413.0,
          2340.0,
          2896.0
        ],
        [
          1314.0,
          2916.0,
          2338.0,
          3009.0
        ]
      ],
      "tokens_selected": 2288,
      "tokens_all_ocr": 2288,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 452,
      "question": "In panel (a), which symbols denote the paths from slits A and B to the detection point, and in panel (b), what is the unit on the y-axis variable shown horizontally?",
      "doc_name": "2412.17161",
      "category": "physics",
      "gt_bboxes": [
        [
          1313.0,
          730.0,
          2348.0,
          1983.0
        ]
      ],
      "pred_bboxes": [
        [
          219.0,
          221.0,
          451.0,
          264.0
        ],
        [
          219.0,
          267.0,
          1245.0,
          984.0
        ],
        [
          224.0,
          1073.0,
          1235.0,
          1166.0
        ],
        [
          219.0,
          1222.0,
          1245.0,
          1849.0
        ],
        [
          428.0,
          1876.0,
          1240.0,
          2219.0
        ],
        [
          219.0,
          2252.0,
          1245.0,
          2632.0
        ],
        [
          255.0,
          2669.0,
          1240.0,
          2774.0
        ],
        [
          219.0,
          2817.0,
          1245.0,
          3012.0
        ],
        [
          1314.0,
          218.0,
          2340.0,
          551.0
        ],
        [
          1365.0,
          726.0,
          2294.0,
          1651.0
        ],
        [
          1314.0,
          1701.0,
          2340.0,
          1981.0
        ],
        [
          1314.0,
          2147.0,
          2340.0,
          3012.0
        ]
      ],
      "tokens_selected": 2351,
      "tokens_all_ocr": 2351,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 467,
      "question": "According to the figure caption, what are the event dates and which Royal Observatory Greenwich sheet numbers were digitised?",
      "doc_name": "2501.00176",
      "category": "physics",
      "gt_bboxes": [
        [
          171.0,
          1396.0,
          2375.0,
          2248.0
        ]
      ],
      "pred_bboxes": [
        [
          393.0,
          221.0,
          2146.0,
          1245.0
        ],
        [
          229.0,
          1275.0,
          2297.0,
          1324.0
        ],
        [
          484.0,
          1384.0,
          2054.0,
          2140.0
        ],
        [
          178.0,
          2157.0,
          2361.0,
          2239.0
        ],
        [
          178.0,
          2312.0,
          1222.0,
          2900.0
        ],
        [
          178.0,
          2903.0,
          1222.0,
          3081.0
        ],
        [
          1319.0,
          2312.0,
          2368.0,
          2764.0
        ],
        [
          1618.0,
          2811.0,
          2072.0,
          2857.0
        ],
        [
          1707.0,
          2880.0,
          1983.0,
          2926.0
        ],
        [
          1319.0,
          2946.0,
          2368.0,
          3085.0
        ]
      ],
      "tokens_selected": 4122,
      "tokens_all_ocr": 4122,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 472,
      "question": "Among panels where \u03b7 starts at 100% at \u03c9/\u03a9\u22480, what is the ratio of the largest to smallest \u0394\u03c4 values?",
      "doc_name": "2501.00475",
      "category": "physics",
      "gt_bboxes": [
        [
          205.0,
          200.0,
          2354.0,
          1337.0
        ]
      ],
      "pred_bboxes": [
        [
          211.0,
          198.0,
          2345.0,
          1156.0
        ],
        [
          214.0,
          1195.0,
          2348.0,
          1331.0
        ],
        [
          216.0,
          1420.0,
          1245.0,
          1902.0
        ],
        [
          216.0,
          1902.0,
          1243.0,
          1995.0
        ],
        [
          510.0,
          2015.0,
          1243.0,
          2127.0
        ],
        [
          216.0,
          2147.0,
          1245.0,
          2289.0
        ],
        [
          216.0,
          2292.0,
          1245.0,
          2381.0
        ],
        [
          428.0,
          2404.0,
          1243.0,
          2513.0
        ],
        [
          456.0,
          2560.0,
          1243.0,
          2616.0
        ],
        [
          216.0,
          2642.0,
          1245.0,
          2926.0
        ],
        [
          410.0,
          2946.0,
          1245.0,
          3019.0
        ],
        [
          1314.0,
          1420.0,
          2039.0,
          1469.0
        ],
        [
          1312.0,
          1473.0,
          2340.0,
          1569.0
        ],
        [
          1620.0,
          1598.0,
          2338.0,
          1661.0
        ],
        [
          1312.0,
          1694.0,
          2340.0,
          1839.0
        ],
        [
          1386.0,
          1869.0,
          2338.0,
          1985.0
        ],
        [
          1472.0,
          2057.0,
          2338.0,
          2124.0
        ],
        [
          1314.0,
          2163.0,
          2246.0,
          2213.0
        ],
        [
          1312.0,
          2213.0,
          2340.0,
          2309.0
        ],
        [
          1403.0,
          2338.0,
          2338.0,
          2444.0
        ],
        [
          1314.0,
          2470.0,
          2243.0,
          2520.0
        ],
        [
          1365.0,
          2546.0,
          2338.0,
          2609.0
        ],
        [
          1406.0,
          2682.0,
          2338.0,
          2745.0
        ],
        [
          1312.0,
          2781.0,
          2340.0,
          2873.0
        ],
        [
          1694.0,
          2903.0,
          2338.0,
          3009.0
        ]
      ],
      "tokens_selected": 2663,
      "tokens_all_ocr": 2663,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 478,
      "question": "For \u0394t = 1 \u03bcs at f = 10 MHz, what N_per is obtained, and from approximately how many wave periods do the simulations show subharmonics starting?",
      "doc_name": "2501.00475",
      "category": "physics",
      "gt_bboxes": [
        [
          1300.0,
          1380.0,
          2357.0,
          2700.0
        ]
      ],
      "pred_bboxes": [
        [
          216.0,
          198.0,
          2345.0,
          1166.0
        ],
        [
          216.0,
          1205.0,
          2345.0,
          1294.0
        ],
        [
          219.0,
          1387.0,
          1243.0,
          1820.0
        ],
        [
          219.0,
          1836.0,
          1243.0,
          2358.0
        ],
        [
          219.0,
          2371.0,
          1243.0,
          2665.0
        ],
        [
          219.0,
          2682.0,
          1243.0,
          3012.0
        ],
        [
          1314.0,
          1387.0,
          2230.0,
          1436.0
        ],
        [
          1314.0,
          1436.0,
          2338.0,
          1962.0
        ],
        [
          1314.0,
          1965.0,
          2338.0,
          2688.0
        ]
      ],
      "tokens_selected": 2424,
      "tokens_all_ocr": 2424,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 492,
      "question": "At which tolerance level is the ratio of Class II restoration mean to its standard deviation closest to 10, and what is that ratio (rounded to two decimals)?",
      "doc_name": "2404.05865",
      "category": "q-bio",
      "gt_bboxes": [
        [
          274.0,
          1720.0,
          2308.0,
          2680.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          313.0,
          2256.0,
          1453.0
        ],
        [
          395.0,
          1473.0,
          2162.0,
          1582.0
        ],
        [
          293.0,
          1721.0,
          2276.0,
          2576.0
        ],
        [
          559.0,
          2606.0,
          1942.0,
          2662.0
        ]
      ],
      "tokens_selected": 2454,
      "tokens_all_ocr": 2454,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 501,
      "question": "In the row where the Domain annotation reads 'AA = 2,3,4', what are the corresponding Active Site positions and Disulfide bond entry?",
      "doc_name": "2410.10919",
      "category": "q-bio",
      "gt_bboxes": [
        [
          173.0,
          1518.0,
          2319.0,
          2914.0
        ]
      ],
      "pred_bboxes": [
        [
          181.0,
          196.0,
          2292.0,
          628.0
        ],
        [
          181.0,
          625.0,
          2292.0,
          1162.0
        ],
        [
          181.0,
          1162.0,
          2292.0,
          1467.0
        ],
        [
          404.0,
          1520.0,
          2068.0,
          2626.0
        ],
        [
          181.0,
          2679.0,
          2292.0,
          2889.0
        ]
      ],
      "tokens_selected": 2637,
      "tokens_all_ocr": 2637,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 512,
      "question": "Among the deletion strategies, which shows differing v4 between its 'best' and 'worst' rows, and what are those v4 values?",
      "doc_name": "2411.12087",
      "category": "q-bio",
      "gt_bboxes": [
        [
          369.0,
          732.0,
          1971.0,
          1547.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          247.0,
          2031.0,
          614.0
        ],
        [
          439.0,
          726.0,
          1876.0,
          1370.0
        ],
        [
          357.0,
          1410.0,
          1960.0,
          1536.0
        ],
        [
          293.0,
          1684.0,
          924.0,
          1754.0
        ],
        [
          293.0,
          1770.0,
          2026.0,
          1965.0
        ],
        [
          293.0,
          2015.0,
          2026.0,
          2186.0
        ],
        [
          293.0,
          2223.0,
          2026.0,
          2348.0
        ],
        [
          293.0,
          2394.0,
          2026.0,
          2599.0
        ],
        [
          293.0,
          2642.0,
          1776.0,
          2725.0
        ],
        [
          293.0,
          2768.0,
          1000.0,
          2830.0
        ]
      ],
      "tokens_selected": 1741,
      "tokens_all_ocr": 1741,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 548,
      "question": "In the excerpt, which topic is cited as [21], and what does it involve identifying?",
      "doc_name": "2411.16084",
      "category": "q-bio",
      "gt_bboxes": [
        [
          291.0,
          2373.0,
          2258.0,
          2830.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          297.0,
          2251.0,
          465.0
        ],
        [
          293.0,
          505.0,
          2251.0,
          901.0
        ],
        [
          293.0,
          938.0,
          2251.0,
          1503.0
        ],
        [
          293.0,
          1539.0,
          2251.0,
          2328.0
        ],
        [
          293.0,
          2368.0,
          2251.0,
          2817.0
        ]
      ],
      "tokens_selected": 711,
      "tokens_all_ocr": 711,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 570,
      "question": "From the Fig. 7 title and caption, what normalization technique is referenced and what is the distance metric formula?",
      "doc_name": "2410.22346",
      "category": "q-fin",
      "gt_bboxes": [
        [
          183.0,
          198.0,
          1257.0,
          1344.0
        ]
      ],
      "pred_bboxes": [
        [
          204.0,
          211.0,
          1212.0,
          802.0
        ],
        [
          196.0,
          825.0,
          1248.0,
          1318.0
        ],
        [
          204.0,
          1370.0,
          1217.0,
          1965.0
        ],
        [
          196.0,
          1991.0,
          1248.0,
          2289.0
        ],
        [
          561.0,
          2384.0,
          885.0,
          2431.0
        ],
        [
          204.0,
          2447.0,
          311.0,
          2493.0
        ],
        [
          201.0,
          2497.0,
          1248.0,
          2992.0
        ],
        [
          1306.0,
          211.0,
          2322.0,
          663.0
        ],
        [
          1291.0,
          687.0,
          2345.0,
          1086.0
        ],
        [
          1291.0,
          1182.0,
          2340.0,
          1631.0
        ],
        [
          1291.0,
          1651.0,
          2345.0,
          2200.0
        ],
        [
          1294.0,
          2295.0,
          2345.0,
          2493.0
        ],
        [
          1294.0,
          2497.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 3549,
      "tokens_all_ocr": 3549,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 576,
      "question": "Per Fig. 4\u2019s caption, what is the ratio of stressed to rally regime average correlations?",
      "doc_name": "2410.22346",
      "category": "q-fin",
      "gt_bboxes": [
        [
          185.0,
          1139.0,
          1261.0,
          1924.0
        ]
      ],
      "pred_bboxes": [
        [
          242.0,
          247.0,
          2325.0,
          772.0
        ],
        [
          193.0,
          796.0,
          2348.0,
          1053.0
        ],
        [
          209.0,
          1136.0,
          1225.0,
          1585.0
        ],
        [
          196.0,
          1608.0,
          1250.0,
          1909.0
        ],
        [
          199.0,
          2021.0,
          1248.0,
          2322.0
        ],
        [
          199.0,
          2335.0,
          1248.0,
          2830.0
        ],
        [
          196.0,
          2844.0,
          1248.0,
          2992.0
        ],
        [
          1294.0,
          1139.0,
          2345.0,
          1489.0
        ],
        [
          1294.0,
          1549.0,
          2348.0,
          2229.0
        ],
        [
          1294.0,
          2252.0,
          2345.0,
          2606.0
        ],
        [
          1577.0,
          2712.0,
          2059.0,
          2761.0
        ],
        [
          1294.0,
          2794.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 3034,
      "tokens_all_ocr": 3034,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 608,
      "question": "In the plot, what is the highest labeled y-axis value, and which figure number appears in the caption?",
      "doc_name": "2412.12458",
      "category": "q-fin",
      "gt_bboxes": [
        [
          537.0,
          1677.0,
          2023.0,
          3054.0
        ]
      ],
      "pred_bboxes": [
        [
          543.0,
          290.0,
          2001.0,
          1479.0
        ],
        [
          944.0,
          1545.0,
          1597.0,
          1602.0
        ],
        [
          543.0,
          1691.0,
          2001.0,
          2926.0
        ],
        [
          890.0,
          2992.0,
          1654.0,
          3045.0
        ]
      ],
      "tokens_selected": 4738,
      "tokens_all_ocr": 4738,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 634,
      "question": "In the acknowledgments, which alphanumeric code immediately follows 'RECON-NET'?",
      "doc_name": "2412.16122",
      "category": "q-fin",
      "gt_bboxes": [
        [
          265.0,
          2211.0,
          2257.0,
          3083.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          287.0,
          2248.0,
          614.0
        ],
        [
          290.0,
          657.0,
          2251.0,
          1248.0
        ],
        [
          349.0,
          1496.0,
          1212.0,
          1555.0
        ],
        [
          293.0,
          1658.0,
          2248.0,
          1813.0
        ],
        [
          357.0,
          2064.0,
          982.0,
          2120.0
        ],
        [
          288.0,
          2219.0,
          2251.0,
          3075.0
        ]
      ],
      "tokens_selected": 405,
      "tokens_all_ocr": 405,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 651,
      "question": "Between x=10 and x=24 (even ticks), at how many labeled points is the Residual above zero?",
      "doc_name": "2412.16927",
      "category": "q-fin",
      "gt_bboxes": [
        [
          249.0,
          698.0,
          2096.0,
          1591.0
        ]
      ],
      "pred_bboxes": [
        [
          760.0,
          290.0,
          1776.0,
          630.0
        ],
        [
          301.0,
          683.0,
          2093.0,
          1453.0
        ],
        [
          290.0,
          1509.0,
          1074.0,
          1555.0
        ],
        [
          283.0,
          1602.0,
          2126.0,
          2368.0
        ],
        [
          290.0,
          2427.0,
          975.0,
          2474.0
        ],
        [
          319.0,
          2513.0,
          1511.0,
          2563.0
        ],
        [
          454.0,
          2606.0,
          2090.0,
          2913.0
        ]
      ],
      "tokens_selected": 3121,
      "tokens_all_ocr": 3121,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 678,
      "question": "Across \u03c6 = 0.5, 1.0, and 2.0, which \u03c6 has the most outlier dots, and how many?",
      "doc_name": "2405.20601",
      "category": "stat",
      "gt_bboxes": [
        [
          277.0,
          300.0,
          2263.0,
          1254.0
        ]
      ],
      "pred_bboxes": [
        [
          500.0,
          303.0,
          2042.0,
          1066.0
        ],
        [
          288.0,
          1129.0,
          2253.0,
          1258.0
        ],
        [
          288.0,
          1327.0,
          2256.0,
          1796.0
        ],
        [
          293.0,
          1912.0,
          1827.0,
          1988.0
        ],
        [
          288.0,
          2048.0,
          2256.0,
          2523.0
        ],
        [
          288.0,
          2550.0,
          2256.0,
          2923.0
        ]
      ],
      "tokens_selected": 2008,
      "tokens_all_ocr": 2008,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 683,
      "question": "In the step-function diagram, which leaf labels the top of the rightmost vertical strip, and what exact inequality in the decision tree leads to that leaf?",
      "doc_name": "2405.20601",
      "category": "stat",
      "gt_bboxes": [
        [
          285.0,
          283.0,
          2260.0,
          1131.0
        ]
      ],
      "pred_bboxes": [
        [
          385.0,
          280.0,
          2156.0,
          951.0
        ],
        [
          290.0,
          997.0,
          2253.0,
          1126.0
        ],
        [
          288.0,
          1199.0,
          2256.0,
          1572.0
        ],
        [
          293.0,
          1684.0,
          2113.0,
          1770.0
        ],
        [
          288.0,
          1823.0,
          2259.0,
          2593.0
        ],
        [
          288.0,
          2622.0,
          2256.0,
          2996.0
        ]
      ],
      "tokens_selected": 1719,
      "tokens_all_ocr": 1719,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 716,
      "question": "After removing the s smallest and r largest eigenvalues, what exact eigenvalue ratio defines the effective condition number \u03ba_{s+1,p\u2212r}(Q) in equation (8)?",
      "doc_name": "2411.04729",
      "category": "stat",
      "gt_bboxes": [
        [
          357.0,
          1000.0,
          2134.0,
          2838.0
        ]
      ],
      "pred_bboxes": [
        [
          365.0,
          344.0,
          2113.0,
          860.0
        ],
        [
          365.0,
          916.0,
          941.0,
          972.0
        ],
        [
          365.0,
          1000.0,
          2110.0,
          1285.0
        ],
        [
          365.0,
          1309.0,
          2113.0,
          1481.0
        ],
        [
          903.0,
          1509.0,
          2105.0,
          1667.0
        ],
        [
          365.0,
          1692.0,
          2110.0,
          1804.0
        ],
        [
          365.0,
          1829.0,
          2110.0,
          1998.0
        ],
        [
          365.0,
          2001.0,
          2110.0,
          2510.0
        ],
        [
          1023.0,
          2535.0,
          2105.0,
          2640.0
        ],
        [
          362.0,
          2665.0,
          2110.0,
          2830.0
        ]
      ],
      "tokens_selected": 924,
      "tokens_all_ocr": 924,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 717,
      "question": "According to the excerpt, what is U[\u03b80, \u03b80], and under exactly what condition are \u03b8k,g and \u03b8k\u2032,g\u2032 connected in G_Q?",
      "doc_name": "2411.04729",
      "category": "stat",
      "gt_bboxes": [
        [
          345.0,
          670.0,
          2130.0,
          1806.0
        ]
      ],
      "pred_bboxes": [
        [
          365.0,
          344.0,
          2110.0,
          519.0
        ],
        [
          365.0,
          579.0,
          936.0,
          642.0
        ],
        [
          365.0,
          667.0,
          2110.0,
          842.0
        ],
        [
          414.0,
          874.0,
          2105.0,
          1028.0
        ],
        [
          365.0,
          1053.0,
          2110.0,
          1225.0
        ],
        [
          365.0,
          1225.0,
          2110.0,
          1559.0
        ],
        [
          365.0,
          1559.0,
          2110.0,
          1783.0
        ],
        [
          365.0,
          1861.0,
          1827.0,
          1931.0
        ],
        [
          365.0,
          1969.0,
          2110.0,
          2142.0
        ],
        [
          365.0,
          2180.0,
          2110.0,
          2296.0
        ],
        [
          365.0,
          2331.0,
          2110.0,
          2503.0
        ],
        [
          365.0,
          2538.0,
          2110.0,
          2823.0
        ]
      ],
      "tokens_selected": 1228,
      "tokens_all_ocr": 1228,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 729,
      "question": "In Figure 2\u2019s caption, the first condition B(x0, r0) \u2286 B(x\u2020, r1) reduces to which explicit inequality?",
      "doc_name": "2412.11303",
      "category": "stat",
      "gt_bboxes": [
        [
          357.0,
          294.0,
          2154.0,
          1617.0
        ]
      ],
      "pred_bboxes": [
        [
          349.0,
          297.0,
          2062.0,
          1324.0
        ],
        [
          416.0,
          1334.0,
          2139.0,
          1595.0
        ],
        [
          349.0,
          1671.0,
          1733.0,
          1734.0
        ],
        [
          855.0,
          1783.0,
          1694.0,
          1889.0
        ],
        [
          349.0,
          1922.0,
          2205.0,
          2130.0
        ],
        [
          349.0,
          2133.0,
          2205.0,
          2361.0
        ],
        [
          349.0,
          2365.0,
          2202.0,
          2477.0
        ],
        [
          727.0,
          2523.0,
          1791.0,
          2649.0
        ],
        [
          349.0,
          2688.0,
          2205.0,
          2867.0
        ],
        [
          676.0,
          2910.0,
          1873.0,
          3032.0
        ]
      ],
      "tokens_selected": 3033,
      "tokens_all_ocr": 3033,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 732,
      "question": "According to the crop, which appendix establishes the isotropy assumption via an affine transformation, and what lemma number is cited for the claim that the combined Euclidean and Hilbert metric induces Euclidean topology?",
      "doc_name": "2412.11303",
      "category": "stat",
      "gt_bboxes": [
        [
          345.0,
          2066.0,
          2220.0,
          2369.0
        ]
      ],
      "pred_bboxes": [
        [
          459.0,
          293.0,
          2174.0,
          353.0
        ],
        [
          857.0,
          386.0,
          1812.0,
          502.0
        ],
        [
          418.0,
          538.0,
          2205.0,
          772.0
        ],
        [
          459.0,
          782.0,
          2003.0,
          852.0
        ],
        [
          824.0,
          891.0,
          1842.0,
          1149.0
        ],
        [
          418.0,
          1185.0,
          2202.0,
          1364.0
        ],
        [
          459.0,
          1370.0,
          2202.0,
          1549.0
        ],
        [
          806.0,
          1585.0,
          1858.0,
          1651.0
        ],
        [
          459.0,
          1674.0,
          2202.0,
          1800.0
        ],
        [
          349.0,
          1958.0,
          1845.0,
          2034.0
        ],
        [
          349.0,
          2071.0,
          2202.0,
          2361.0
        ],
        [
          349.0,
          2418.0,
          1391.0,
          2480.0
        ],
        [
          349.0,
          2507.0,
          2202.0,
          2738.0
        ],
        [
          349.0,
          2735.0,
          2202.0,
          2920.0
        ],
        [
          1049.0,
          2949.0,
          2195.0,
          3012.0
        ]
      ],
      "tokens_selected": 1103,
      "tokens_all_ocr": 1103,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 765,
      "question": "Which lemma extends P0,\u03c0[\u0101=a] > 0 to all priors, and which propositions' equivalence is cited to conclude Proposition 2?",
      "doc_name": "2406.05299",
      "category": "econ",
      "gt_bboxes": [
        [
          296.0,
          299.0,
          2190.0,
          1092.0
        ],
        [
          299.0,
          1136.0,
          2203.0,
          1285.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          294.0,
          2185.0,
          509.0
        ],
        [
          936.0,
          582.0,
          1534.0,
          646.0
        ],
        [
          290.0,
          712.0,
          1504.0,
          779.0
        ],
        [
          290.0,
          793.0,
          2187.0,
          1081.0
        ],
        [
          293.0,
          1127.0,
          2185.0,
          1267.0
        ],
        [
          293.0,
          1373.0,
          677.0,
          1453.0
        ],
        [
          290.0,
          1509.0,
          2185.0,
          1653.0
        ],
        [
          293.0,
          1699.0,
          2185.0,
          1843.0
        ],
        [
          293.0,
          1889.0,
          2185.0,
          2033.0
        ],
        [
          293.0,
          2078.0,
          2187.0,
          2219.0
        ],
        [
          293.0,
          2264.0,
          2185.0,
          2408.0
        ],
        [
          293.0,
          2454.0,
          2185.0,
          2598.0
        ],
        [
          293.0,
          2644.0,
          2187.0,
          2784.0
        ],
        [
          293.0,
          2833.0,
          2185.0,
          2974.0
        ],
        [
          293.0,
          3019.0,
          2182.0,
          3163.0
        ]
      ],
      "tokens_selected": 744,
      "tokens_all_ocr": 744,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 804,
      "question": "Using both crops, specify the exact conditioning set for En and the resulting value of En[\u03b5_i] in Assumption 3.",
      "doc_name": "2410.14317",
      "category": "econ",
      "gt_bboxes": [
        [
          264.0,
          2002.0,
          1987.0,
          2251.0
        ],
        [
          284.0,
          1356.0,
          2260.0,
          1923.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          290.0,
          2251.0,
          455.0
        ],
        [
          288.0,
          472.0,
          2256.0,
          1100.0
        ],
        [
          293.0,
          1205.0,
          791.0,
          1278.0
        ],
        [
          288.0,
          1347.0,
          2253.0,
          1509.0
        ],
        [
          929.0,
          1615.0,
          1610.0,
          1678.0
        ],
        [
          288.0,
          1770.0,
          2253.0,
          1929.0
        ],
        [
          293.0,
          1991.0,
          1975.0,
          2057.0
        ],
        [
          916.0,
          2160.0,
          1623.0,
          2219.0
        ],
        [
          288.0,
          2322.0,
          2256.0,
          2566.0
        ]
      ],
      "tokens_selected": 616,
      "tokens_all_ocr": 616,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 816,
      "question": "Which is larger: the ploughing\u2013shelling 'Yes' percentage difference, or the marginal-effect percentage-point increase from a GH\u00a21 profit per acre?",
      "doc_name": "2411.15797",
      "category": "econ",
      "gt_bboxes": [
        [
          290.0,
          484.0,
          2301.0,
          1652.0
        ],
        [
          293.0,
          2222.0,
          2251.0,
          2968.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          297.0,
          2251.0,
          485.0
        ],
        [
          306.0,
          495.0,
          2256.0,
          1536.0
        ],
        [
          293.0,
          1552.0,
          1952.0,
          1651.0
        ],
        [
          293.0,
          1697.0,
          1250.0,
          1747.0
        ],
        [
          293.0,
          1744.0,
          2251.0,
          2180.0
        ],
        [
          293.0,
          2213.0,
          2251.0,
          2959.0
        ]
      ],
      "tokens_selected": 2444,
      "tokens_all_ocr": 2444,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 883,
      "question": "In the approach where environmental and raw speech are fed to the discriminator to disentangle environmental factors, which metric showed a marginal improvement for YourTTS with environmental speaker reference compared to YourTTS (Raw Ref.)?",
      "doc_name": "2412.16977",
      "category": "eess",
      "gt_bboxes": [
        [
          197.0,
          203.0,
          1258.0,
          397.0
        ],
        [
          1295.0,
          2544.0,
          2359.0,
          2889.0
        ]
      ],
      "pred_bboxes": [
        [
          199.0,
          204.0,
          1250.0,
          383.0
        ],
        [
          201.0,
          412.0,
          561.0,
          452.0
        ],
        [
          201.0,
          469.0,
          1250.0,
          964.0
        ],
        [
          569.0,
          990.0,
          878.0,
          1030.0
        ],
        [
          201.0,
          1050.0,
          747.0,
          1090.0
        ],
        [
          199.0,
          1106.0,
          1250.0,
          1555.0
        ],
        [
          199.0,
          1559.0,
          1250.0,
          1975.0
        ],
        [
          199.0,
          2001.0,
          773.0,
          2041.0
        ],
        [
          199.0,
          2057.0,
          1250.0,
          2880.0
        ],
        [
          1296.0,
          201.0,
          2345.0,
          1073.0
        ],
        [
          1296.0,
          1076.0,
          2345.0,
          1849.0
        ],
        [
          1296.0,
          1856.0,
          2345.0,
          2447.0
        ],
        [
          1587.0,
          2480.0,
          2054.0,
          2520.0
        ],
        [
          1296.0,
          2543.0,
          1896.0,
          2586.0
        ],
        [
          1296.0,
          2603.0,
          2345.0,
          2870.0
        ]
      ],
      "tokens_selected": 1600,
      "tokens_all_ocr": 1600,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 905,
      "question": "The middle plot in Fig. 2 is labeled 'Weighted Score'. In Table II, which column corresponds to this metric, and what value is listed for MULE++ using subspace V^p?",
      "doc_name": "2412.18955",
      "category": "eess",
      "gt_bboxes": [
        [
          187.0,
          220.0,
          2396.0,
          926.0
        ],
        [
          184.0,
          949.0,
          1252.0,
          1393.0
        ]
      ],
      "pred_bboxes": [
        [
          199.0,
          198.0,
          2338.0,
          772.0
        ],
        [
          193.0,
          802.0,
          2348.0,
          898.0
        ],
        [
          196.0,
          974.0,
          1253.0,
          1228.0
        ],
        [
          196.0,
          1248.0,
          1250.0,
          1387.0
        ],
        [
          199.0,
          1427.0,
          1248.0,
          1661.0
        ],
        [
          199.0,
          1658.0,
          1248.0,
          2252.0
        ],
        [
          199.0,
          2279.0,
          584.0,
          2322.0
        ],
        [
          199.0,
          2335.0,
          1248.0,
          2880.0
        ],
        [
          1291.0,
          974.0,
          2335.0,
          1503.0
        ],
        [
          1289.0,
          1529.0,
          2343.0,
          1664.0
        ],
        [
          1291.0,
          1711.0,
          2343.0,
          1800.0
        ],
        [
          1294.0,
          1800.0,
          2343.0,
          2081.0
        ],
        [
          1511.0,
          2107.0,
          2126.0,
          2147.0
        ],
        [
          1294.0,
          2163.0,
          2343.0,
          2708.0
        ],
        [
          1294.0,
          2712.0,
          2343.0,
          2989.0
        ]
      ],
      "tokens_selected": 3034,
      "tokens_all_ocr": 3034,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 909,
      "question": "In the examples of design choices, increasing which specific probability makes the contrastive matrix for a given head sparser, sometimes empty?",
      "doc_name": "2412.18955",
      "category": "eess",
      "gt_bboxes": [
        [
          193.0,
          631.0,
          1258.0,
          1005.0
        ],
        [
          193.0,
          269.0,
          1249.0,
          575.0
        ]
      ],
      "pred_bboxes": [
        [
          201.0,
          201.0,
          691.0,
          244.0
        ],
        [
          201.0,
          257.0,
          1248.0,
          574.0
        ],
        [
          201.0,
          624.0,
          1248.0,
          990.0
        ],
        [
          201.0,
          1040.0,
          1248.0,
          1403.0
        ],
        [
          201.0,
          1453.0,
          1248.0,
          1998.0
        ],
        [
          201.0,
          2048.0,
          1248.0,
          2735.0
        ]
      ],
      "tokens_selected": 594,
      "tokens_all_ocr": 594,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 926,
      "question": "Subtract the 2020 'times higher' urban daily income factor from the average of the denominators for EYS and MYS in the Education Index formula; what is the result?",
      "doc_name": "2412.20176",
      "category": "econ",
      "gt_bboxes": [
        [
          286.0,
          527.0,
          2177.0,
          1079.0
        ],
        [
          297.0,
          2456.0,
          2163.0,
          3208.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          291.0,
          2098.0,
          456.0
        ],
        [
          293.0,
          519.0,
          1559.0,
          583.0
        ],
        [
          293.0,
          611.0,
          2091.0,
          807.0
        ],
        [
          293.0,
          853.0,
          2175.0,
          1074.0
        ],
        [
          293.0,
          1152.0,
          547.0,
          1211.0
        ],
        [
          295.0,
          1285.0,
          962.0,
          1345.0
        ],
        [
          290.0,
          1362.0,
          2168.0,
          1798.0
        ],
        [
          293.0,
          1858.0,
          828.0,
          1914.0
        ],
        [
          290.0,
          1928.0,
          2175.0,
          2406.0
        ],
        [
          290.0,
          2455.0,
          2163.0,
          3199.0
        ]
      ],
      "tokens_selected": 741,
      "tokens_all_ocr": 741,
      "tokens_full_image": 2318,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 944,
      "question": "How many validation samples are used for touch gesture classification, and what is the Valence test accuracy reported?",
      "doc_name": "2501.00038",
      "category": "eess",
      "gt_bboxes": [
        [
          1295.0,
          690.0,
          2369.0,
          923.0
        ],
        [
          184.0,
          1692.0,
          1252.0,
          2816.0
        ]
      ],
      "pred_bboxes": [
        [
          201.0,
          208.0,
          1250.0,
          753.0
        ],
        [
          201.0,
          759.0,
          1250.0,
          1301.0
        ],
        [
          201.0,
          1304.0,
          1250.0,
          1602.0
        ],
        [
          428.0,
          1635.0,
          1018.0,
          1678.0
        ],
        [
          201.0,
          1697.0,
          939.0,
          1740.0
        ],
        [
          201.0,
          1757.0,
          1250.0,
          2351.0
        ],
        [
          201.0,
          2358.0,
          1250.0,
          2801.0
        ],
        [
          201.0,
          2834.0,
          607.0,
          2877.0
        ],
        [
          199.0,
          2896.0,
          1248.0,
          2992.0
        ],
        [
          1291.0,
          204.0,
          2345.0,
          303.0
        ],
        [
          1294.0,
          307.0,
          2345.0,
          657.0
        ],
        [
          1294.0,
          819.0,
          2322.0,
          915.0
        ],
        [
          1291.0,
          696.0,
          2345.0,
          796.0
        ],
        [
          1294.0,
          944.0,
          2345.0,
          1542.0
        ],
        [
          1294.0,
          1545.0,
          2345.0,
          1988.0
        ],
        [
          1291.0,
          1991.0,
          2345.0,
          2087.0
        ],
        [
          1294.0,
          2090.0,
          2345.0,
          2586.0
        ],
        [
          1294.0,
          2589.0,
          2345.0,
          2989.0
        ]
      ],
      "tokens_selected": 1501,
      "tokens_all_ocr": 1501,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 949,
      "question": "From the crops, what is the minimum displacement labeled on Figure 4.4 a)'s colorbar, and to what loss value does Figure 4.4 b) stabilize after 600 epochs?",
      "doc_name": "2501.03254",
      "category": "cs",
      "gt_bboxes": [
        [
          575.0,
          1364.0,
          1935.0,
          2432.0
        ],
        [
          266.0,
          677.0,
          2281.0,
          1265.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          293.0,
          2253.0,
          640.0
        ],
        [
          290.0,
          680.0,
          2256.0,
          1245.0
        ],
        [
          604.0,
          1374.0,
          1932.0,
          2411.0
        ]
      ],
      "tokens_selected": 2036,
      "tokens_all_ocr": 2036,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 965,
      "question": "Across the two excerpts, who is said to like philosophy much less than Mac Lane, and what page of [McL20] is cited for the argument that later conceptions competed with Bourbaki\u2019s ideas?",
      "doc_name": "2412.05250",
      "category": "math",
      "gt_bboxes": [
        [
          327.0,
          1200.0,
          2226.0,
          1700.0
        ],
        [
          317.0,
          2612.0,
          2226.0,
          3031.0
        ]
      ],
      "pred_bboxes": [
        [
          444.0,
          403.0,
          2103.0,
          607.0
        ],
        [
          324.0,
          630.0,
          2223.0,
          779.0
        ],
        [
          326.0,
          779.0,
          2220.0,
          878.0
        ],
        [
          444.0,
          905.0,
          2103.0,
          1053.0
        ],
        [
          331.0,
          1076.0,
          2105.0,
          1129.0
        ],
        [
          326.0,
          1139.0,
          701.0,
          1185.0
        ],
        [
          326.0,
          1195.0,
          2220.0,
          1294.0
        ],
        [
          444.0,
          1318.0,
          2105.0,
          1569.0
        ],
        [
          326.0,
          1592.0,
          2220.0,
          1687.0
        ],
        [
          326.0,
          1691.0,
          2223.0,
          1886.0
        ],
        [
          326.0,
          1889.0,
          2220.0,
          2034.0
        ],
        [
          326.0,
          2041.0,
          1957.0,
          2090.0
        ],
        [
          444.0,
          2117.0,
          2105.0,
          2418.0
        ],
        [
          444.0,
          2427.0,
          2105.0,
          2576.0
        ],
        [
          316.0,
          2599.0,
          2220.0,
          2702.0
        ],
        [
          316.0,
          2702.0,
          2220.0,
          2801.0
        ],
        [
          444.0,
          2827.0,
          2105.0,
          3025.0
        ]
      ],
      "tokens_selected": 916,
      "tokens_all_ocr": 916,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 985,
      "question": "In equations (A.3) and (A.4), which variables appear negated in \u03bd\u0302\u2019s argument, respectively?",
      "doc_name": "2412.12319",
      "category": "math",
      "gt_bboxes": [
        [
          434.0,
          909.0,
          2116.0,
          2933.0
        ],
        [
          436.0,
          485.0,
          2110.0,
          876.0
        ]
      ],
      "pred_bboxes": [
        [
          433.0,
          478.0,
          1079.0,
          535.0
        ],
        [
          433.0,
          561.0,
          2105.0,
          736.0
        ],
        [
          433.0,
          756.0,
          2105.0,
          872.0
        ],
        [
          433.0,
          898.0,
          2105.0,
          1073.0
        ],
        [
          433.0,
          1093.0,
          1659.0,
          1215.0
        ],
        [
          433.0,
          1238.0,
          1625.0,
          1298.0
        ],
        [
          433.0,
          1321.0,
          1620.0,
          1436.0
        ],
        [
          433.0,
          1466.0,
          1434.0,
          1522.0
        ],
        [
          433.0,
          1549.0,
          1465.0,
          1618.0
        ],
        [
          433.0,
          1645.0,
          2034.0,
          1704.0
        ],
        [
          433.0,
          1727.0,
          1659.0,
          1803.0
        ],
        [
          433.0,
          1836.0,
          2105.0,
          2011.0
        ],
        [
          433.0,
          2034.0,
          1700.0,
          2157.0
        ],
        [
          433.0,
          2180.0,
          2105.0,
          2351.0
        ],
        [
          433.0,
          2371.0,
          1965.0,
          2768.0
        ],
        [
          433.0,
          2784.0,
          2105.0,
          2923.0
        ]
      ],
      "tokens_selected": 1132,
      "tokens_all_ocr": 1132,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 986,
      "question": "Using the crops, what is the scalar factor in (10.1) and, after y=log x in the proof, what F(y) makes f~(\u03c3+i\u03c4)=F^(\u03c4)?",
      "doc_name": "2412.12319",
      "category": "math",
      "gt_bboxes": [
        [
          434.0,
          567.0,
          2110.0,
          1976.0
        ],
        [
          435.0,
          2007.0,
          2110.0,
          2917.0
        ]
      ],
      "pred_bboxes": [
        [
          875.0,
          475.0,
          1664.0,
          531.0
        ],
        [
          482.0,
          558.0,
          1306.0,
          614.0
        ],
        [
          433.0,
          640.0,
          2105.0,
          941.0
        ],
        [
          436.0,
          957.0,
          1722.0,
          1083.0
        ],
        [
          433.0,
          1100.0,
          2105.0,
          1645.0
        ],
        [
          433.0,
          1641.0,
          2105.0,
          1968.0
        ],
        [
          433.0,
          1995.0,
          2105.0,
          2163.0
        ],
        [
          436.0,
          2180.0,
          1710.0,
          2246.0
        ],
        [
          433.0,
          2269.0,
          2105.0,
          2718.0
        ],
        [
          436.0,
          2735.0,
          2072.0,
          2896.0
        ]
      ],
      "tokens_selected": 1314,
      "tokens_all_ocr": 1314,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 992,
      "question": "According to equations (4.2) and (4.3), respectively, what are the coefficient multiplying Q_m(Mf) and the explicit value of Q_m(1+|x|)?",
      "doc_name": "2412.12372",
      "category": "math",
      "gt_bboxes": [
        [
          291.0,
          2214.0,
          2264.0,
          3017.0
        ],
        [
          285.0,
          1741.0,
          2264.0,
          2194.0
        ]
      ],
      "pred_bboxes": [
        [
          433.0,
          287.0,
          1592.0,
          346.0
        ],
        [
          405.0,
          356.0,
          2082.0,
          627.0
        ],
        [
          433.0,
          627.0,
          1115.0,
          680.0
        ],
        [
          395.0,
          680.0,
          2149.0,
          743.0
        ],
        [
          482.0,
          786.0,
          1059.0,
          845.0
        ],
        [
          474.0,
          862.0,
          2072.0,
          951.0
        ],
        [
          446.0,
          957.0,
          1751.0,
          1017.0
        ],
        [
          482.0,
          1017.0,
          1677.0,
          1073.0
        ],
        [
          410.0,
          1083.0,
          2131.0,
          1344.0
        ],
        [
          288.0,
          1347.0,
          2256.0,
          1595.0
        ],
        [
          288.0,
          1602.0,
          2256.0,
          1717.0
        ],
        [
          285.0,
          1734.0,
          2256.0,
          1853.0
        ],
        [
          638.0,
          1863.0,
          1893.0,
          1981.0
        ],
        [
          288.0,
          1985.0,
          1506.0,
          2048.0
        ],
        [
          288.0,
          2064.0,
          2256.0,
          2183.0
        ],
        [
          285.0,
          2200.0,
          2256.0,
          2315.0
        ],
        [
          844.0,
          2318.0,
          2248.0,
          2444.0
        ],
        [
          288.0,
          2451.0,
          1506.0,
          2513.0
        ],
        [
          285.0,
          2533.0,
          2256.0,
          2649.0
        ],
        [
          1008.0,
          2642.0,
          2248.0,
          2751.0
        ],
        [
          285.0,
          2751.0,
          2256.0,
          2814.0
        ],
        [
          893.0,
          2827.0,
          2248.0,
          2943.0
        ],
        [
          285.0,
          2956.0,
          1710.0,
          3015.0
        ]
      ],
      "tokens_selected": 1604,
      "tokens_all_ocr": 1604,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1109,
      "question": "Using the caption\u2019s color key and the Difference panel, what color indicates over-reduction, and what is the displayed max over-reduction?",
      "doc_name": "2404.05865",
      "category": "q-bio",
      "gt_bboxes": [
        [
          271.0,
          1711.0,
          2285.0,
          2989.0
        ],
        [
          480.0,
          400.0,
          2028.0,
          1669.0
        ]
      ],
      "pred_bboxes": [
        [
          500.0,
          412.0,
          2013.0,
          1479.0
        ],
        [
          293.0,
          300.0,
          691.0,
          353.0
        ],
        [
          293.0,
          1727.0,
          2253.0,
          2801.0
        ],
        [
          523.0,
          1493.0,
          1901.0,
          1654.0
        ],
        [
          319.0,
          2814.0,
          2162.0,
          2976.0
        ]
      ],
      "tokens_selected": 4059,
      "tokens_all_ocr": 4059,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1117,
      "question": "Which gene is associated with partial loss of a DNA-binding domain, and what tick mark lies immediately left of 0.00 on the Differential Score axis?",
      "doc_name": "2410.10919",
      "category": "q-bio",
      "gt_bboxes": [
        [
          164.0,
          188.0,
          2312.0,
          2148.0
        ],
        [
          167.0,
          2218.0,
          2315.0,
          3203.0
        ]
      ],
      "pred_bboxes": [
        [
          404.0,
          193.0,
          2061.0,
          1871.0
        ],
        [
          181.0,
          1924.0,
          2297.0,
          2134.0
        ],
        [
          181.0,
          2212.0,
          2297.0,
          2510.0
        ],
        [
          181.0,
          2517.0,
          2297.0,
          2991.0
        ],
        [
          181.0,
          2998.0,
          2297.0,
          3174.0
        ]
      ],
      "tokens_selected": 3585,
      "tokens_all_ocr": 3585,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1138,
      "question": "In Figure 4\u2019s Persistent Images heatmap, what value labels the colorbar\u2019s top, and according to the reward-functions sentence, what do those functions incorporate?",
      "doc_name": "2411.14726",
      "category": "q-bio",
      "gt_bboxes": [
        [
          613.0,
          312.0,
          1927.0,
          990.0
        ],
        [
          439.0,
          1469.0,
          2106.0,
          1583.0
        ]
      ],
      "pred_bboxes": [
        [
          615.0,
          310.0,
          1901.0,
          895.0
        ],
        [
          1023.0,
          924.0,
          1516.0,
          974.0
        ],
        [
          441.0,
          1073.0,
          852.0,
          1123.0
        ],
        [
          441.0,
          1149.0,
          2103.0,
          1337.0
        ],
        [
          444.0,
          1387.0,
          867.0,
          1440.0
        ],
        [
          441.0,
          1469.0,
          2100.0,
          1565.0
        ],
        [
          444.0,
          1612.0,
          1115.0,
          1661.0
        ],
        [
          441.0,
          1687.0,
          2103.0,
          1872.0
        ],
        [
          893.0,
          1935.0,
          2098.0,
          1991.0
        ],
        [
          444.0,
          2028.0,
          2103.0,
          2216.0
        ],
        [
          643.0,
          2302.0,
          2098.0,
          2477.0
        ],
        [
          444.0,
          2523.0,
          2103.0,
          2712.0
        ],
        [
          444.0,
          2758.0,
          1008.0,
          2807.0
        ],
        [
          441.0,
          2834.0,
          2100.0,
          2930.0
        ],
        [
          906.0,
          2956.0,
          1636.0,
          3009.0
        ]
      ],
      "tokens_selected": 1673,
      "tokens_all_ocr": 1673,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1206,
      "question": "In the first crop, which acronym names the continuous-time conditions guiding gradient updates, and in the second crop, what year is cited with Merton?",
      "doc_name": "2412.13101",
      "category": "q-fin",
      "gt_bboxes": [
        [
          473.0,
          1527.0,
          2003.0,
          2336.0
        ],
        [
          348.0,
          2545.0,
          2121.0,
          2812.0
        ]
      ],
      "pred_bboxes": [
        [
          489.0,
          586.0,
          1986.0,
          790.0
        ],
        [
          814.0,
          860.0,
          1658.0,
          934.0
        ],
        [
          389.0,
          1007.0,
          2086.0,
          1127.0
        ],
        [
          1018.0,
          1222.0,
          1457.0,
          1288.0
        ],
        [
          1137.0,
          1460.0,
          1338.0,
          1516.0
        ],
        [
          489.0,
          1541.0,
          1989.0,
          2338.0
        ],
        [
          370.0,
          2429.0,
          936.0,
          2507.0
        ],
        [
          365.0,
          2552.0,
          2110.0,
          2795.0
        ]
      ],
      "tokens_selected": 348,
      "tokens_all_ocr": 348,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1217,
      "question": "In Fig. 10, which node receives arrows from both j0 and j1, and in Eq. (A56) what probability multiplies p_{i_l j_l} p_{j_l k_l} in the second summation?",
      "doc_name": "2412.16122",
      "category": "q-fin",
      "gt_bboxes": [
        [
          285.0,
          271.0,
          2245.0,
          1326.0
        ],
        [
          283.0,
          1400.0,
          2260.0,
          3097.0
        ]
      ],
      "pred_bboxes": [
        [
          663.0,
          280.0,
          1888.0,
          1053.0
        ],
        [
          288.0,
          1159.0,
          2246.0,
          1318.0
        ],
        [
          349.0,
          1393.0,
          2067.0,
          1466.0
        ],
        [
          408.0,
          1509.0,
          2241.0,
          2279.0
        ],
        [
          288.0,
          2309.0,
          2251.0,
          3081.0
        ]
      ],
      "tokens_selected": 2105,
      "tokens_all_ocr": 2105,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1219,
      "question": "According to the text and schematic, what is the global parameter fitted to match the empirical graph density, and approximately by what factor does the node count decrease from 'Firm level 300k Nodes' to '2-digits ~80 Nodes'?",
      "doc_name": "2412.16122",
      "category": "q-fin",
      "gt_bboxes": [
        [
          328.0,
          297.0,
          2208.0,
          1057.0
        ],
        [
          274.0,
          1149.0,
          2271.0,
          3091.0
        ]
      ],
      "pred_bboxes": [
        [
          722.0,
          290.0,
          1812.0,
          891.0
        ],
        [
          349.0,
          981.0,
          2169.0,
          1047.0
        ],
        [
          288.0,
          1142.0,
          2251.0,
          1654.0
        ],
        [
          288.0,
          1684.0,
          2251.0,
          2893.0
        ],
        [
          293.0,
          2923.0,
          2246.0,
          3078.0
        ]
      ],
      "tokens_selected": 1313,
      "tokens_all_ocr": 1313,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1241,
      "question": "According to the crops, in what class size are mechanics easy, and what are presenters told to load in a browser tab?",
      "doc_name": "2309.06983",
      "category": "stat",
      "gt_bboxes": [
        [
          334.0,
          614.0,
          2214.0,
          1300.0
        ],
        [
          337.0,
          289.0,
          2220.0,
          560.0
        ]
      ],
      "pred_bboxes": [
        [
          339.0,
          290.0,
          2213.0,
          538.0
        ],
        [
          339.0,
          614.0,
          2210.0,
          862.0
        ],
        [
          451.0,
          944.0,
          2098.0,
          1284.0
        ],
        [
          339.0,
          1367.0,
          2210.0,
          1615.0
        ],
        [
          451.0,
          1701.0,
          2095.0,
          1856.0
        ],
        [
          339.0,
          1939.0,
          2210.0,
          2186.0
        ],
        [
          451.0,
          2272.0,
          2095.0,
          2612.0
        ]
      ],
      "tokens_selected": 337,
      "tokens_all_ocr": 337,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1260,
      "question": "How much larger is the Collaboration\u2013Flexibility correlation than TeamEngagement\u2013Flexibility in the heatmap, and what number appears in the Normalization denominator?",
      "doc_name": "2409.14197",
      "category": "stat",
      "gt_bboxes": [
        [
          605.0,
          297.0,
          1876.0,
          1500.0
        ],
        [
          348.0,
          2037.0,
          2200.0,
          2741.0
        ]
      ],
      "pred_bboxes": [
        [
          625.0,
          297.0,
          1868.0,
          1304.0
        ],
        [
          962.0,
          1427.0,
          1582.0,
          1489.0
        ],
        [
          352.0,
          1539.0,
          2195.0,
          1882.0
        ],
        [
          354.0,
          1942.0,
          1010.0,
          2001.0
        ],
        [
          354.0,
          2028.0,
          2195.0,
          2252.0
        ],
        [
          1072.0,
          2242.0,
          1470.0,
          2351.0
        ],
        [
          510.0,
          2361.0,
          2034.0,
          2490.0
        ],
        [
          352.0,
          2497.0,
          2195.0,
          2728.0
        ]
      ],
      "tokens_selected": 1974,
      "tokens_all_ocr": 1974,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1320,
      "question": "Across both crops, what are the coefficient on \u2211 p_i y_i in w*(y) and the symbol of the cumulative distribution function in program (P3)?",
      "doc_name": "2406.11528",
      "category": "econ",
      "gt_bboxes": [
        [
          302.0,
          2566.0,
          2257.0,
          3047.0
        ],
        [
          278.0,
          302.0,
          2281.0,
          1262.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          293.0,
          2253.0,
          412.0
        ],
        [
          880.0,
          449.0,
          1664.0,
          601.0
        ],
        [
          288.0,
          647.0,
          2253.0,
          822.0
        ],
        [
          362.0,
          822.0,
          1097.0,
          878.0
        ],
        [
          829.0,
          915.0,
          1710.0,
          1053.0
        ],
        [
          357.0,
          1083.0,
          1477.0,
          1142.0
        ],
        [
          824.0,
          1179.0,
          1717.0,
          1311.0
        ],
        [
          288.0,
          1334.0,
          2256.0,
          1552.0
        ],
        [
          288.0,
          1565.0,
          2253.0,
          1684.0
        ],
        [
          673.0,
          1721.0,
          1871.0,
          1872.0
        ],
        [
          357.0,
          1978.0,
          2246.0,
          2041.0
        ],
        [
          707.0,
          2081.0,
          1837.0,
          2193.0
        ],
        [
          288.0,
          2229.0,
          375.0,
          2279.0
        ],
        [
          893.0,
          2272.0,
          1654.0,
          2418.0
        ],
        [
          288.0,
          2427.0,
          2253.0,
          2546.0
        ],
        [
          288.0,
          2566.0,
          2253.0,
          2685.0
        ],
        [
          536.0,
          2712.0,
          2246.0,
          3035.0
        ]
      ],
      "tokens_selected": 1293,
      "tokens_all_ocr": 1293,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1353,
      "question": "Across the two code snippets, what are DSID, DSD, and the FISTA 'tviter' values, respectively?",
      "doc_name": "2412.10129",
      "category": "cs",
      "gt_bboxes": [
        [
          331.0,
          2570.0,
          2070.0,
          2922.0
        ],
        [
          331.0,
          946.0,
          2031.0,
          1324.0
        ]
      ],
      "pred_bboxes": [
        [
          523.0,
          356.0,
          1919.0,
          852.0
        ],
        [
          290.0,
          891.0,
          2156.0,
          1152.0
        ],
        [
          290.0,
          1255.0,
          2156.0,
          1853.0
        ],
        [
          290.0,
          1856.0,
          2156.0,
          2517.0
        ],
        [
          574.0,
          2550.0,
          2062.0,
          2612.0
        ],
        [
          336.0,
          2626.0,
          2026.0,
          2923.0
        ]
      ],
      "tokens_selected": 1466,
      "tokens_all_ocr": 1466,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1354,
      "question": "According to Figure 2\u2019s caption and Code Snippet 4, what is the visualization range\u2019s upper bound and the value assigned to geo.DSID? Answer as 'upper bound, DSID'.",
      "doc_name": "2412.10129",
      "category": "cs",
      "gt_bboxes": [
        [
          292.0,
          351.0,
          2166.0,
          1603.0
        ],
        [
          331.0,
          946.0,
          2031.0,
          1324.0
        ]
      ],
      "pred_bboxes": [
        [
          523.0,
          356.0,
          1919.0,
          1288.0
        ],
        [
          293.0,
          1327.0,
          2156.0,
          1598.0
        ],
        [
          293.0,
          1697.0,
          2154.0,
          1830.0
        ],
        [
          293.0,
          1833.0,
          2156.0,
          2361.0
        ],
        [
          617.0,
          2394.0,
          2021.0,
          2457.0
        ],
        [
          331.0,
          2470.0,
          1812.0,
          2910.0
        ]
      ],
      "tokens_selected": 2191,
      "tokens_all_ocr": 2191,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1367,
      "question": "Across the two figures, which bracketed lyric tag appears exactly twice, and which right-side spectrogram panel is enclosed by the orange frame?",
      "doc_name": "2412.13786",
      "category": "eess",
      "gt_bboxes": [
        [
          203.0,
          778.0,
          2376.0,
          1511.0
        ],
        [
          223.0,
          1094.0,
          1222.0,
          1663.0
        ]
      ],
      "pred_bboxes": [
        [
          268.0,
          208.0,
          2276.0,
          597.0
        ],
        [
          216.0,
          634.0,
          2327.0,
          726.0
        ],
        [
          224.0,
          786.0,
          2322.0,
          1334.0
        ],
        [
          216.0,
          1377.0,
          2327.0,
          1512.0
        ],
        [
          216.0,
          1612.0,
          1220.0,
          1740.0
        ],
        [
          216.0,
          1757.0,
          1220.0,
          2338.0
        ],
        [
          216.0,
          2404.0,
          1046.0,
          2444.0
        ],
        [
          216.0,
          2480.0,
          1220.0,
          2933.0
        ],
        [
          1324.0,
          1612.0,
          2327.0,
          2289.0
        ],
        [
          1470.0,
          2355.0,
          2179.0,
          2394.0
        ],
        [
          1324.0,
          2431.0,
          2327.0,
          2649.0
        ],
        [
          1324.0,
          2662.0,
          2327.0,
          2926.0
        ]
      ],
      "tokens_selected": 2123,
      "tokens_all_ocr": 2123,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1384,
      "question": "In Table 4, how many Multimodal CoT methods list 'Audio' as their modality, and in Table 7's Emerging Benchmarks, what is the sample-count difference between the largest and smallest 'text, video' benchmarks?",
      "doc_name": "2412.18619",
      "category": "eess",
      "gt_bboxes": [
        [
          182.0,
          349.0,
          1855.0,
          2258.0
        ],
        [
          304.0,
          361.0,
          1706.0,
          1544.0
        ]
      ],
      "pred_bboxes": [
        [
          190.0,
          432.0,
          1838.0,
          1591.0
        ],
        [
          512.0,
          345.0,
          1502.0,
          393.0
        ],
        [
          184.0,
          2309.0,
          1838.0,
          2612.0
        ],
        [
          184.0,
          2639.0,
          1834.0,
          2744.0
        ]
      ],
      "tokens_selected": 1863,
      "tokens_all_ocr": 1863,
      "tokens_full_image": 2210,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1392,
      "question": "In Fig. 1, which projection head corresponds to the pitch-variant embedding space, and in Table III, how many GPUs are used by 'Ours'?",
      "doc_name": "2412.18955",
      "category": "eess",
      "gt_bboxes": [
        [
          1295.0,
          729.0,
          2366.0,
          1922.0
        ],
        [
          190.0,
          719.0,
          1262.0,
          1124.0
        ]
      ],
      "pred_bboxes": [
        [
          349.0,
          204.0,
          2192.0,
          396.0
        ],
        [
          796.0,
          452.0,
          1738.0,
          505.0
        ],
        [
          589.0,
          541.0,
          1952.0,
          644.0
        ],
        [
          199.0,
          756.0,
          1248.0,
          1321.0
        ],
        [
          229.0,
          1321.0,
          1102.0,
          1357.0
        ],
        [
          439.0,
          1417.0,
          1010.0,
          1460.0
        ],
        [
          199.0,
          1489.0,
          1248.0,
          2712.0
        ],
        [
          199.0,
          2721.0,
          1245.0,
          2996.0
        ],
        [
          1403.0,
          743.0,
          2233.0,
          1750.0
        ],
        [
          1291.0,
          1777.0,
          2345.0,
          1915.0
        ],
        [
          1294.0,
          1939.0,
          2345.0,
          2530.0
        ],
        [
          1294.0,
          2540.0,
          2345.0,
          2996.0
        ]
      ],
      "tokens_selected": 2125,
      "tokens_all_ocr": 2125,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1427,
      "question": "In these crops, which page of Bor99 is cited for the fiber bundles report, and which journal\u2019s editorial board is described as shifting toward abstract algebraists/topologists?",
      "doc_name": "2412.05250",
      "category": "math",
      "gt_bboxes": [
        [
          322.0,
          1871.0,
          2230.0,
          2520.0
        ],
        [
          323.0,
          407.0,
          2229.0,
          832.0
        ]
      ],
      "pred_bboxes": [
        [
          324.0,
          396.0,
          2223.0,
          640.0
        ],
        [
          324.0,
          640.0,
          2223.0,
          1123.0
        ],
        [
          324.0,
          1123.0,
          2223.0,
          1486.0
        ],
        [
          444.0,
          1522.0,
          2103.0,
          1826.0
        ],
        [
          324.0,
          1863.0,
          2223.0,
          2226.0
        ],
        [
          326.0,
          2226.0,
          2223.0,
          2345.0
        ],
        [
          444.0,
          2388.0,
          2103.0,
          2510.0
        ]
      ],
      "tokens_selected": 602,
      "tokens_all_ocr": 602,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1455,
      "question": "Across Lemmas 2.6 and 2.7, respectively, what 3-tuple equals (1 \u2297 u)(u \u2297 1)(\u03b1)?",
      "doc_name": "2412.20318",
      "category": "math",
      "gt_bboxes": [
        [
          349.0,
          227.0,
          2137.0,
          1128.0
        ],
        [
          336.0,
          208.0,
          2134.0,
          3012.0
        ]
      ],
      "pred_bboxes": [
        [
          349.0,
          218.0,
          2133.0,
          323.0
        ],
        [
          793.0,
          350.0,
          1687.0,
          406.0
        ],
        [
          352.0,
          426.0,
          916.0,
          478.0
        ],
        [
          349.0,
          518.0,
          2133.0,
          673.0
        ],
        [
          765.0,
          703.0,
          1717.0,
          756.0
        ],
        [
          349.0,
          782.0,
          431.0,
          825.0
        ],
        [
          758.0,
          825.0,
          1728.0,
          881.0
        ],
        [
          349.0,
          898.0,
          518.0,
          944.0
        ],
        [
          893.0,
          948.0,
          1587.0,
          1000.0
        ],
        [
          349.0,
          1017.0,
          546.0,
          1063.0
        ],
        [
          416.0,
          1073.0,
          1454.0,
          1126.0
        ],
        [
          1082.0,
          1202.0,
          1401.0,
          1268.0
        ],
        [
          362.0,
          1318.0,
          2133.0,
          1427.0
        ],
        [
          367.0,
          1440.0,
          2133.0,
          1545.0
        ],
        [
          367.0,
          1559.0,
          2133.0,
          1714.0
        ],
        [
          367.0,
          1727.0,
          2133.0,
          1833.0
        ],
        [
          367.0,
          1846.0,
          2133.0,
          1952.0
        ],
        [
          367.0,
          1965.0,
          2133.0,
          2067.0
        ],
        [
          367.0,
          2081.0,
          2133.0,
          2186.0
        ],
        [
          367.0,
          2200.0,
          2133.0,
          2305.0
        ],
        [
          367.0,
          2318.0,
          2133.0,
          2424.0
        ],
        [
          357.0,
          2437.0,
          2080.0,
          2497.0
        ],
        [
          357.0,
          2510.0,
          2133.0,
          2612.0
        ],
        [
          357.0,
          2626.0,
          2133.0,
          2731.0
        ],
        [
          357.0,
          2748.0,
          2133.0,
          2854.0
        ],
        [
          357.0,
          2867.0,
          2133.0,
          2972.0
        ]
      ],
      "tokens_selected": 1219,
      "tokens_all_ocr": 1219,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1487,
      "question": "According to the captions, which node is added in panel f after isolation, and what notation denotes the neighborhood removed when adding v to the MIS in Fig. 3?",
      "doc_name": "2412.14976",
      "category": "physics",
      "gt_bboxes": [
        [
          203.0,
          200.0,
          2368.0,
          1973.0
        ],
        [
          1302.0,
          217.0,
          2352.0,
          1691.0
        ]
      ],
      "pred_bboxes": [
        [
          216.0,
          218.0,
          2338.0,
          1324.0
        ],
        [
          216.0,
          1364.0,
          2345.0,
          1948.0
        ],
        [
          219.0,
          2034.0,
          1245.0,
          2418.0
        ],
        [
          219.0,
          2477.0,
          1245.0,
          2857.0
        ],
        [
          216.0,
          2916.0,
          1245.0,
          3012.0
        ],
        [
          1314.0,
          2034.0,
          1391.0,
          2077.0
        ],
        [
          1659.0,
          2110.0,
          2338.0,
          2219.0
        ],
        [
          1314.0,
          2242.0,
          2340.0,
          2774.0
        ],
        [
          1314.0,
          2774.0,
          2338.0,
          3012.0
        ]
      ],
      "tokens_selected": 2638,
      "tokens_all_ocr": 2638,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1505,
      "question": "In panel b, which scatter plot has the widest x-axis range, and what are the x and y variables labeled there?",
      "doc_name": "2403.03335",
      "category": "q-bio",
      "gt_bboxes": [
        [
          300.0,
          2709.0,
          2165.0,
          2903.0
        ],
        [
          283.0,
          317.0,
          2228.0,
          1506.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          290.0,
          2098.0,
          478.0
        ],
        [
          285.0,
          634.0,
          2243.0,
          2560.0
        ],
        [
          290.0,
          2708.0,
          2164.0,
          2893.0
        ]
      ],
      "tokens_selected": 371,
      "tokens_all_ocr": 371,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1509,
      "question": "Using the screenshot\u2019s tolerance of 0.300 mm (300 \u00b5m), what is the approximate mean difference from faculty at that tolerance in the Class I Preparations graph?",
      "doc_name": "2404.05865",
      "category": "q-bio",
      "gt_bboxes": [
        [
          268.0,
          277.0,
          2285.0,
          1569.0
        ],
        [
          480.0,
          400.0,
          2028.0,
          1669.0
        ]
      ],
      "pred_bboxes": [
        [
          298.0,
          297.0,
          2256.0,
          1436.0
        ],
        [
          405.0,
          1456.0,
          2118.0,
          1569.0
        ],
        [
          298.0,
          1678.0,
          2256.0,
          2817.0
        ],
        [
          413.0,
          2834.0,
          2144.0,
          2943.0
        ]
      ],
      "tokens_selected": 3868,
      "tokens_all_ocr": 3868,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1522,
      "question": "Between COMPBIAS and ZN_FING, which feature has more labeled proteins in Supplementary Figure S1 but a lower esm650M F1 score in Figure 3?",
      "doc_name": "2410.10919",
      "category": "q-bio",
      "gt_bboxes": [
        [
          182.0,
          1382.0,
          2306.0,
          2455.0
        ],
        [
          224.0,
          352.0,
          2182.0,
          2400.0
        ]
      ],
      "pred_bboxes": [
        [
          183.0,
          186.0,
          628.0,
          266.0
        ],
        [
          183.0,
          330.0,
          1092.0,
          403.0
        ],
        [
          181.0,
          431.0,
          2287.0,
          860.0
        ],
        [
          181.0,
          856.0,
          2287.0,
          1344.0
        ],
        [
          235.0,
          1397.0,
          2235.0,
          2247.0
        ],
        [
          181.0,
          2282.0,
          2292.0,
          2444.0
        ],
        [
          181.0,
          2584.0,
          1142.0,
          2658.0
        ],
        [
          181.0,
          2689.0,
          2292.0,
          3181.0
        ]
      ],
      "tokens_selected": 1960,
      "tokens_all_ocr": 1960,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1548,
      "question": "Across the figures, what are (i) the minimum colorbar value on the 20x20 latent-space heatmap in Fig. 5(a) JSE Top 60 and (ii) the maximum epoch labeled on Fig. 6's x-axis?",
      "doc_name": "2410.22346",
      "category": "q-fin",
      "gt_bboxes": [
        [
          1280.0,
          1539.0,
          2365.0,
          2617.0
        ],
        [
          1287.0,
          1016.0,
          2360.0,
          2053.0
        ]
      ],
      "pred_bboxes": [
        [
          242.0,
          247.0,
          2325.0,
          772.0
        ],
        [
          193.0,
          796.0,
          2348.0,
          1053.0
        ],
        [
          209.0,
          1136.0,
          1225.0,
          1585.0
        ],
        [
          196.0,
          1608.0,
          1250.0,
          1909.0
        ],
        [
          199.0,
          2021.0,
          1248.0,
          2322.0
        ],
        [
          199.0,
          2335.0,
          1248.0,
          2830.0
        ],
        [
          196.0,
          2844.0,
          1248.0,
          2992.0
        ],
        [
          1294.0,
          1139.0,
          2345.0,
          1489.0
        ],
        [
          1294.0,
          1549.0,
          2348.0,
          2229.0
        ],
        [
          1294.0,
          2252.0,
          2345.0,
          2606.0
        ],
        [
          1577.0,
          2712.0,
          2059.0,
          2761.0
        ],
        [
          1294.0,
          2794.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 3034,
      "tokens_all_ocr": 3034,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1580,
      "question": "In the multi-plot figure, which variable is labeled directly above the subplot whose y-axis peaks at 60, and what is the smaller of the two 'Prob. Chi-Square (6)' values shown in the table?",
      "doc_name": "2412.16927",
      "category": "q-fin",
      "gt_bboxes": [
        [
          446.0,
          278.0,
          2098.0,
          512.0
        ],
        [
          287.0,
          513.0,
          2316.0,
          2413.0
        ]
      ],
      "pred_bboxes": [
        [
          456.0,
          290.0,
          2090.0,
          495.0
        ],
        [
          293.0,
          505.0,
          1286.0,
          558.0
        ],
        [
          469.0,
          594.0,
          2072.0,
          1024.0
        ],
        [
          293.0,
          1027.0,
          1470.0,
          1076.0
        ],
        [
          285.0,
          1205.0,
          1557.0,
          2064.0
        ],
        [
          1600.0,
          1255.0,
          1888.0,
          1288.0
        ],
        [
          1600.0,
          1304.0,
          2008.0,
          1337.0
        ],
        [
          1600.0,
          1354.0,
          1990.0,
          1387.0
        ],
        [
          1600.0,
          1403.0,
          1990.0,
          1436.0
        ],
        [
          1600.0,
          1453.0,
          1939.0,
          1486.0
        ],
        [
          1600.0,
          1499.0,
          2118.0,
          1536.0
        ],
        [
          1600.0,
          1549.0,
          2093.0,
          1582.0
        ],
        [
          1600.0,
          1598.0,
          2118.0,
          1631.0
        ],
        [
          1600.0,
          1648.0,
          1990.0,
          1681.0
        ],
        [
          1643.0,
          1697.0,
          2118.0,
          1727.0
        ],
        [
          1643.0,
          1744.0,
          2118.0,
          1777.0
        ],
        [
          1643.0,
          1793.0,
          2118.0,
          1823.0
        ],
        [
          1600.0,
          1839.0,
          2118.0,
          1872.0
        ],
        [
          1600.0,
          1889.0,
          2118.0,
          1919.0
        ],
        [
          293.0,
          2216.0,
          587.0,
          2266.0
        ],
        [
          293.0,
          2325.0,
          2251.0,
          2520.0
        ],
        [
          293.0,
          2540.0,
          2251.0,
          2735.0
        ],
        [
          293.0,
          2754.0,
          2251.0,
          2959.0
        ]
      ],
      "tokens_selected": 2161,
      "tokens_all_ocr": 2161,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1592,
      "question": "Figure 10 summarizes the quasi-power BART model. From Table 1, what are this model\u2019s weight \u03c9 and variance function V(\u03bc)?",
      "doc_name": "2405.20601",
      "category": "stat",
      "gt_bboxes": [
        [
          289.0,
          280.0,
          2272.0,
          1087.0
        ],
        [
          283.0,
          406.0,
          2265.0,
          2929.0
        ]
      ],
      "pred_bboxes": [
        [
          735.0,
          290.0,
          1812.0,
          733.0
        ],
        [
          290.0,
          766.0,
          2256.0,
          1063.0
        ],
        [
          290.0,
          1149.0,
          2256.0,
          1400.0
        ],
        [
          290.0,
          1446.0,
          2256.0,
          2999.0
        ]
      ],
      "tokens_selected": 858,
      "tokens_all_ocr": 858,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1620,
      "question": "Which figure caption includes the erroneous date range '1977\u20131855', and what is the symbol on the horizontal axis in the soft-thresholding operator figure?",
      "doc_name": "2412.15633",
      "category": "stat",
      "gt_bboxes": [
        [
          407.0,
          516.0,
          2061.0,
          1142.0
        ],
        [
          815.0,
          1355.0,
          1664.0,
          2230.0
        ]
      ],
      "pred_bboxes": [
        [
          874.0,
          519.0,
          1586.0,
          948.0
        ],
        [
          422.0,
          1000.0,
          2048.0,
          1123.0
        ],
        [
          422.0,
          1190.0,
          2048.0,
          1313.0
        ],
        [
          645.0,
          1334.0,
          2046.0,
          1492.0
        ],
        [
          486.0,
          1531.0,
          1755.0,
          1597.0
        ],
        [
          422.0,
          1611.0,
          2006.0,
          1682.0
        ],
        [
          682.0,
          1713.0,
          2046.0,
          1861.0
        ],
        [
          422.0,
          1896.0,
          2048.0,
          1962.0
        ],
        [
          802.0,
          1994.0,
          2046.0,
          2127.0
        ],
        [
          422.0,
          2163.0,
          2048.0,
          2229.0
        ],
        [
          804.0,
          2261.0,
          2046.0,
          2391.0
        ],
        [
          422.0,
          2429.0,
          2048.0,
          2735.0
        ],
        [
          422.0,
          2735.0,
          2048.0,
          2914.0
        ]
      ],
      "tokens_selected": 1180,
      "tokens_all_ocr": 1180,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    }
  ]
}

==> anc/ablations/p75_agg-mean_rs-max_mo-0.1/bbox_docvqa_benchmark_20251213_210010/progress.md <==
# BBox-DocVQA Benchmark Progress

## Configuration

### Model & Environment

| Setting | Value |
|---------|-------|
| Embedding Model | `colqwen3-4b` |
| DeepSeek Mode | `Gundam` |
| DeepSeek Task | `markdown` |

### Scoring & Thresholding

| Setting | Value |
|---------|-------|
| Threshold Method | `percentile` |
| Token Aggregation | `mean` |
| Region Scoring | `max` |
| Percentile | `75.0` |
| Top-K | `None` |
| Min Patch Overlap | `0.1` |

### Dataset

| Setting | Value |
|---------|-------|
| Sample Limit | `None` |
| Filter | `Sample IDs: [6, 17, 18, 32, 33, 75, 106, 116, 118, 125, 187, 190, 199, 202, 250, 298, 337, 353, 368, 404, 405, 407, 420, 436, 452, 467, 472, 478, 492, 501, 512, 548, 570, 576, 608, 634, 651, 678, 683, 716, 717, 729, 732, 765, 804, 816, 883, 905, 909, 926, 944, 949, 965, 985, 986, 992, 1109, 1117, 1138, 1206, 1217, 1219, 1241, 1260, 1320, 1353, 1354, 1367, 1384, 1392, 1427, 1455, 1487, 1505, 1509, 1522, 1548, 1580, 1592, 1620]` |

## Progress

**Processed:** 80/80

**Hit Rates:** IoU@0.25: 69/80 (86.2%) | IoU@0.5: 51/80 (63.7%) | IoU@0.7: 23/80 (28.7%)

## Category Breakdown

| Category | N | Mean IoU | IoU@0.25 | IoU@0.5 | IoU@0.7 | Det IoU | Det@0.5 |
|----------|---:|--------:|--------:|--------:|--------:|--------:|--------:|
| cs | 10 | 0.723 | 100.0% | 70.0% | 50.0% | 0.723 | 70.0% |
| econ | 10 | 0.384 | 60.0% | 30.0% | 10.0% | 0.384 | 30.0% |
| eess | 10 | 0.675 | 100.0% | 80.0% | 30.0% | 0.675 | 80.0% |
| math | 10 | 0.459 | 80.0% | 30.0% | 20.0% | 0.459 | 30.0% |
| physics | 10 | 0.650 | 100.0% | 100.0% | 30.0% | 0.650 | 100.0% |
| q-bio | 10 | 0.651 | 90.0% | 90.0% | 40.0% | 0.734 | 100.0% |
| q-fin | 10 | 0.431 | 70.0% | 50.0% | 20.0% | 0.667 | 80.0% |
| stat | 10 | 0.550 | 90.0% | 60.0% | 30.0% | 0.550 | 60.0% |
| **TOTAL** | **80** | **0.566** | **86.2%** | **63.7%** | **28.7%** | **0.605** | **68.8%** |

## Results

| ID | Document | Category | OCR'd | Sel | IoU | @0.25 | @0.5 | @0.7 | Tok Sel | Tok OCR | Tok Img | Save OCR | Save Img |
|----|----------|----------|-------|-----|-----|-------|------|------|---------|---------|---------|----------|----------|
| 6 | 2311.07631 | cs | 17 | 17 | 0.649 | ✅ | ✅ | ❌ | 600 | 600 | 2,531 | 0% | 76% |
| 17 | 2405.09360 | econ | 36 | 36 | 0.385 | ✅ | ❌ | ❌ | 1,704 | 1,704 | 2,531 | 0% | 33% |
| 18 | 2405.09360 | econ | 42 | 42 | 0.112 | ❌ | ❌ | ❌ | 1,871 | 1,871 | 2,531 | 0% | 26% |
| 32 | 2406.11528 | econ | 19 | 19 | 0.105 | ❌ | ❌ | ❌ | 1,169 | 1,169 | 2,531 | 0% | 54% |
| 33 | 2406.11528 | econ | 16 | 16 | 0.161 | ❌ | ❌ | ❌ | 1,518 | 1,518 | 2,531 | 0% | 40% |
| 75 | 2410.14317 | econ | 12 | 12 | 0.256 | ✅ | ❌ | ❌ | 767 | 767 | 2,531 | 0% | 70% |
| 106 | 2412.07948 | eess | 14 | 14 | 0.699 | ✅ | ✅ | ❌ | 2,296 | 2,296 | 2,531 | 0% | 9% |
| 116 | 2412.09651 | cs | 7 | 7 | 0.974 | ✅ | ✅ | ✅ | 841 | 841 | 2,316 | 0% | 64% |
| 118 | 2412.09651 | cs | 8 | 8 | 0.944 | ✅ | ✅ | ✅ | 1,861 | 1,861 | 2,316 | 0% | 20% |
| 125 | 2412.10129 | cs | 9 | 9 | 0.462 | ✅ | ❌ | ❌ | 1,504 | 1,504 | 2,531 | 0% | 41% |
| 187 | 2412.17966 | cs | 16 | 16 | 0.982 | ✅ | ✅ | ✅ | 2,147 | 2,147 | 2,531 | 0% | 15% |
| 190 | 2412.18619 | eess | 9 | 9 | 0.546 | ✅ | ✅ | ❌ | 1,338 | 1,338 | 2,210 | 0% | 39% |
| 199 | 2412.18619 | eess | 4 | 4 | 0.836 | ✅ | ✅ | ✅ | 3,134 | 3,134 | 2,210 | 0% | -42% |
| 202 | 2412.18823 | cs | 3 | 3 | 0.331 | ✅ | ❌ | ❌ | 1,876 | 1,876 | 2,531 | 0% | 26% |
| 250 | 2412.20486 | cs | 9 | 9 | 0.874 | ✅ | ✅ | ✅ | 2,946 | 2,946 | 2,531 | 0% | -16% |
| 298 | 2412.05250 | math | 6 | 6 | 0.397 | ✅ | ❌ | ❌ | 663 | 663 | 2,531 | 0% | 74% |
| 337 | 2412.12372 | math | 19 | 19 | 0.279 | ✅ | ❌ | ❌ | 1,587 | 1,587 | 2,531 | 0% | 37% |
| 353 | 2412.12446 | math | 10 | 10 | 0.956 | ✅ | ✅ | ✅ | 1,778 | 1,778 | 2,316 | 0% | 23% |
| 368 | 2412.20966 | math | 10 | 10 | 0.937 | ✅ | ✅ | ✅ | 1,062 | 1,062 | 2,531 | 0% | 58% |
| 404 | 2411.15169 | physics | 6 | 6 | 0.592 | ✅ | ✅ | ❌ | 1,784 | 1,784 | 2,531 | 0% | 30% |
| 405 | 2411.15169 | physics | 7 | 7 | 0.587 | ✅ | ✅ | ❌ | 1,610 | 1,610 | 2,531 | 0% | 36% |
| 407 | 2411.15169 | physics | 9 | 9 | 0.877 | ✅ | ✅ | ✅ | 2,120 | 2,120 | 2,531 | 0% | 16% |
| 420 | 2412.10069 | physics | 4 | 4 | 0.767 | ✅ | ✅ | ✅ | 559 | 559 | 2,531 | 0% | 78% |
| 436 | 2412.14976 | physics | 6 | 6 | 0.528 | ✅ | ✅ | ❌ | 2,288 | 2,288 | 2,531 | 0% | 10% |
| 452 | 2412.17161 | physics | 12 | 12 | 0.658 | ✅ | ✅ | ❌ | 2,351 | 2,351 | 2,531 | 0% | 7% |
| 467 | 2501.00176 | physics | 10 | 10 | 0.616 | ✅ | ✅ | ❌ | 4,122 | 4,122 | 2,531 | 0% | -63% |
| 472 | 2501.00475 | physics | 25 | 25 | 0.833 | ✅ | ✅ | ✅ | 2,663 | 2,663 | 2,531 | 0% | -5% |
| 478 | 2501.00475 | physics | 9 | 9 | 0.531 | ✅ | ✅ | ❌ | 2,424 | 2,424 | 2,531 | 0% | 4% |
| 492 | 2404.05865 | q-bio | 4 | 4 | 0.868 | ✅ | ✅ | ✅ | 2,454 | 2,454 | 2,531 | 0% | 3% |
| 501 | 2410.10919 | q-bio | 5 | 5 | 0.614 | ✅ | ✅ | ❌ | 2,637 | 2,637 | 2,316 | 0% | -14% |
| 512 | 2411.12087 | q-bio | 10 | 10 | 0.698 | ✅ | ✅ | ❌ | 1,741 | 1,741 | 2,531 | 0% | 31% |
| 548 | 2411.16084 | q-bio | 5 | 5 | 0.957 | ✅ | ✅ | ✅ | 711 | 711 | 2,531 | 0% | 72% |
| 570 | 2410.22346 | q-fin | 13 | 13 | 0.484 | ✅ | ❌ | ❌ | 3,549 | 3,549 | 2,531 | 0% | -40% |
| 576 | 2410.22346 | q-fin | 12 | 12 | 0.535 | ✅ | ✅ | ❌ | 3,034 | 3,034 | 2,531 | 0% | -20% |
| 608 | 2412.12458 | q-fin | 4 | 1 | 0.020 | ❌ | ❌ | ❌ | 14 | 4,738 | 2,531 | 100% | 99% |
| 634 | 2412.16122 | q-fin | 6 | 6 | 0.967 | ✅ | ✅ | ✅ | 405 | 405 | 2,531 | 0% | 84% |
| 651 | 2412.16927 | q-fin | 7 | 7 | 0.807 | ✅ | ✅ | ✅ | 3,121 | 3,121 | 2,531 | 0% | -23% |
| 678 | 2405.20601 | stat | 6 | 6 | 0.621 | ✅ | ✅ | ❌ | 2,008 | 2,008 | 2,531 | 0% | 21% |
| 683 | 2405.20601 | stat | 6 | 6 | 0.704 | ✅ | ✅ | ✅ | 1,719 | 1,719 | 2,531 | 0% | 32% |
| 716 | 2411.04729 | stat | 10 | 10 | 0.272 | ✅ | ❌ | ❌ | 924 | 924 | 2,316 | 0% | 60% |
| 717 | 2411.04729 | stat | 12 | 12 | 0.287 | ✅ | ❌ | ❌ | 1,228 | 1,228 | 2,316 | 0% | 47% |
| 729 | 2412.11303 | stat | 10 | 10 | 0.734 | ✅ | ✅ | ✅ | 3,033 | 3,033 | 2,531 | 0% | -20% |
| 732 | 2412.11303 | stat | 15 | 15 | 0.946 | ✅ | ✅ | ✅ | 1,103 | 1,103 | 2,531 | 0% | 56% |
| 765 | 2406.05299 | econ | 15 | 15 | 0.591 | ✅ | ✅ | ❌ | 744 | 744 | 2,316 | 0% | 68% |
| 804 | 2410.14317 | econ | 9 | 9 | 0.236 | ❌ | ❌ | ❌ | 616 | 616 | 2,531 | 0% | 76% |
| 816 | 2411.15797 | econ | 6 | 6 | 0.920 | ✅ | ✅ | ✅ | 2,444 | 2,444 | 2,531 | 0% | 3% |
| 883 | 2412.16977 | eess | 15 | 15 | 0.838 | ✅ | ✅ | ✅ | 1,600 | 1,600 | 2,531 | 0% | 37% |
| 905 | 2412.18955 | eess | 15 | 15 | 0.650 | ✅ | ✅ | ❌ | 3,034 | 3,034 | 2,531 | 0% | -20% |
| 909 | 2412.18955 | eess | 6 | 6 | 0.939 | ✅ | ✅ | ✅ | 594 | 594 | 2,531 | 0% | 77% |
| 926 | 2412.20176 | econ | 10 | 10 | 0.691 | ✅ | ✅ | ❌ | 741 | 741 | 2,318 | 0% | 68% |
| 944 | 2501.00038 | eess | 18 | 18 | 0.469 | ✅ | ❌ | ❌ | 1,501 | 1,501 | 2,531 | 0% | 41% |
| 949 | 2501.03254 | cs | 3 | 3 | 0.943 | ✅ | ✅ | ✅ | 2,036 | 2,036 | 2,531 | 0% | 20% |
| 965 | 2412.05250 | math | 17 | 17 | 0.425 | ✅ | ❌ | ❌ | 916 | 916 | 2,531 | 0% | 64% |
| 985 | 2412.12319 | math | 16 | 16 | 0.312 | ✅ | ❌ | ❌ | 1,132 | 1,132 | 2,531 | 0% | 55% |
| 986 | 2412.12319 | math | 10 | 10 | 0.439 | ✅ | ❌ | ❌ | 1,314 | 1,314 | 2,531 | 0% | 48% |
| 992 | 2412.12372 | math | 23 | 23 | 0.203 | ❌ | ❌ | ❌ | 1,604 | 1,604 | 2,531 | 0% | 37% |
| 1109 | 2404.05865 | q-bio | 5 | 5 | 0.820 | ✅ | ✅ | ✅ | 4,059 | 4,059 | 2,531 | 0% | -60% |
| 1117 | 2410.10919 | q-bio | 5 | 5 | 0.567 | ✅ | ✅ | ❌ | 3,585 | 3,585 | 2,316 | 0% | -55% |
| 1138 | 2411.14726 | q-bio | 15 | 4 | 0.014 | ❌ | ❌ | ❌ | 40 | 1,673 | 2,531 | 98% | 98% |
| 1206 | 2412.13101 | q-fin | 8 | 2 | 0.000 | ❌ | ❌ | ❌ | 6 | 348 | 2,316 | 98% | 100% |
| 1217 | 2412.16122 | q-fin | 5 | 5 | 0.455 | ✅ | ❌ | ❌ | 2,105 | 2,105 | 2,531 | 0% | 17% |
| 1219 | 2412.16122 | q-fin | 5 | 5 | 0.531 | ✅ | ✅ | ❌ | 1,313 | 1,313 | 2,531 | 0% | 48% |
| 1241 | 2309.06983 | stat | 7 | 7 | 0.672 | ✅ | ✅ | ❌ | 337 | 337 | 2,531 | 0% | 87% |
| 1260 | 2409.14197 | stat | 8 | 8 | 0.573 | ✅ | ✅ | ❌ | 1,974 | 1,974 | 2,531 | 0% | 22% |
| 1320 | 2406.11528 | econ | 17 | 17 | 0.383 | ✅ | ❌ | ❌ | 1,293 | 1,293 | 2,531 | 0% | 49% |
| 1353 | 2412.10129 | cs | 6 | 6 | 0.632 | ✅ | ✅ | ❌ | 1,466 | 1,466 | 2,531 | 0% | 42% |
| 1354 | 2412.10129 | cs | 6 | 6 | 0.440 | ✅ | ❌ | ❌ | 2,191 | 2,191 | 2,531 | 0% | 13% |
| 1367 | 2412.13786 | eess | 12 | 12 | 0.455 | ✅ | ❌ | ❌ | 2,123 | 2,123 | 2,531 | 0% | 16% |
| 1384 | 2412.18619 | eess | 4 | 4 | 0.687 | ✅ | ✅ | ❌ | 1,863 | 1,863 | 2,210 | 0% | 16% |
| 1392 | 2412.18955 | eess | 12 | 12 | 0.628 | ✅ | ✅ | ❌ | 2,125 | 2,125 | 2,531 | 0% | 16% |
| 1427 | 2412.05250 | math | 7 | 7 | 0.535 | ✅ | ✅ | ❌ | 602 | 602 | 2,531 | 0% | 76% |
| 1455 | 2412.20318 | math | 26 | 26 | 0.113 | ❌ | ❌ | ❌ | 1,219 | 1,219 | 2,531 | 0% | 52% |
| 1487 | 2412.14976 | physics | 9 | 9 | 0.514 | ✅ | ✅ | ❌ | 2,638 | 2,638 | 2,531 | 0% | -4% |
| 1505 | 2403.03335 | q-bio | 3 | 3 | 0.662 | ✅ | ✅ | ❌ | 371 | 371 | 2,531 | 0% | 85% |
| 1509 | 2404.05865 | q-bio | 4 | 4 | 0.737 | ✅ | ✅ | ✅ | 3,868 | 3,868 | 2,531 | 0% | -53% |
| 1522 | 2410.10919 | q-bio | 8 | 8 | 0.577 | ✅ | ✅ | ❌ | 1,960 | 1,960 | 2,316 | 0% | 15% |
| 1548 | 2410.22346 | q-fin | 12 | 12 | 0.511 | ✅ | ✅ | ❌ | 3,034 | 3,034 | 2,531 | 0% | -20% |
| 1580 | 2412.16927 | q-fin | 23 | 6 | 0.002 | ❌ | ❌ | ❌ | 46 | 2,161 | 2,531 | 98% | 98% |
| 1592 | 2405.20601 | stat | 4 | 4 | 0.466 | ✅ | ❌ | ❌ | 858 | 858 | 2,531 | 0% | 66% |
| 1620 | 2412.15633 | stat | 13 | 13 | 0.224 | ❌ | ❌ | ❌ | 1,180 | 1,180 | 2,316 | 0% | 49% |
| **Total** | | | **866** | **829** | | | | | **136,796** | **145,610** | **198,939** | **6%** | **31%** |

## Summary

- **Mean IoU:** 0.566
- **IoU@0.25:** 69/80 (86.2%)
- **IoU@0.5:** 51/80 (63.7%)
- **IoU@0.7:** 23/80 (28.7%)

**Token Totals:** Selected 136,796 | All OCR 145,610 | Full Image 198,939

**Savings:** 6.1% vs All OCR | 31.2% vs Full Image


==> anc/ablations/p75_agg-mean_rs-max_mo-0.1/bbox_docvqa_benchmark_20251213_210010/summary.json <==
{
  "token_summary": {
    "total_tokens_selected": 136796,
    "total_tokens_all_ocr": 145610,
    "total_tokens_full_image": 198939,
    "savings_vs_all_ocr": "6.1%",
    "savings_vs_full_image": "31.2%"
  },
  "failed_count": 0,
  "sample_results": [
    {
      "sample_id": 6,
      "question": "In the described spiral process, between which two poles does it oscillate, and what page number is cited for the processual definition?",
      "doc_name": "2311.07631",
      "category": "cs",
      "gt_bboxes": [
        [
          290.0,
          2025.0,
          2245.0,
          2985.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          2150.0,
          513.0,
          2200.0
        ],
        [
          293.0,
          2266.0,
          571.0,
          2315.0
        ],
        [
          293.0,
          2090.0,
          561.0,
          2143.0
        ],
        [
          339.0,
          297.0,
          2141.0,
          389.0
        ],
        [
          339.0,
          432.0,
          2105.0,
          554.0
        ],
        [
          339.0,
          584.0,
          2090.0,
          706.0
        ],
        [
          296.0,
          749.0,
          722.0,
          806.0
        ],
        [
          293.0,
          832.0,
          987.0,
          1057.0
        ],
        [
          293.0,
          1080.0,
          2238.0,
          1255.0
        ],
        [
          339.0,
          1275.0,
          2213.0,
          1403.0
        ],
        [
          339.0,
          1417.0,
          2169.0,
          1542.0
        ],
        [
          339.0,
          1559.0,
          2182.0,
          1681.0
        ],
        [
          339.0,
          1697.0,
          2008.0,
          1820.0
        ],
        [
          339.0,
          1839.0,
          2197.0,
          1962.0
        ],
        [
          293.0,
          2008.0,
          783.0,
          2064.0
        ],
        [
          293.0,
          2206.0,
          1008.0,
          2259.0
        ],
        [
          293.0,
          2338.0,
          2248.0,
          2963.0
        ]
      ],
      "tokens_selected": 600,
      "tokens_all_ocr": 600,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 17,
      "question": "According to equation (18), (C)UA holds if which two PD expressions are zero?",
      "doc_name": "2405.09360",
      "category": "econ",
      "gt_bboxes": [
        [
          1327.0,
          2322.0,
          2331.0,
          2827.0
        ]
      ],
      "pred_bboxes": [
        [
          1605.0,
          2579.0,
          2327.0,
          2639.0
        ],
        [
          513.0,
          1060.0,
          924.0,
          1119.0
        ],
        [
          1735.0,
          2649.0,
          2327.0,
          2708.0
        ],
        [
          1327.0,
          2005.0,
          1403.0,
          2048.0
        ],
        [
          216.0,
          2259.0,
          492.0,
          2305.0
        ],
        [
          1671.0,
          1595.0,
          1990.0,
          1654.0
        ],
        [
          216.0,
          1126.0,
          418.0,
          1172.0
        ],
        [
          216.0,
          224.0,
          1217.0,
          505.0
        ],
        [
          219.0,
          538.0,
          712.0,
          587.0
        ],
        [
          216.0,
          594.0,
          1217.0,
          776.0
        ],
        [
          216.0,
          776.0,
          1217.0,
          961.0
        ],
        [
          216.0,
          957.0,
          1217.0,
          1053.0
        ],
        [
          216.0,
          1172.0,
          1217.0,
          1357.0
        ],
        [
          234.0,
          1360.0,
          1217.0,
          1423.0
        ],
        [
          216.0,
          1427.0,
          1217.0,
          1519.0
        ],
        [
          216.0,
          1526.0,
          1217.0,
          1618.0
        ],
        [
          234.0,
          1628.0,
          1217.0,
          1929.0
        ],
        [
          216.0,
          1942.0,
          1217.0,
          2223.0
        ],
        [
          216.0,
          2315.0,
          1217.0,
          2682.0
        ],
        [
          216.0,
          2685.0,
          1217.0,
          2824.0
        ],
        [
          216.0,
          2834.0,
          1217.0,
          2933.0
        ],
        [
          1531.0,
          237.0,
          2062.0,
          753.0
        ],
        [
          1324.0,
          868.0,
          2327.0,
          967.0
        ],
        [
          1608.0,
          1043.0,
          2039.0,
          1100.0
        ],
        [
          1327.0,
          1106.0,
          2327.0,
          1387.0
        ],
        [
          1327.0,
          1387.0,
          2327.0,
          1578.0
        ],
        [
          1327.0,
          1668.0,
          2016.0,
          1717.0
        ],
        [
          1327.0,
          1717.0,
          2327.0,
          1856.0
        ],
        [
          1327.0,
          1863.0,
          2284.0,
          1912.0
        ],
        [
          1625.0,
          1922.0,
          2327.0,
          1985.0
        ],
        [
          1352.0,
          2057.0,
          2299.0,
          2173.0
        ],
        [
          1327.0,
          2186.0,
          2327.0,
          2279.0
        ],
        [
          1327.0,
          2312.0,
          2156.0,
          2365.0
        ],
        [
          1327.0,
          2371.0,
          2327.0,
          2566.0
        ],
        [
          1327.0,
          2725.0,
          2325.0,
          2821.0
        ],
        [
          1327.0,
          2834.0,
          2325.0,
          2930.0
        ]
      ],
      "tokens_selected": 1704,
      "tokens_all_ocr": 1704,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 18,
      "question": "In Proposition 8\u2019s second claim, what factor multiplies \u03b5\u00b7K in the no-disadvantage bound, and which norm of PD is used in the inequality for |UD|?",
      "doc_name": "2405.09360",
      "category": "econ",
      "gt_bboxes": [
        [
          1324.0,
          731.0,
          2339.0,
          2938.0
        ]
      ],
      "pred_bboxes": [
        [
          1631.0,
          2348.0,
          2016.0,
          2404.0
        ],
        [
          1608.0,
          1773.0,
          2034.0,
          1830.0
        ],
        [
          1608.0,
          2041.0,
          2034.0,
          2097.0
        ],
        [
          630.0,
          2147.0,
          816.0,
          2200.0
        ],
        [
          645.0,
          218.0,
          791.0,
          267.0
        ],
        [
          216.0,
          911.0,
          791.0,
          961.0
        ],
        [
          216.0,
          1308.0,
          893.0,
          1357.0
        ],
        [
          1728.0,
          1106.0,
          2011.0,
          1159.0
        ],
        [
          214.0,
          280.0,
          1212.0,
          379.0
        ],
        [
          365.0,
          399.0,
          1074.0,
          614.0
        ],
        [
          214.0,
          627.0,
          1212.0,
          723.0
        ],
        [
          482.0,
          743.0,
          957.0,
          891.0
        ],
        [
          387.0,
          981.0,
          1212.0,
          1129.0
        ],
        [
          216.0,
          1149.0,
          1033.0,
          1199.0
        ],
        [
          252.0,
          1222.0,
          1186.0,
          1281.0
        ],
        [
          255.0,
          1380.0,
          1212.0,
          1526.0
        ],
        [
          216.0,
          1549.0,
          1212.0,
          1658.0
        ],
        [
          260.0,
          1681.0,
          1212.0,
          1833.0
        ],
        [
          216.0,
          1846.0,
          1212.0,
          1945.0
        ],
        [
          216.0,
          1972.0,
          1212.0,
          2117.0
        ],
        [
          216.0,
          2223.0,
          1212.0,
          2318.0
        ],
        [
          313.0,
          2345.0,
          1115.0,
          2513.0
        ],
        [
          216.0,
          2533.0,
          1212.0,
          2774.0
        ],
        [
          280.0,
          2801.0,
          1212.0,
          2857.0
        ],
        [
          216.0,
          2883.0,
          906.0,
          2933.0
        ],
        [
          1324.0,
          221.0,
          2325.0,
          317.0
        ],
        [
          1324.0,
          346.0,
          2325.0,
          396.0
        ],
        [
          1380.0,
          422.0,
          2266.0,
          485.0
        ],
        [
          1324.0,
          508.0,
          2325.0,
          696.0
        ],
        [
          1324.0,
          726.0,
          2325.0,
          822.0
        ],
        [
          1352.0,
          839.0,
          2325.0,
          1073.0
        ],
        [
          1324.0,
          1182.0,
          1983.0,
          1232.0
        ],
        [
          1347.0,
          1258.0,
          2299.0,
          1321.0
        ],
        [
          1324.0,
          1344.0,
          1822.0,
          1390.0
        ],
        [
          1378.0,
          1420.0,
          2281.0,
          1479.0
        ],
        [
          1324.0,
          1499.0,
          2325.0,
          1750.0
        ],
        [
          1324.0,
          1856.0,
          2325.0,
          2008.0
        ],
        [
          1324.0,
          2127.0,
          2325.0,
          2229.0
        ],
        [
          1324.0,
          2229.0,
          2325.0,
          2325.0
        ],
        [
          1324.0,
          2424.0,
          2325.0,
          2612.0
        ],
        [
          1327.0,
          2636.0,
          2325.0,
          2774.0
        ],
        [
          1324.0,
          2794.0,
          2325.0,
          2933.0
        ]
      ],
      "tokens_selected": 1871,
      "tokens_all_ocr": 1871,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 32,
      "question": "According to inequality (5), which denominator appears under (\u2211\u221ac_i(a_i))^2?",
      "doc_name": "2406.11528",
      "category": "econ",
      "gt_bboxes": [
        [
          281.0,
          1453.0,
          2263.0,
          2912.0
        ]
      ],
      "pred_bboxes": [
        [
          1084.0,
          1612.0,
          1460.0,
          1734.0
        ],
        [
          290.0,
          634.0,
          477.0,
          687.0
        ],
        [
          290.0,
          2345.0,
          699.0,
          2398.0
        ],
        [
          288.0,
          293.0,
          2253.0,
          416.0
        ],
        [
          1023.0,
          459.0,
          1523.0,
          597.0
        ],
        [
          747.0,
          670.0,
          1791.0,
          822.0
        ],
        [
          290.0,
          842.0,
          2253.0,
          967.0
        ],
        [
          362.0,
          967.0,
          1454.0,
          1024.0
        ],
        [
          850.0,
          1066.0,
          1694.0,
          1212.0
        ],
        [
          293.0,
          1238.0,
          1694.0,
          1304.0
        ],
        [
          362.0,
          1334.0,
          1161.0,
          1393.0
        ],
        [
          290.0,
          1453.0,
          2253.0,
          1572.0
        ],
        [
          288.0,
          1763.0,
          1822.0,
          1823.0
        ],
        [
          931.0,
          1866.0,
          1620.0,
          2024.0
        ],
        [
          288.0,
          2054.0,
          1937.0,
          2117.0
        ],
        [
          691.0,
          2157.0,
          2246.0,
          2309.0
        ],
        [
          786.0,
          2394.0,
          2246.0,
          2550.0
        ],
        [
          288.0,
          2573.0,
          2248.0,
          2728.0
        ],
        [
          969.0,
          2758.0,
          2246.0,
          2906.0
        ]
      ],
      "tokens_selected": 1169,
      "tokens_all_ocr": 1169,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 33,
      "question": "In the final inequality, E_Fw[y \u2212 w(y)] is bounded by what expression that is set equal to u(\u03b1*)/\u2212ln(1\u2212\u03b1*)?",
      "doc_name": "2406.11528",
      "category": "econ",
      "gt_bboxes": [
        [
          290.0,
          965.0,
          2254.0,
          2639.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          297.0,
          717.0,
          353.0
        ],
        [
          290.0,
          369.0,
          2253.0,
          518.0
        ],
        [
          365.0,
          554.0,
          2026.0,
          792.0
        ],
        [
          290.0,
          806.0,
          2253.0,
          924.0
        ],
        [
          290.0,
          951.0,
          2253.0,
          1142.0
        ],
        [
          862.0,
          1172.0,
          1679.0,
          1284.0
        ],
        [
          290.0,
          1304.0,
          2253.0,
          1476.0
        ],
        [
          740.0,
          1479.0,
          1804.0,
          1552.0
        ],
        [
          290.0,
          1562.0,
          2253.0,
          1678.0
        ],
        [
          806.0,
          1707.0,
          1735.0,
          1800.0
        ],
        [
          290.0,
          1820.0,
          2195.0,
          1882.0
        ],
        [
          439.0,
          1909.0,
          2098.0,
          2229.0
        ],
        [
          290.0,
          2246.0,
          2253.0,
          2418.0
        ],
        [
          773.0,
          2447.0,
          1771.0,
          2560.0
        ],
        [
          293.0,
          2576.0,
          2253.0,
          2636.0
        ],
        [
          290.0,
          2655.0,
          2253.0,
          2949.0
        ]
      ],
      "tokens_selected": 1518,
      "tokens_all_ocr": 1518,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 75,
      "question": "In the theorem shown, which theorem establishes identification, what lower bound on n is given, and what is the equation number of the moment condition?",
      "doc_name": "2410.14317",
      "category": "econ",
      "gt_bboxes": [
        [
          293.0,
          2345.0,
          2284.0,
          2888.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          2824.0,
          809.0,
          2883.0
        ],
        [
          288.0,
          280.0,
          1485.0,
          383.0
        ],
        [
          796.0,
          445.0,
          1751.0,
          743.0
        ],
        [
          288.0,
          789.0,
          2409.0,
          1225.0
        ],
        [
          359.0,
          1248.0,
          1490.0,
          1314.0
        ],
        [
          816.0,
          1377.0,
          1735.0,
          1638.0
        ],
        [
          288.0,
          1704.0,
          1796.0,
          1770.0
        ],
        [
          878.0,
          1833.0,
          2246.0,
          2034.0
        ],
        [
          288.0,
          2100.0,
          2253.0,
          2275.0
        ],
        [
          288.0,
          2318.0,
          2256.0,
          2493.0
        ],
        [
          987.0,
          2560.0,
          2246.0,
          2768.0
        ],
        [
          293.0,
          2936.0,
          2253.0,
          3019.0
        ]
      ],
      "tokens_selected": 767,
      "tokens_all_ocr": 767,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 106,
      "question": "Across all rows where the Test set genres are 'Pop, Rock', what is the median FMD value reported?",
      "doc_name": "2412.07948",
      "category": "eess",
      "gt_bboxes": [
        [
          226.0,
          851.0,
          1219.0,
          1840.0
        ]
      ],
      "pred_bboxes": [
        [
          1327.0,
          2084.0,
          1786.0,
          2137.0
        ],
        [
          472.0,
          208.0,
          2075.0,
          654.0
        ],
        [
          216.0,
          680.0,
          2325.0,
          776.0
        ],
        [
          268.0,
          852.0,
          1171.0,
          1612.0
        ],
        [
          219.0,
          1641.0,
          1222.0,
          1833.0
        ],
        [
          219.0,
          1902.0,
          1217.0,
          2097.0
        ],
        [
          222.0,
          2137.0,
          781.0,
          2186.0
        ],
        [
          222.0,
          2200.0,
          1217.0,
          2794.0
        ],
        [
          219.0,
          2797.0,
          1217.0,
          2933.0
        ],
        [
          1352.0,
          875.0,
          2299.0,
          1519.0
        ],
        [
          1324.0,
          1578.0,
          2322.0,
          1674.0
        ],
        [
          1327.0,
          1767.0,
          2322.0,
          2044.0
        ],
        [
          1327.0,
          2150.0,
          2322.0,
          2698.0
        ],
        [
          1327.0,
          2702.0,
          2322.0,
          2930.0
        ]
      ],
      "tokens_selected": 2296,
      "tokens_all_ocr": 2296,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 116,
      "question": "In this excerpt, how is the main diagnosis characterized, including its context?",
      "doc_name": "2412.09651",
      "category": "cs",
      "gt_bboxes": [
        [
          237.0,
          1855.0,
          2243.0,
          2365.0
        ]
      ],
      "pred_bboxes": [
        [
          228.0,
          231.0,
          2245.0,
          463.0
        ],
        [
          228.0,
          463.0,
          2247.0,
          1211.0
        ],
        [
          228.0,
          1211.0,
          2247.0,
          1671.0
        ],
        [
          228.0,
          1671.0,
          2245.0,
          1843.0
        ],
        [
          228.0,
          1847.0,
          2247.0,
          2363.0
        ],
        [
          288.0,
          2486.0,
          1192.0,
          2552.0
        ],
        [
          228.0,
          2612.0,
          2247.0,
          3188.0
        ]
      ],
      "tokens_selected": 841,
      "tokens_all_ocr": 841,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 118,
      "question": "When autonomously performing decision-tree steps, what three resources does the system utilize?",
      "doc_name": "2412.09651",
      "category": "cs",
      "gt_bboxes": [
        [
          237.0,
          1869.0,
          2246.0,
          2148.0
        ]
      ],
      "pred_bboxes": [
        [
          235.0,
          386.0,
          2247.0,
          1214.0
        ],
        [
          737.0,
          1253.0,
          1728.0,
          1292.0
        ],
        [
          228.0,
          1337.0,
          2247.0,
          1857.0
        ],
        [
          228.0,
          1857.0,
          2245.0,
          2145.0
        ],
        [
          228.0,
          2145.0,
          2245.0,
          2257.0
        ],
        [
          228.0,
          2261.0,
          2245.0,
          2545.0
        ],
        [
          302.0,
          2549.0,
          2247.0,
          2893.0
        ],
        [
          228.0,
          2918.0,
          2245.0,
          3033.0
        ]
      ],
      "tokens_selected": 1861,
      "tokens_all_ocr": 1861,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 125,
      "question": "In Code Snippet 8, what are the final numeric parameters passed to OS_SART and ASD_POCS, respectively?",
      "doc_name": "2412.10129",
      "category": "cs",
      "gt_bboxes": [
        [
          328.0,
          1239.0,
          2123.0,
          1469.0
        ]
      ],
      "pred_bboxes": [
        [
          298.0,
          1952.0,
          1018.0,
          2015.0
        ],
        [
          280.0,
          363.0,
          2093.0,
          908.0
        ],
        [
          293.0,
          951.0,
          2154.0,
          1090.0
        ],
        [
          612.0,
          1222.0,
          2024.0,
          1288.0
        ],
        [
          336.0,
          1301.0,
          1493.0,
          1466.0
        ],
        [
          293.0,
          1479.0,
          2162.0,
          1879.0
        ],
        [
          293.0,
          2048.0,
          2162.0,
          2513.0
        ],
        [
          293.0,
          2513.0,
          2159.0,
          2979.0
        ],
        [
          293.0,
          2982.0,
          2154.0,
          3111.0
        ]
      ],
      "tokens_selected": 1504,
      "tokens_all_ocr": 1504,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 187,
      "question": "During every step, when counts are non-zero, what exact signals with their quantities do the column and row counters assert?",
      "doc_name": "2412.17966",
      "category": "cs",
      "gt_bboxes": [
        [
          1295.0,
          1758.0,
          2356.0,
          2797.0
        ]
      ],
      "pred_bboxes": [
        [
          199.0,
          1767.0,
          518.0,
          1813.0
        ],
        [
          1296.0,
          201.0,
          1671.0,
          247.0
        ],
        [
          451.0,
          1133.0,
          998.0,
          1179.0
        ],
        [
          214.0,
          198.0,
          1237.0,
          802.0
        ],
        [
          196.0,
          825.0,
          1248.0,
          875.0
        ],
        [
          196.0,
          974.0,
          1248.0,
          1070.0
        ],
        [
          199.0,
          1215.0,
          1248.0,
          1314.0
        ],
        [
          579.0,
          1354.0,
          1245.0,
          1410.0
        ],
        [
          199.0,
          1453.0,
          1248.0,
          1704.0
        ],
        [
          201.0,
          1846.0,
          1250.0,
          2490.0
        ],
        [
          201.0,
          2497.0,
          1250.0,
          2992.0
        ],
        [
          1296.0,
          264.0,
          2345.0,
          1255.0
        ],
        [
          1296.0,
          1258.0,
          2345.0,
          1552.0
        ],
        [
          1296.0,
          1555.0,
          2345.0,
          1750.0
        ],
        [
          1296.0,
          1754.0,
          2345.0,
          2794.0
        ],
        [
          1296.0,
          2797.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 2147,
      "tokens_all_ocr": 2147,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 190,
      "question": "In Fig. 7, during the generation process, through which aligner does the LLM produce continuous tokens, and what is the resulting latent representation's symbol?",
      "doc_name": "2412.18619",
      "category": "eess",
      "gt_bboxes": [
        [
          170.0,
          1162.0,
          1846.0,
          1792.0
        ]
      ],
      "pred_bboxes": [
        [
          184.0,
          348.0,
          1832.0,
          453.0
        ],
        [
          184.0,
          471.0,
          1836.0,
          1030.0
        ],
        [
          184.0,
          1063.0,
          889.0,
          1111.0
        ],
        [
          184.0,
          1159.0,
          1834.0,
          1513.0
        ],
        [
          182.0,
          1555.0,
          1836.0,
          1789.0
        ],
        [
          184.0,
          1843.0,
          1836.0,
          2096.0
        ],
        [
          184.0,
          2096.0,
          1836.0,
          2399.0
        ],
        [
          184.0,
          2420.0,
          1836.0,
          2570.0
        ],
        [
          184.0,
          2591.0,
          1836.0,
          2744.0
        ]
      ],
      "tokens_selected": 1338,
      "tokens_all_ocr": 1338,
      "tokens_full_image": 2210,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 199,
      "question": "In the NTP framework, what are the two basic tokenizer features, and what notation denotes the token sequences for the model\u2019s input and output?",
      "doc_name": "2412.18619",
      "category": "eess",
      "gt_bboxes": [
        [
          185.0,
          2590.0,
          1852.0,
          2760.0
        ]
      ],
      "pred_bboxes": [
        [
          186.0,
          525.0,
          1834.0,
          1951.0
        ],
        [
          184.0,
          342.0,
          1834.0,
          480.0
        ],
        [
          186.0,
          2054.0,
          1838.0,
          2558.0
        ],
        [
          186.0,
          2588.0,
          1838.0,
          2735.0
        ]
      ],
      "tokens_selected": 3134,
      "tokens_all_ocr": 3134,
      "tokens_full_image": 2210,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 202,
      "question": "At p=1013, what is the approximate difference between shallow and original errors?",
      "doc_name": "2412.18823",
      "category": "cs",
      "gt_bboxes": [
        [
          726.0,
          1853.0,
          1843.0,
          2524.0
        ]
      ],
      "pred_bboxes": [
        [
          753.0,
          578.0,
          1812.0,
          2510.0
        ],
        [
          620.0,
          508.0,
          1937.0,
          561.0
        ],
        [
          553.0,
          2672.0,
          2008.0,
          2768.0
        ]
      ],
      "tokens_selected": 1876,
      "tokens_all_ocr": 1876,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 250,
      "question": "By how many beats does the latency of 'PH.C C' exceed the combined latencies of 'MX.C C V' and 'MXX.C C1 C2 V'?",
      "doc_name": "2412.20486",
      "category": "cs",
      "gt_bboxes": [
        [
          213.0,
          1202.0,
          2317.0,
          2166.0
        ]
      ],
      "pred_bboxes": [
        [
          275.0,
          231.0,
          2338.0,
          1116.0
        ],
        [
          678.0,
          1129.0,
          1858.0,
          1179.0
        ],
        [
          255.0,
          1275.0,
          2287.0,
          2147.0
        ],
        [
          224.0,
          1199.0,
          2322.0,
          1255.0
        ],
        [
          395.0,
          2203.0,
          1041.0,
          2593.0
        ],
        [
          349.0,
          2632.0,
          1097.0,
          2685.0
        ],
        [
          196.0,
          2794.0,
          1248.0,
          2992.0
        ],
        [
          1294.0,
          2209.0,
          2348.0,
          2606.0
        ],
        [
          1294.0,
          2642.0,
          2348.0,
          2992.0
        ]
      ],
      "tokens_selected": 2946,
      "tokens_all_ocr": 2946,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 298,
      "question": "Among the bracketed references shown, which specify page numbers, and what pages are cited?",
      "doc_name": "2412.05250",
      "category": "math",
      "gt_bboxes": [
        [
          322.0,
          908.0,
          2232.0,
          2716.0
        ]
      ],
      "pred_bboxes": [
        [
          324.0,
          396.0,
          2223.0,
          640.0
        ],
        [
          444.0,
          680.0,
          2105.0,
          862.0
        ],
        [
          324.0,
          901.0,
          2223.0,
          1083.0
        ],
        [
          321.0,
          1083.0,
          2225.0,
          1803.0
        ],
        [
          321.0,
          1803.0,
          2225.0,
          2467.0
        ],
        [
          324.0,
          2470.0,
          2220.0,
          2708.0
        ]
      ],
      "tokens_selected": 663,
      "tokens_all_ocr": 663,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 337,
      "question": "In Remark 3.4, despite the conjectured form for equality in (3.4), which explicit function is stated to satisfy the equality case yet cannot be written in that form?",
      "doc_name": "2412.12372",
      "category": "math",
      "gt_bboxes": [
        [
          287.0,
          1022.0,
          2258.0,
          1773.0
        ]
      ],
      "pred_bboxes": [
        [
          1023.0,
          2236.0,
          1518.0,
          2345.0
        ],
        [
          980.0,
          1232.0,
          1562.0,
          1294.0
        ],
        [
          285.0,
          287.0,
          2256.0,
          416.0
        ],
        [
          735.0,
          439.0,
          1807.0,
          564.0
        ],
        [
          285.0,
          568.0,
          2261.0,
          789.0
        ],
        [
          865.0,
          809.0,
          1669.0,
          924.0
        ],
        [
          285.0,
          1010.0,
          2256.0,
          1235.0
        ],
        [
          285.0,
          1294.0,
          2256.0,
          1403.0
        ],
        [
          939.0,
          1410.0,
          1613.0,
          1466.0
        ],
        [
          285.0,
          1466.0,
          2256.0,
          1638.0
        ],
        [
          285.0,
          1661.0,
          2256.0,
          1773.0
        ],
        [
          285.0,
          1793.0,
          2256.0,
          1962.0
        ],
        [
          285.0,
          1985.0,
          2256.0,
          2213.0
        ],
        [
          285.0,
          2358.0,
          2256.0,
          2470.0
        ],
        [
          793.0,
          2493.0,
          1751.0,
          2606.0
        ],
        [
          285.0,
          2619.0,
          1631.0,
          2678.0
        ],
        [
          893.0,
          2698.0,
          1646.0,
          2811.0
        ],
        [
          285.0,
          2824.0,
          1291.0,
          2880.0
        ],
        [
          791.0,
          2900.0,
          1751.0,
          3015.0
        ]
      ],
      "tokens_selected": 1587,
      "tokens_all_ocr": 1587,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 353,
      "question": "In Proposition 4.3, what equation characterizes T^E and for which \u03be does it hold?",
      "doc_name": "2412.12446",
      "category": "math",
      "gt_bboxes": [
        [
          480.0,
          2886.0,
          2001.0,
          3128.0
        ]
      ],
      "pred_bboxes": [
        [
          484.0,
          2132.0,
          598.0,
          2184.0
        ],
        [
          481.0,
          474.0,
          1995.0,
          776.0
        ],
        [
          481.0,
          807.0,
          1690.0,
          1074.0
        ],
        [
          481.0,
          1099.0,
          1995.0,
          1408.0
        ],
        [
          484.0,
          1436.0,
          1993.0,
          1563.0
        ],
        [
          484.0,
          1594.0,
          1993.0,
          1773.0
        ],
        [
          531.0,
          1798.0,
          1943.0,
          2114.0
        ],
        [
          670.0,
          2212.0,
          1799.0,
          2381.0
        ],
        [
          484.0,
          2483.0,
          1993.0,
          2855.0
        ],
        [
          484.0,
          2883.0,
          1993.0,
          3122.0
        ]
      ],
      "tokens_selected": 1778,
      "tokens_all_ocr": 1778,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 368,
      "question": "Within the definition shown, what is the time-one map of a Hamiltonian isotopy called, and what is \u03b9_{\u03c6\u0307_t} \u03c9 equal to?",
      "doc_name": "2412.20966",
      "category": "math",
      "gt_bboxes": [
        [
          517.0,
          742.0,
          2144.0,
          996.0
        ]
      ],
      "pred_bboxes": [
        [
          520.0,
          538.0,
          2136.0,
          696.0
        ],
        [
          520.0,
          733.0,
          2136.0,
          990.0
        ],
        [
          520.0,
          1024.0,
          2136.0,
          1225.0
        ],
        [
          520.0,
          1261.0,
          2136.0,
          1466.0
        ],
        [
          520.0,
          1499.0,
          2136.0,
          1704.0
        ],
        [
          523.0,
          1737.0,
          2136.0,
          1942.0
        ],
        [
          589.0,
          1942.0,
          2136.0,
          2147.0
        ],
        [
          520.0,
          2180.0,
          2136.0,
          2332.0
        ],
        [
          520.0,
          2365.0,
          2136.0,
          2513.0
        ],
        [
          520.0,
          2556.0,
          2136.0,
          2655.0
        ]
      ],
      "tokens_selected": 1062,
      "tokens_all_ocr": 1062,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 404,
      "question": "Between t=0.01 and t=0.1, which intermediate time label appears in both panels (a) and (b)?",
      "doc_name": "2411.15169",
      "category": "physics",
      "gt_bboxes": [
        [
          383.0,
          1360.0,
          2183.0,
          2334.0
        ]
      ],
      "pred_bboxes": [
        [
          408.0,
          393.0,
          1222.0,
          452.0
        ],
        [
          408.0,
          478.0,
          2139.0,
          772.0
        ],
        [
          408.0,
          829.0,
          1319.0,
          891.0
        ],
        [
          408.0,
          918.0,
          2139.0,
          1318.0
        ],
        [
          387.0,
          1387.0,
          2162.0,
          1972.0
        ],
        [
          405.0,
          2034.0,
          2144.0,
          2325.0
        ]
      ],
      "tokens_selected": 1784,
      "tokens_all_ocr": 1784,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 405,
      "question": "Across the four panels (t=0, 0.1, 0.3, 1), which contour value appears in exactly three of them?",
      "doc_name": "2411.15169",
      "category": "physics",
      "gt_bboxes": [
        [
          409.0,
          1050.0,
          2144.0,
          1753.0
        ]
      ],
      "pred_bboxes": [
        [
          408.0,
          393.0,
          2139.0,
          1020.0
        ],
        [
          428.0,
          1047.0,
          2144.0,
          1469.0
        ],
        [
          405.0,
          1519.0,
          2141.0,
          1754.0
        ],
        [
          408.0,
          1892.0,
          1342.0,
          1975.0
        ],
        [
          408.0,
          2011.0,
          2139.0,
          2190.0
        ],
        [
          1028.0,
          2176.0,
          2128.0,
          2302.0
        ],
        [
          408.0,
          2315.0,
          2139.0,
          2834.0
        ]
      ],
      "tokens_selected": 1610,
      "tokens_all_ocr": 1610,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 407,
      "question": "According to the excerpt, what are the exact notations (with indices/superscripts) for the junction-points and the change due to jumps in u^{p,q}(x,y)?",
      "doc_name": "2411.15169",
      "category": "physics",
      "gt_bboxes": [
        [
          394.0,
          889.0,
          2143.0,
          1157.0
        ]
      ],
      "pred_bboxes": [
        [
          405.0,
          389.0,
          2136.0,
          743.0
        ],
        [
          405.0,
          806.0,
          1403.0,
          875.0
        ],
        [
          408.0,
          901.0,
          2136.0,
          1139.0
        ],
        [
          408.0,
          1195.0,
          1477.0,
          1258.0
        ],
        [
          408.0,
          1284.0,
          2197.0,
          1403.0
        ],
        [
          408.0,
          1529.0,
          2139.0,
          2289.0
        ],
        [
          405.0,
          2398.0,
          2141.0,
          2741.0
        ],
        [
          408.0,
          2863.0,
          2047.0,
          2930.0
        ],
        [
          408.0,
          2956.0,
          2139.0,
          3072.0
        ]
      ],
      "tokens_selected": 2120,
      "tokens_all_ocr": 2120,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 420,
      "question": "According to the text, which index is defined as the inverse of the system\u2019s persistence time near \u03b6, what is its numerical range, and what does a value close to 0 suggest?",
      "doc_name": "2412.10069",
      "category": "physics",
      "gt_bboxes": [
        [
          431.0,
          1166.0,
          2103.0,
          2843.0
        ]
      ],
      "pred_bboxes": [
        [
          456.0,
          525.0,
          2082.0,
          1004.0
        ],
        [
          456.0,
          1080.0,
          1817.0,
          1142.0
        ],
        [
          456.0,
          1179.0,
          2085.0,
          2500.0
        ],
        [
          456.0,
          2500.0,
          2082.0,
          2801.0
        ]
      ],
      "tokens_selected": 559,
      "tokens_all_ocr": 559,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 436,
      "question": "According to the caption, which nodes are common to the predominant MIS solutions for the relaxed and full embedded graphs?",
      "doc_name": "2412.14976",
      "category": "physics",
      "gt_bboxes": [
        [
          205.0,
          209.0,
          2360.0,
          1343.0
        ]
      ],
      "pred_bboxes": [
        [
          257.0,
          208.0,
          2299.0,
          842.0
        ],
        [
          216.0,
          885.0,
          2345.0,
          1331.0
        ],
        [
          219.0,
          1413.0,
          1245.0,
          2229.0
        ],
        [
          222.0,
          2242.0,
          1245.0,
          3009.0
        ],
        [
          1314.0,
          1413.0,
          2340.0,
          2896.0
        ],
        [
          1314.0,
          2916.0,
          2338.0,
          3009.0
        ]
      ],
      "tokens_selected": 2288,
      "tokens_all_ocr": 2288,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 452,
      "question": "In panel (a), which symbols denote the paths from slits A and B to the detection point, and in panel (b), what is the unit on the y-axis variable shown horizontally?",
      "doc_name": "2412.17161",
      "category": "physics",
      "gt_bboxes": [
        [
          1313.0,
          730.0,
          2348.0,
          1983.0
        ]
      ],
      "pred_bboxes": [
        [
          219.0,
          221.0,
          451.0,
          264.0
        ],
        [
          219.0,
          267.0,
          1245.0,
          984.0
        ],
        [
          224.0,
          1073.0,
          1235.0,
          1166.0
        ],
        [
          219.0,
          1222.0,
          1245.0,
          1849.0
        ],
        [
          428.0,
          1876.0,
          1240.0,
          2219.0
        ],
        [
          219.0,
          2252.0,
          1245.0,
          2632.0
        ],
        [
          255.0,
          2669.0,
          1240.0,
          2774.0
        ],
        [
          219.0,
          2817.0,
          1245.0,
          3012.0
        ],
        [
          1314.0,
          218.0,
          2340.0,
          551.0
        ],
        [
          1365.0,
          726.0,
          2294.0,
          1651.0
        ],
        [
          1314.0,
          1701.0,
          2340.0,
          1981.0
        ],
        [
          1314.0,
          2147.0,
          2340.0,
          3012.0
        ]
      ],
      "tokens_selected": 2351,
      "tokens_all_ocr": 2351,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 467,
      "question": "According to the figure caption, what are the event dates and which Royal Observatory Greenwich sheet numbers were digitised?",
      "doc_name": "2501.00176",
      "category": "physics",
      "gt_bboxes": [
        [
          171.0,
          1396.0,
          2375.0,
          2248.0
        ]
      ],
      "pred_bboxes": [
        [
          1707.0,
          2880.0,
          1983.0,
          2926.0
        ],
        [
          1618.0,
          2811.0,
          2072.0,
          2857.0
        ],
        [
          393.0,
          221.0,
          2146.0,
          1245.0
        ],
        [
          229.0,
          1275.0,
          2297.0,
          1324.0
        ],
        [
          484.0,
          1384.0,
          2054.0,
          2140.0
        ],
        [
          178.0,
          2157.0,
          2361.0,
          2239.0
        ],
        [
          178.0,
          2312.0,
          1222.0,
          2900.0
        ],
        [
          178.0,
          2903.0,
          1222.0,
          3081.0
        ],
        [
          1319.0,
          2312.0,
          2368.0,
          2764.0
        ],
        [
          1319.0,
          2946.0,
          2368.0,
          3085.0
        ]
      ],
      "tokens_selected": 4122,
      "tokens_all_ocr": 4122,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 472,
      "question": "Among panels where \u03b7 starts at 100% at \u03c9/\u03a9\u22480, what is the ratio of the largest to smallest \u0394\u03c4 values?",
      "doc_name": "2501.00475",
      "category": "physics",
      "gt_bboxes": [
        [
          205.0,
          200.0,
          2354.0,
          1337.0
        ]
      ],
      "pred_bboxes": [
        [
          211.0,
          198.0,
          2345.0,
          1156.0
        ],
        [
          214.0,
          1195.0,
          2348.0,
          1331.0
        ],
        [
          216.0,
          1420.0,
          1245.0,
          1902.0
        ],
        [
          216.0,
          1902.0,
          1243.0,
          1995.0
        ],
        [
          510.0,
          2015.0,
          1243.0,
          2127.0
        ],
        [
          216.0,
          2147.0,
          1245.0,
          2289.0
        ],
        [
          216.0,
          2292.0,
          1245.0,
          2381.0
        ],
        [
          428.0,
          2404.0,
          1243.0,
          2513.0
        ],
        [
          456.0,
          2560.0,
          1243.0,
          2616.0
        ],
        [
          216.0,
          2642.0,
          1245.0,
          2926.0
        ],
        [
          410.0,
          2946.0,
          1245.0,
          3019.0
        ],
        [
          1314.0,
          1420.0,
          2039.0,
          1469.0
        ],
        [
          1312.0,
          1473.0,
          2340.0,
          1569.0
        ],
        [
          1620.0,
          1598.0,
          2338.0,
          1661.0
        ],
        [
          1312.0,
          1694.0,
          2340.0,
          1839.0
        ],
        [
          1386.0,
          1869.0,
          2338.0,
          1985.0
        ],
        [
          1472.0,
          2057.0,
          2338.0,
          2124.0
        ],
        [
          1314.0,
          2163.0,
          2246.0,
          2213.0
        ],
        [
          1312.0,
          2213.0,
          2340.0,
          2309.0
        ],
        [
          1403.0,
          2338.0,
          2338.0,
          2444.0
        ],
        [
          1314.0,
          2470.0,
          2243.0,
          2520.0
        ],
        [
          1365.0,
          2546.0,
          2338.0,
          2609.0
        ],
        [
          1406.0,
          2682.0,
          2338.0,
          2745.0
        ],
        [
          1312.0,
          2781.0,
          2340.0,
          2873.0
        ],
        [
          1694.0,
          2903.0,
          2338.0,
          3009.0
        ]
      ],
      "tokens_selected": 2663,
      "tokens_all_ocr": 2663,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 478,
      "question": "For \u0394t = 1 \u03bcs at f = 10 MHz, what N_per is obtained, and from approximately how many wave periods do the simulations show subharmonics starting?",
      "doc_name": "2501.00475",
      "category": "physics",
      "gt_bboxes": [
        [
          1300.0,
          1380.0,
          2357.0,
          2700.0
        ]
      ],
      "pred_bboxes": [
        [
          216.0,
          198.0,
          2345.0,
          1166.0
        ],
        [
          216.0,
          1205.0,
          2345.0,
          1294.0
        ],
        [
          219.0,
          1387.0,
          1243.0,
          1820.0
        ],
        [
          219.0,
          1836.0,
          1243.0,
          2358.0
        ],
        [
          219.0,
          2371.0,
          1243.0,
          2665.0
        ],
        [
          219.0,
          2682.0,
          1243.0,
          3012.0
        ],
        [
          1314.0,
          1387.0,
          2230.0,
          1436.0
        ],
        [
          1314.0,
          1436.0,
          2338.0,
          1962.0
        ],
        [
          1314.0,
          1965.0,
          2338.0,
          2688.0
        ]
      ],
      "tokens_selected": 2424,
      "tokens_all_ocr": 2424,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 492,
      "question": "At which tolerance level is the ratio of Class II restoration mean to its standard deviation closest to 10, and what is that ratio (rounded to two decimals)?",
      "doc_name": "2404.05865",
      "category": "q-bio",
      "gt_bboxes": [
        [
          274.0,
          1720.0,
          2308.0,
          2680.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          313.0,
          2256.0,
          1453.0
        ],
        [
          395.0,
          1473.0,
          2162.0,
          1582.0
        ],
        [
          293.0,
          1721.0,
          2276.0,
          2576.0
        ],
        [
          559.0,
          2606.0,
          1942.0,
          2662.0
        ]
      ],
      "tokens_selected": 2454,
      "tokens_all_ocr": 2454,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 501,
      "question": "In the row where the Domain annotation reads 'AA = 2,3,4', what are the corresponding Active Site positions and Disulfide bond entry?",
      "doc_name": "2410.10919",
      "category": "q-bio",
      "gt_bboxes": [
        [
          173.0,
          1518.0,
          2319.0,
          2914.0
        ]
      ],
      "pred_bboxes": [
        [
          181.0,
          196.0,
          2292.0,
          628.0
        ],
        [
          181.0,
          625.0,
          2292.0,
          1162.0
        ],
        [
          181.0,
          1162.0,
          2292.0,
          1467.0
        ],
        [
          404.0,
          1520.0,
          2068.0,
          2626.0
        ],
        [
          181.0,
          2679.0,
          2292.0,
          2889.0
        ]
      ],
      "tokens_selected": 2637,
      "tokens_all_ocr": 2637,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 512,
      "question": "Among the deletion strategies, which shows differing v4 between its 'best' and 'worst' rows, and what are those v4 values?",
      "doc_name": "2411.12087",
      "category": "q-bio",
      "gt_bboxes": [
        [
          369.0,
          732.0,
          1971.0,
          1547.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          1684.0,
          924.0,
          1754.0
        ],
        [
          290.0,
          247.0,
          2031.0,
          614.0
        ],
        [
          439.0,
          726.0,
          1876.0,
          1370.0
        ],
        [
          357.0,
          1410.0,
          1960.0,
          1536.0
        ],
        [
          293.0,
          1770.0,
          2026.0,
          1965.0
        ],
        [
          293.0,
          2015.0,
          2026.0,
          2186.0
        ],
        [
          293.0,
          2223.0,
          2026.0,
          2348.0
        ],
        [
          293.0,
          2394.0,
          2026.0,
          2599.0
        ],
        [
          293.0,
          2642.0,
          1776.0,
          2725.0
        ],
        [
          293.0,
          2768.0,
          1000.0,
          2830.0
        ]
      ],
      "tokens_selected": 1741,
      "tokens_all_ocr": 1741,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 548,
      "question": "In the excerpt, which topic is cited as [21], and what does it involve identifying?",
      "doc_name": "2411.16084",
      "category": "q-bio",
      "gt_bboxes": [
        [
          291.0,
          2373.0,
          2258.0,
          2830.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          297.0,
          2251.0,
          465.0
        ],
        [
          293.0,
          505.0,
          2251.0,
          901.0
        ],
        [
          293.0,
          938.0,
          2251.0,
          1503.0
        ],
        [
          293.0,
          1539.0,
          2251.0,
          2328.0
        ],
        [
          293.0,
          2368.0,
          2251.0,
          2817.0
        ]
      ],
      "tokens_selected": 711,
      "tokens_all_ocr": 711,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 570,
      "question": "From the Fig. 7 title and caption, what normalization technique is referenced and what is the distance metric formula?",
      "doc_name": "2410.22346",
      "category": "q-fin",
      "gt_bboxes": [
        [
          183.0,
          198.0,
          1257.0,
          1344.0
        ]
      ],
      "pred_bboxes": [
        [
          561.0,
          2384.0,
          885.0,
          2431.0
        ],
        [
          204.0,
          2447.0,
          311.0,
          2493.0
        ],
        [
          204.0,
          211.0,
          1212.0,
          802.0
        ],
        [
          196.0,
          825.0,
          1248.0,
          1318.0
        ],
        [
          204.0,
          1370.0,
          1217.0,
          1965.0
        ],
        [
          196.0,
          1991.0,
          1248.0,
          2289.0
        ],
        [
          201.0,
          2497.0,
          1248.0,
          2992.0
        ],
        [
          1306.0,
          211.0,
          2322.0,
          663.0
        ],
        [
          1291.0,
          687.0,
          2345.0,
          1086.0
        ],
        [
          1291.0,
          1182.0,
          2340.0,
          1631.0
        ],
        [
          1291.0,
          1651.0,
          2345.0,
          2200.0
        ],
        [
          1294.0,
          2295.0,
          2345.0,
          2493.0
        ],
        [
          1294.0,
          2497.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 3549,
      "tokens_all_ocr": 3549,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 576,
      "question": "Per Fig. 4\u2019s caption, what is the ratio of stressed to rally regime average correlations?",
      "doc_name": "2410.22346",
      "category": "q-fin",
      "gt_bboxes": [
        [
          185.0,
          1139.0,
          1261.0,
          1924.0
        ]
      ],
      "pred_bboxes": [
        [
          242.0,
          247.0,
          2325.0,
          772.0
        ],
        [
          193.0,
          796.0,
          2348.0,
          1053.0
        ],
        [
          209.0,
          1136.0,
          1225.0,
          1585.0
        ],
        [
          196.0,
          1608.0,
          1250.0,
          1909.0
        ],
        [
          199.0,
          2021.0,
          1248.0,
          2322.0
        ],
        [
          199.0,
          2335.0,
          1248.0,
          2830.0
        ],
        [
          196.0,
          2844.0,
          1248.0,
          2992.0
        ],
        [
          1294.0,
          1139.0,
          2345.0,
          1489.0
        ],
        [
          1294.0,
          1549.0,
          2348.0,
          2229.0
        ],
        [
          1294.0,
          2252.0,
          2345.0,
          2606.0
        ],
        [
          1577.0,
          2712.0,
          2059.0,
          2761.0
        ],
        [
          1294.0,
          2794.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 3034,
      "tokens_all_ocr": 3034,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 608,
      "question": "In the plot, what is the highest labeled y-axis value, and which figure number appears in the caption?",
      "doc_name": "2412.12458",
      "category": "q-fin",
      "gt_bboxes": [
        [
          537.0,
          1677.0,
          2023.0,
          3054.0
        ]
      ],
      "pred_bboxes": [
        [
          890.0,
          2992.0,
          1654.0,
          3045.0
        ]
      ],
      "tokens_selected": 14,
      "tokens_all_ocr": 4738,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 634,
      "question": "In the acknowledgments, which alphanumeric code immediately follows 'RECON-NET'?",
      "doc_name": "2412.16122",
      "category": "q-fin",
      "gt_bboxes": [
        [
          265.0,
          2211.0,
          2257.0,
          3083.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          287.0,
          2248.0,
          614.0
        ],
        [
          290.0,
          657.0,
          2251.0,
          1248.0
        ],
        [
          349.0,
          1496.0,
          1212.0,
          1555.0
        ],
        [
          293.0,
          1658.0,
          2248.0,
          1813.0
        ],
        [
          357.0,
          2064.0,
          982.0,
          2120.0
        ],
        [
          288.0,
          2219.0,
          2251.0,
          3075.0
        ]
      ],
      "tokens_selected": 405,
      "tokens_all_ocr": 405,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 651,
      "question": "Between x=10 and x=24 (even ticks), at how many labeled points is the Residual above zero?",
      "doc_name": "2412.16927",
      "category": "q-fin",
      "gt_bboxes": [
        [
          249.0,
          698.0,
          2096.0,
          1591.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          2427.0,
          975.0,
          2474.0
        ],
        [
          760.0,
          290.0,
          1776.0,
          630.0
        ],
        [
          301.0,
          683.0,
          2093.0,
          1453.0
        ],
        [
          290.0,
          1509.0,
          1074.0,
          1555.0
        ],
        [
          283.0,
          1602.0,
          2126.0,
          2368.0
        ],
        [
          319.0,
          2513.0,
          1511.0,
          2563.0
        ],
        [
          454.0,
          2606.0,
          2090.0,
          2913.0
        ]
      ],
      "tokens_selected": 3121,
      "tokens_all_ocr": 3121,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 678,
      "question": "Across \u03c6 = 0.5, 1.0, and 2.0, which \u03c6 has the most outlier dots, and how many?",
      "doc_name": "2405.20601",
      "category": "stat",
      "gt_bboxes": [
        [
          277.0,
          300.0,
          2263.0,
          1254.0
        ]
      ],
      "pred_bboxes": [
        [
          500.0,
          303.0,
          2042.0,
          1066.0
        ],
        [
          288.0,
          1129.0,
          2253.0,
          1258.0
        ],
        [
          288.0,
          1327.0,
          2256.0,
          1796.0
        ],
        [
          293.0,
          1912.0,
          1827.0,
          1988.0
        ],
        [
          288.0,
          2048.0,
          2256.0,
          2523.0
        ],
        [
          288.0,
          2550.0,
          2256.0,
          2923.0
        ]
      ],
      "tokens_selected": 2008,
      "tokens_all_ocr": 2008,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 683,
      "question": "In the step-function diagram, which leaf labels the top of the rightmost vertical strip, and what exact inequality in the decision tree leads to that leaf?",
      "doc_name": "2405.20601",
      "category": "stat",
      "gt_bboxes": [
        [
          285.0,
          283.0,
          2260.0,
          1131.0
        ]
      ],
      "pred_bboxes": [
        [
          385.0,
          280.0,
          2156.0,
          951.0
        ],
        [
          290.0,
          997.0,
          2253.0,
          1126.0
        ],
        [
          288.0,
          1199.0,
          2256.0,
          1572.0
        ],
        [
          293.0,
          1684.0,
          2113.0,
          1770.0
        ],
        [
          288.0,
          1823.0,
          2259.0,
          2593.0
        ],
        [
          288.0,
          2622.0,
          2256.0,
          2996.0
        ]
      ],
      "tokens_selected": 1719,
      "tokens_all_ocr": 1719,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 716,
      "question": "After removing the s smallest and r largest eigenvalues, what exact eigenvalue ratio defines the effective condition number \u03ba_{s+1,p\u2212r}(Q) in equation (8)?",
      "doc_name": "2411.04729",
      "category": "stat",
      "gt_bboxes": [
        [
          357.0,
          1000.0,
          2134.0,
          2838.0
        ]
      ],
      "pred_bboxes": [
        [
          365.0,
          916.0,
          941.0,
          972.0
        ],
        [
          365.0,
          344.0,
          2113.0,
          860.0
        ],
        [
          365.0,
          1000.0,
          2110.0,
          1285.0
        ],
        [
          365.0,
          1309.0,
          2113.0,
          1481.0
        ],
        [
          903.0,
          1509.0,
          2105.0,
          1667.0
        ],
        [
          365.0,
          1692.0,
          2110.0,
          1804.0
        ],
        [
          365.0,
          1829.0,
          2110.0,
          1998.0
        ],
        [
          365.0,
          2001.0,
          2110.0,
          2510.0
        ],
        [
          1023.0,
          2535.0,
          2105.0,
          2640.0
        ],
        [
          362.0,
          2665.0,
          2110.0,
          2830.0
        ]
      ],
      "tokens_selected": 924,
      "tokens_all_ocr": 924,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 717,
      "question": "According to the excerpt, what is U[\u03b80, \u03b80], and under exactly what condition are \u03b8k,g and \u03b8k\u2032,g\u2032 connected in G_Q?",
      "doc_name": "2411.04729",
      "category": "stat",
      "gt_bboxes": [
        [
          345.0,
          670.0,
          2130.0,
          1806.0
        ]
      ],
      "pred_bboxes": [
        [
          365.0,
          579.0,
          936.0,
          642.0
        ],
        [
          365.0,
          344.0,
          2110.0,
          519.0
        ],
        [
          365.0,
          667.0,
          2110.0,
          842.0
        ],
        [
          414.0,
          874.0,
          2105.0,
          1028.0
        ],
        [
          365.0,
          1053.0,
          2110.0,
          1225.0
        ],
        [
          365.0,
          1225.0,
          2110.0,
          1559.0
        ],
        [
          365.0,
          1559.0,
          2110.0,
          1783.0
        ],
        [
          365.0,
          1861.0,
          1827.0,
          1931.0
        ],
        [
          365.0,
          1969.0,
          2110.0,
          2142.0
        ],
        [
          365.0,
          2180.0,
          2110.0,
          2296.0
        ],
        [
          365.0,
          2331.0,
          2110.0,
          2503.0
        ],
        [
          365.0,
          2538.0,
          2110.0,
          2823.0
        ]
      ],
      "tokens_selected": 1228,
      "tokens_all_ocr": 1228,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 729,
      "question": "In Figure 2\u2019s caption, the first condition B(x0, r0) \u2286 B(x\u2020, r1) reduces to which explicit inequality?",
      "doc_name": "2412.11303",
      "category": "stat",
      "gt_bboxes": [
        [
          357.0,
          294.0,
          2154.0,
          1617.0
        ]
      ],
      "pred_bboxes": [
        [
          349.0,
          297.0,
          2062.0,
          1324.0
        ],
        [
          416.0,
          1334.0,
          2139.0,
          1595.0
        ],
        [
          349.0,
          1671.0,
          1733.0,
          1734.0
        ],
        [
          855.0,
          1783.0,
          1694.0,
          1889.0
        ],
        [
          349.0,
          1922.0,
          2205.0,
          2130.0
        ],
        [
          349.0,
          2133.0,
          2205.0,
          2361.0
        ],
        [
          349.0,
          2365.0,
          2202.0,
          2477.0
        ],
        [
          727.0,
          2523.0,
          1791.0,
          2649.0
        ],
        [
          349.0,
          2688.0,
          2205.0,
          2867.0
        ],
        [
          676.0,
          2910.0,
          1873.0,
          3032.0
        ]
      ],
      "tokens_selected": 3033,
      "tokens_all_ocr": 3033,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 732,
      "question": "According to the crop, which appendix establishes the isotropy assumption via an affine transformation, and what lemma number is cited for the claim that the combined Euclidean and Hilbert metric induces Euclidean topology?",
      "doc_name": "2412.11303",
      "category": "stat",
      "gt_bboxes": [
        [
          345.0,
          2066.0,
          2220.0,
          2369.0
        ]
      ],
      "pred_bboxes": [
        [
          459.0,
          293.0,
          2174.0,
          353.0
        ],
        [
          857.0,
          386.0,
          1812.0,
          502.0
        ],
        [
          418.0,
          538.0,
          2205.0,
          772.0
        ],
        [
          459.0,
          782.0,
          2003.0,
          852.0
        ],
        [
          824.0,
          891.0,
          1842.0,
          1149.0
        ],
        [
          418.0,
          1185.0,
          2202.0,
          1364.0
        ],
        [
          459.0,
          1370.0,
          2202.0,
          1549.0
        ],
        [
          806.0,
          1585.0,
          1858.0,
          1651.0
        ],
        [
          459.0,
          1674.0,
          2202.0,
          1800.0
        ],
        [
          349.0,
          1958.0,
          1845.0,
          2034.0
        ],
        [
          349.0,
          2071.0,
          2202.0,
          2361.0
        ],
        [
          349.0,
          2418.0,
          1391.0,
          2480.0
        ],
        [
          349.0,
          2507.0,
          2202.0,
          2738.0
        ],
        [
          349.0,
          2735.0,
          2202.0,
          2920.0
        ],
        [
          1049.0,
          2949.0,
          2195.0,
          3012.0
        ]
      ],
      "tokens_selected": 1103,
      "tokens_all_ocr": 1103,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 765,
      "question": "Which lemma extends P0,\u03c0[\u0101=a] > 0 to all priors, and which propositions' equivalence is cited to conclude Proposition 2?",
      "doc_name": "2406.05299",
      "category": "econ",
      "gt_bboxes": [
        [
          296.0,
          299.0,
          2190.0,
          1092.0
        ],
        [
          299.0,
          1136.0,
          2203.0,
          1285.0
        ]
      ],
      "pred_bboxes": [
        [
          936.0,
          582.0,
          1534.0,
          646.0
        ],
        [
          293.0,
          1373.0,
          677.0,
          1453.0
        ],
        [
          290.0,
          294.0,
          2185.0,
          509.0
        ],
        [
          290.0,
          712.0,
          1504.0,
          779.0
        ],
        [
          290.0,
          793.0,
          2187.0,
          1081.0
        ],
        [
          293.0,
          1127.0,
          2185.0,
          1267.0
        ],
        [
          290.0,
          1509.0,
          2185.0,
          1653.0
        ],
        [
          293.0,
          1699.0,
          2185.0,
          1843.0
        ],
        [
          293.0,
          1889.0,
          2185.0,
          2033.0
        ],
        [
          293.0,
          2078.0,
          2187.0,
          2219.0
        ],
        [
          293.0,
          2264.0,
          2185.0,
          2408.0
        ],
        [
          293.0,
          2454.0,
          2185.0,
          2598.0
        ],
        [
          293.0,
          2644.0,
          2187.0,
          2784.0
        ],
        [
          293.0,
          2833.0,
          2185.0,
          2974.0
        ],
        [
          293.0,
          3019.0,
          2182.0,
          3163.0
        ]
      ],
      "tokens_selected": 744,
      "tokens_all_ocr": 744,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 804,
      "question": "Using both crops, specify the exact conditioning set for En and the resulting value of En[\u03b5_i] in Assumption 3.",
      "doc_name": "2410.14317",
      "category": "econ",
      "gt_bboxes": [
        [
          264.0,
          2002.0,
          1987.0,
          2251.0
        ],
        [
          284.0,
          1356.0,
          2260.0,
          1923.0
        ]
      ],
      "pred_bboxes": [
        [
          929.0,
          1615.0,
          1610.0,
          1678.0
        ],
        [
          293.0,
          1205.0,
          791.0,
          1278.0
        ],
        [
          288.0,
          290.0,
          2251.0,
          455.0
        ],
        [
          288.0,
          472.0,
          2256.0,
          1100.0
        ],
        [
          288.0,
          1347.0,
          2253.0,
          1509.0
        ],
        [
          288.0,
          1770.0,
          2253.0,
          1929.0
        ],
        [
          293.0,
          1991.0,
          1975.0,
          2057.0
        ],
        [
          916.0,
          2160.0,
          1623.0,
          2219.0
        ],
        [
          288.0,
          2322.0,
          2256.0,
          2566.0
        ]
      ],
      "tokens_selected": 616,
      "tokens_all_ocr": 616,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 816,
      "question": "Which is larger: the ploughing\u2013shelling 'Yes' percentage difference, or the marginal-effect percentage-point increase from a GH\u00a21 profit per acre?",
      "doc_name": "2411.15797",
      "category": "econ",
      "gt_bboxes": [
        [
          290.0,
          484.0,
          2301.0,
          1652.0
        ],
        [
          293.0,
          2222.0,
          2251.0,
          2968.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          297.0,
          2251.0,
          485.0
        ],
        [
          306.0,
          495.0,
          2256.0,
          1536.0
        ],
        [
          293.0,
          1552.0,
          1952.0,
          1651.0
        ],
        [
          293.0,
          1697.0,
          1250.0,
          1747.0
        ],
        [
          293.0,
          1744.0,
          2251.0,
          2180.0
        ],
        [
          293.0,
          2213.0,
          2251.0,
          2959.0
        ]
      ],
      "tokens_selected": 2444,
      "tokens_all_ocr": 2444,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 883,
      "question": "In the approach where environmental and raw speech are fed to the discriminator to disentangle environmental factors, which metric showed a marginal improvement for YourTTS with environmental speaker reference compared to YourTTS (Raw Ref.)?",
      "doc_name": "2412.16977",
      "category": "eess",
      "gt_bboxes": [
        [
          197.0,
          203.0,
          1258.0,
          397.0
        ],
        [
          1295.0,
          2544.0,
          2359.0,
          2889.0
        ]
      ],
      "pred_bboxes": [
        [
          201.0,
          412.0,
          561.0,
          452.0
        ],
        [
          201.0,
          1050.0,
          747.0,
          1090.0
        ],
        [
          569.0,
          990.0,
          878.0,
          1030.0
        ],
        [
          199.0,
          204.0,
          1250.0,
          383.0
        ],
        [
          201.0,
          469.0,
          1250.0,
          964.0
        ],
        [
          199.0,
          1106.0,
          1250.0,
          1555.0
        ],
        [
          199.0,
          1559.0,
          1250.0,
          1975.0
        ],
        [
          199.0,
          2001.0,
          773.0,
          2041.0
        ],
        [
          199.0,
          2057.0,
          1250.0,
          2880.0
        ],
        [
          1296.0,
          201.0,
          2345.0,
          1073.0
        ],
        [
          1296.0,
          1076.0,
          2345.0,
          1849.0
        ],
        [
          1296.0,
          1856.0,
          2345.0,
          2447.0
        ],
        [
          1587.0,
          2480.0,
          2054.0,
          2520.0
        ],
        [
          1296.0,
          2543.0,
          1896.0,
          2586.0
        ],
        [
          1296.0,
          2603.0,
          2345.0,
          2870.0
        ]
      ],
      "tokens_selected": 1600,
      "tokens_all_ocr": 1600,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 905,
      "question": "The middle plot in Fig. 2 is labeled 'Weighted Score'. In Table II, which column corresponds to this metric, and what value is listed for MULE++ using subspace V^p?",
      "doc_name": "2412.18955",
      "category": "eess",
      "gt_bboxes": [
        [
          187.0,
          220.0,
          2396.0,
          926.0
        ],
        [
          184.0,
          949.0,
          1252.0,
          1393.0
        ]
      ],
      "pred_bboxes": [
        [
          1511.0,
          2107.0,
          2126.0,
          2147.0
        ],
        [
          199.0,
          2279.0,
          584.0,
          2322.0
        ],
        [
          199.0,
          198.0,
          2338.0,
          772.0
        ],
        [
          193.0,
          802.0,
          2348.0,
          898.0
        ],
        [
          196.0,
          974.0,
          1253.0,
          1228.0
        ],
        [
          196.0,
          1248.0,
          1250.0,
          1387.0
        ],
        [
          199.0,
          1427.0,
          1248.0,
          1661.0
        ],
        [
          199.0,
          1658.0,
          1248.0,
          2252.0
        ],
        [
          199.0,
          2335.0,
          1248.0,
          2880.0
        ],
        [
          1291.0,
          974.0,
          2335.0,
          1503.0
        ],
        [
          1289.0,
          1529.0,
          2343.0,
          1664.0
        ],
        [
          1291.0,
          1711.0,
          2343.0,
          1800.0
        ],
        [
          1294.0,
          1800.0,
          2343.0,
          2081.0
        ],
        [
          1294.0,
          2163.0,
          2343.0,
          2708.0
        ],
        [
          1294.0,
          2712.0,
          2343.0,
          2989.0
        ]
      ],
      "tokens_selected": 3034,
      "tokens_all_ocr": 3034,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 909,
      "question": "In the examples of design choices, increasing which specific probability makes the contrastive matrix for a given head sparser, sometimes empty?",
      "doc_name": "2412.18955",
      "category": "eess",
      "gt_bboxes": [
        [
          193.0,
          631.0,
          1258.0,
          1005.0
        ],
        [
          193.0,
          269.0,
          1249.0,
          575.0
        ]
      ],
      "pred_bboxes": [
        [
          201.0,
          201.0,
          691.0,
          244.0
        ],
        [
          201.0,
          257.0,
          1248.0,
          574.0
        ],
        [
          201.0,
          624.0,
          1248.0,
          990.0
        ],
        [
          201.0,
          1040.0,
          1248.0,
          1403.0
        ],
        [
          201.0,
          1453.0,
          1248.0,
          1998.0
        ],
        [
          201.0,
          2048.0,
          1248.0,
          2735.0
        ]
      ],
      "tokens_selected": 594,
      "tokens_all_ocr": 594,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 926,
      "question": "Subtract the 2020 'times higher' urban daily income factor from the average of the denominators for EYS and MYS in the Education Index formula; what is the result?",
      "doc_name": "2412.20176",
      "category": "econ",
      "gt_bboxes": [
        [
          286.0,
          527.0,
          2177.0,
          1079.0
        ],
        [
          297.0,
          2456.0,
          2163.0,
          3208.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          1152.0,
          547.0,
          1211.0
        ],
        [
          293.0,
          291.0,
          2098.0,
          456.0
        ],
        [
          293.0,
          519.0,
          1559.0,
          583.0
        ],
        [
          293.0,
          611.0,
          2091.0,
          807.0
        ],
        [
          293.0,
          853.0,
          2175.0,
          1074.0
        ],
        [
          295.0,
          1285.0,
          962.0,
          1345.0
        ],
        [
          290.0,
          1362.0,
          2168.0,
          1798.0
        ],
        [
          293.0,
          1858.0,
          828.0,
          1914.0
        ],
        [
          290.0,
          1928.0,
          2175.0,
          2406.0
        ],
        [
          290.0,
          2455.0,
          2163.0,
          3199.0
        ]
      ],
      "tokens_selected": 741,
      "tokens_all_ocr": 741,
      "tokens_full_image": 2318,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 944,
      "question": "How many validation samples are used for touch gesture classification, and what is the Valence test accuracy reported?",
      "doc_name": "2501.00038",
      "category": "eess",
      "gt_bboxes": [
        [
          1295.0,
          690.0,
          2369.0,
          923.0
        ],
        [
          184.0,
          1692.0,
          1252.0,
          2816.0
        ]
      ],
      "pred_bboxes": [
        [
          201.0,
          1697.0,
          939.0,
          1740.0
        ],
        [
          428.0,
          1635.0,
          1018.0,
          1678.0
        ],
        [
          201.0,
          2834.0,
          607.0,
          2877.0
        ],
        [
          201.0,
          208.0,
          1250.0,
          753.0
        ],
        [
          201.0,
          759.0,
          1250.0,
          1301.0
        ],
        [
          201.0,
          1304.0,
          1250.0,
          1602.0
        ],
        [
          201.0,
          1757.0,
          1250.0,
          2351.0
        ],
        [
          201.0,
          2358.0,
          1250.0,
          2801.0
        ],
        [
          199.0,
          2896.0,
          1248.0,
          2992.0
        ],
        [
          1291.0,
          204.0,
          2345.0,
          303.0
        ],
        [
          1294.0,
          307.0,
          2345.0,
          657.0
        ],
        [
          1294.0,
          819.0,
          2322.0,
          915.0
        ],
        [
          1291.0,
          696.0,
          2345.0,
          796.0
        ],
        [
          1294.0,
          944.0,
          2345.0,
          1542.0
        ],
        [
          1294.0,
          1545.0,
          2345.0,
          1988.0
        ],
        [
          1291.0,
          1991.0,
          2345.0,
          2087.0
        ],
        [
          1294.0,
          2090.0,
          2345.0,
          2586.0
        ],
        [
          1294.0,
          2589.0,
          2345.0,
          2989.0
        ]
      ],
      "tokens_selected": 1501,
      "tokens_all_ocr": 1501,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 949,
      "question": "From the crops, what is the minimum displacement labeled on Figure 4.4 a)'s colorbar, and to what loss value does Figure 4.4 b) stabilize after 600 epochs?",
      "doc_name": "2501.03254",
      "category": "cs",
      "gt_bboxes": [
        [
          575.0,
          1364.0,
          1935.0,
          2432.0
        ],
        [
          266.0,
          677.0,
          2281.0,
          1265.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          293.0,
          2253.0,
          640.0
        ],
        [
          290.0,
          680.0,
          2256.0,
          1245.0
        ],
        [
          604.0,
          1374.0,
          1932.0,
          2411.0
        ]
      ],
      "tokens_selected": 2036,
      "tokens_all_ocr": 2036,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 965,
      "question": "Across the two excerpts, who is said to like philosophy much less than Mac Lane, and what page of [McL20] is cited for the argument that later conceptions competed with Bourbaki\u2019s ideas?",
      "doc_name": "2412.05250",
      "category": "math",
      "gt_bboxes": [
        [
          327.0,
          1200.0,
          2226.0,
          1700.0
        ],
        [
          317.0,
          2612.0,
          2226.0,
          3031.0
        ]
      ],
      "pred_bboxes": [
        [
          326.0,
          1139.0,
          701.0,
          1185.0
        ],
        [
          444.0,
          403.0,
          2103.0,
          607.0
        ],
        [
          324.0,
          630.0,
          2223.0,
          779.0
        ],
        [
          326.0,
          779.0,
          2220.0,
          878.0
        ],
        [
          444.0,
          905.0,
          2103.0,
          1053.0
        ],
        [
          331.0,
          1076.0,
          2105.0,
          1129.0
        ],
        [
          326.0,
          1195.0,
          2220.0,
          1294.0
        ],
        [
          444.0,
          1318.0,
          2105.0,
          1569.0
        ],
        [
          326.0,
          1592.0,
          2220.0,
          1687.0
        ],
        [
          326.0,
          1691.0,
          2223.0,
          1886.0
        ],
        [
          326.0,
          1889.0,
          2220.0,
          2034.0
        ],
        [
          326.0,
          2041.0,
          1957.0,
          2090.0
        ],
        [
          444.0,
          2117.0,
          2105.0,
          2418.0
        ],
        [
          444.0,
          2427.0,
          2105.0,
          2576.0
        ],
        [
          316.0,
          2599.0,
          2220.0,
          2702.0
        ],
        [
          316.0,
          2702.0,
          2220.0,
          2801.0
        ],
        [
          444.0,
          2827.0,
          2105.0,
          3025.0
        ]
      ],
      "tokens_selected": 916,
      "tokens_all_ocr": 916,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 985,
      "question": "In equations (A.3) and (A.4), which variables appear negated in \u03bd\u0302\u2019s argument, respectively?",
      "doc_name": "2412.12319",
      "category": "math",
      "gt_bboxes": [
        [
          434.0,
          909.0,
          2116.0,
          2933.0
        ],
        [
          436.0,
          485.0,
          2110.0,
          876.0
        ]
      ],
      "pred_bboxes": [
        [
          433.0,
          478.0,
          1079.0,
          535.0
        ],
        [
          433.0,
          561.0,
          2105.0,
          736.0
        ],
        [
          433.0,
          756.0,
          2105.0,
          872.0
        ],
        [
          433.0,
          898.0,
          2105.0,
          1073.0
        ],
        [
          433.0,
          1093.0,
          1659.0,
          1215.0
        ],
        [
          433.0,
          1238.0,
          1625.0,
          1298.0
        ],
        [
          433.0,
          1321.0,
          1620.0,
          1436.0
        ],
        [
          433.0,
          1466.0,
          1434.0,
          1522.0
        ],
        [
          433.0,
          1549.0,
          1465.0,
          1618.0
        ],
        [
          433.0,
          1645.0,
          2034.0,
          1704.0
        ],
        [
          433.0,
          1727.0,
          1659.0,
          1803.0
        ],
        [
          433.0,
          1836.0,
          2105.0,
          2011.0
        ],
        [
          433.0,
          2034.0,
          1700.0,
          2157.0
        ],
        [
          433.0,
          2180.0,
          2105.0,
          2351.0
        ],
        [
          433.0,
          2371.0,
          1965.0,
          2768.0
        ],
        [
          433.0,
          2784.0,
          2105.0,
          2923.0
        ]
      ],
      "tokens_selected": 1132,
      "tokens_all_ocr": 1132,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 986,
      "question": "Using the crops, what is the scalar factor in (10.1) and, after y=log x in the proof, what F(y) makes f~(\u03c3+i\u03c4)=F^(\u03c4)?",
      "doc_name": "2412.12319",
      "category": "math",
      "gt_bboxes": [
        [
          434.0,
          567.0,
          2110.0,
          1976.0
        ],
        [
          435.0,
          2007.0,
          2110.0,
          2917.0
        ]
      ],
      "pred_bboxes": [
        [
          875.0,
          475.0,
          1664.0,
          531.0
        ],
        [
          482.0,
          558.0,
          1306.0,
          614.0
        ],
        [
          433.0,
          640.0,
          2105.0,
          941.0
        ],
        [
          436.0,
          957.0,
          1722.0,
          1083.0
        ],
        [
          433.0,
          1100.0,
          2105.0,
          1645.0
        ],
        [
          433.0,
          1641.0,
          2105.0,
          1968.0
        ],
        [
          433.0,
          1995.0,
          2105.0,
          2163.0
        ],
        [
          436.0,
          2180.0,
          1710.0,
          2246.0
        ],
        [
          433.0,
          2269.0,
          2105.0,
          2718.0
        ],
        [
          436.0,
          2735.0,
          2072.0,
          2896.0
        ]
      ],
      "tokens_selected": 1314,
      "tokens_all_ocr": 1314,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 992,
      "question": "According to equations (4.2) and (4.3), respectively, what are the coefficient multiplying Q_m(Mf) and the explicit value of Q_m(1+|x|)?",
      "doc_name": "2412.12372",
      "category": "math",
      "gt_bboxes": [
        [
          291.0,
          2214.0,
          2264.0,
          3017.0
        ],
        [
          285.0,
          1741.0,
          2264.0,
          2194.0
        ]
      ],
      "pred_bboxes": [
        [
          433.0,
          287.0,
          1592.0,
          346.0
        ],
        [
          405.0,
          356.0,
          2082.0,
          627.0
        ],
        [
          433.0,
          627.0,
          1115.0,
          680.0
        ],
        [
          395.0,
          680.0,
          2149.0,
          743.0
        ],
        [
          482.0,
          786.0,
          1059.0,
          845.0
        ],
        [
          474.0,
          862.0,
          2072.0,
          951.0
        ],
        [
          446.0,
          957.0,
          1751.0,
          1017.0
        ],
        [
          482.0,
          1017.0,
          1677.0,
          1073.0
        ],
        [
          410.0,
          1083.0,
          2131.0,
          1344.0
        ],
        [
          288.0,
          1347.0,
          2256.0,
          1595.0
        ],
        [
          288.0,
          1602.0,
          2256.0,
          1717.0
        ],
        [
          285.0,
          1734.0,
          2256.0,
          1853.0
        ],
        [
          638.0,
          1863.0,
          1893.0,
          1981.0
        ],
        [
          288.0,
          1985.0,
          1506.0,
          2048.0
        ],
        [
          288.0,
          2064.0,
          2256.0,
          2183.0
        ],
        [
          285.0,
          2200.0,
          2256.0,
          2315.0
        ],
        [
          844.0,
          2318.0,
          2248.0,
          2444.0
        ],
        [
          288.0,
          2451.0,
          1506.0,
          2513.0
        ],
        [
          285.0,
          2533.0,
          2256.0,
          2649.0
        ],
        [
          1008.0,
          2642.0,
          2248.0,
          2751.0
        ],
        [
          285.0,
          2751.0,
          2256.0,
          2814.0
        ],
        [
          893.0,
          2827.0,
          2248.0,
          2943.0
        ],
        [
          285.0,
          2956.0,
          1710.0,
          3015.0
        ]
      ],
      "tokens_selected": 1604,
      "tokens_all_ocr": 1604,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1109,
      "question": "Using the caption\u2019s color key and the Difference panel, what color indicates over-reduction, and what is the displayed max over-reduction?",
      "doc_name": "2404.05865",
      "category": "q-bio",
      "gt_bboxes": [
        [
          271.0,
          1711.0,
          2285.0,
          2989.0
        ],
        [
          480.0,
          400.0,
          2028.0,
          1669.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          300.0,
          691.0,
          353.0
        ],
        [
          500.0,
          412.0,
          2013.0,
          1479.0
        ],
        [
          293.0,
          1727.0,
          2253.0,
          2801.0
        ],
        [
          523.0,
          1493.0,
          1901.0,
          1654.0
        ],
        [
          319.0,
          2814.0,
          2162.0,
          2976.0
        ]
      ],
      "tokens_selected": 4059,
      "tokens_all_ocr": 4059,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1117,
      "question": "Which gene is associated with partial loss of a DNA-binding domain, and what tick mark lies immediately left of 0.00 on the Differential Score axis?",
      "doc_name": "2410.10919",
      "category": "q-bio",
      "gt_bboxes": [
        [
          164.0,
          188.0,
          2312.0,
          2148.0
        ],
        [
          167.0,
          2218.0,
          2315.0,
          3203.0
        ]
      ],
      "pred_bboxes": [
        [
          404.0,
          193.0,
          2061.0,
          1871.0
        ],
        [
          181.0,
          1924.0,
          2297.0,
          2134.0
        ],
        [
          181.0,
          2212.0,
          2297.0,
          2510.0
        ],
        [
          181.0,
          2517.0,
          2297.0,
          2991.0
        ],
        [
          181.0,
          2998.0,
          2297.0,
          3174.0
        ]
      ],
      "tokens_selected": 3585,
      "tokens_all_ocr": 3585,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1138,
      "question": "In Figure 4\u2019s Persistent Images heatmap, what value labels the colorbar\u2019s top, and according to the reward-functions sentence, what do those functions incorporate?",
      "doc_name": "2411.14726",
      "category": "q-bio",
      "gt_bboxes": [
        [
          613.0,
          312.0,
          1927.0,
          990.0
        ],
        [
          439.0,
          1469.0,
          2106.0,
          1583.0
        ]
      ],
      "pred_bboxes": [
        [
          441.0,
          1073.0,
          852.0,
          1123.0
        ],
        [
          444.0,
          1612.0,
          1115.0,
          1661.0
        ],
        [
          444.0,
          2758.0,
          1008.0,
          2807.0
        ],
        [
          1023.0,
          924.0,
          1516.0,
          974.0
        ]
      ],
      "tokens_selected": 40,
      "tokens_all_ocr": 1673,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1206,
      "question": "In the first crop, which acronym names the continuous-time conditions guiding gradient updates, and in the second crop, what year is cited with Merton?",
      "doc_name": "2412.13101",
      "category": "q-fin",
      "gt_bboxes": [
        [
          473.0,
          1527.0,
          2003.0,
          2336.0
        ],
        [
          348.0,
          2545.0,
          2121.0,
          2812.0
        ]
      ],
      "pred_bboxes": [
        [
          370.0,
          2429.0,
          936.0,
          2507.0
        ],
        [
          1137.0,
          1460.0,
          1338.0,
          1516.0
        ]
      ],
      "tokens_selected": 6,
      "tokens_all_ocr": 348,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1217,
      "question": "In Fig. 10, which node receives arrows from both j0 and j1, and in Eq. (A56) what probability multiplies p_{i_l j_l} p_{j_l k_l} in the second summation?",
      "doc_name": "2412.16122",
      "category": "q-fin",
      "gt_bboxes": [
        [
          285.0,
          271.0,
          2245.0,
          1326.0
        ],
        [
          283.0,
          1400.0,
          2260.0,
          3097.0
        ]
      ],
      "pred_bboxes": [
        [
          663.0,
          280.0,
          1888.0,
          1053.0
        ],
        [
          288.0,
          1159.0,
          2246.0,
          1318.0
        ],
        [
          349.0,
          1393.0,
          2067.0,
          1466.0
        ],
        [
          408.0,
          1509.0,
          2241.0,
          2279.0
        ],
        [
          288.0,
          2309.0,
          2251.0,
          3081.0
        ]
      ],
      "tokens_selected": 2105,
      "tokens_all_ocr": 2105,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1219,
      "question": "According to the text and schematic, what is the global parameter fitted to match the empirical graph density, and approximately by what factor does the node count decrease from 'Firm level 300k Nodes' to '2-digits ~80 Nodes'?",
      "doc_name": "2412.16122",
      "category": "q-fin",
      "gt_bboxes": [
        [
          328.0,
          297.0,
          2208.0,
          1057.0
        ],
        [
          274.0,
          1149.0,
          2271.0,
          3091.0
        ]
      ],
      "pred_bboxes": [
        [
          722.0,
          290.0,
          1812.0,
          891.0
        ],
        [
          349.0,
          981.0,
          2169.0,
          1047.0
        ],
        [
          288.0,
          1142.0,
          2251.0,
          1654.0
        ],
        [
          288.0,
          1684.0,
          2251.0,
          2893.0
        ],
        [
          293.0,
          2923.0,
          2246.0,
          3078.0
        ]
      ],
      "tokens_selected": 1313,
      "tokens_all_ocr": 1313,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1241,
      "question": "According to the crops, in what class size are mechanics easy, and what are presenters told to load in a browser tab?",
      "doc_name": "2309.06983",
      "category": "stat",
      "gt_bboxes": [
        [
          334.0,
          614.0,
          2214.0,
          1300.0
        ],
        [
          337.0,
          289.0,
          2220.0,
          560.0
        ]
      ],
      "pred_bboxes": [
        [
          339.0,
          290.0,
          2213.0,
          538.0
        ],
        [
          339.0,
          614.0,
          2210.0,
          862.0
        ],
        [
          451.0,
          944.0,
          2098.0,
          1284.0
        ],
        [
          339.0,
          1367.0,
          2210.0,
          1615.0
        ],
        [
          451.0,
          1701.0,
          2095.0,
          1856.0
        ],
        [
          339.0,
          1939.0,
          2210.0,
          2186.0
        ],
        [
          451.0,
          2272.0,
          2095.0,
          2612.0
        ]
      ],
      "tokens_selected": 337,
      "tokens_all_ocr": 337,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1260,
      "question": "How much larger is the Collaboration\u2013Flexibility correlation than TeamEngagement\u2013Flexibility in the heatmap, and what number appears in the Normalization denominator?",
      "doc_name": "2409.14197",
      "category": "stat",
      "gt_bboxes": [
        [
          605.0,
          297.0,
          1876.0,
          1500.0
        ],
        [
          348.0,
          2037.0,
          2200.0,
          2741.0
        ]
      ],
      "pred_bboxes": [
        [
          1072.0,
          2242.0,
          1470.0,
          2351.0
        ],
        [
          625.0,
          297.0,
          1868.0,
          1304.0
        ],
        [
          962.0,
          1427.0,
          1582.0,
          1489.0
        ],
        [
          352.0,
          1539.0,
          2195.0,
          1882.0
        ],
        [
          354.0,
          1942.0,
          1010.0,
          2001.0
        ],
        [
          354.0,
          2028.0,
          2195.0,
          2252.0
        ],
        [
          510.0,
          2361.0,
          2034.0,
          2490.0
        ],
        [
          352.0,
          2497.0,
          2195.0,
          2728.0
        ]
      ],
      "tokens_selected": 1974,
      "tokens_all_ocr": 1974,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1320,
      "question": "Across both crops, what are the coefficient on \u2211 p_i y_i in w*(y) and the symbol of the cumulative distribution function in program (P3)?",
      "doc_name": "2406.11528",
      "category": "econ",
      "gt_bboxes": [
        [
          302.0,
          2566.0,
          2257.0,
          3047.0
        ],
        [
          278.0,
          302.0,
          2281.0,
          1262.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          2229.0,
          375.0,
          2279.0
        ],
        [
          362.0,
          822.0,
          1097.0,
          878.0
        ],
        [
          288.0,
          293.0,
          2253.0,
          412.0
        ],
        [
          880.0,
          449.0,
          1664.0,
          601.0
        ],
        [
          288.0,
          647.0,
          2253.0,
          822.0
        ],
        [
          829.0,
          915.0,
          1710.0,
          1053.0
        ],
        [
          357.0,
          1083.0,
          1477.0,
          1142.0
        ],
        [
          824.0,
          1179.0,
          1717.0,
          1311.0
        ],
        [
          288.0,
          1334.0,
          2256.0,
          1552.0
        ],
        [
          288.0,
          1565.0,
          2253.0,
          1684.0
        ],
        [
          673.0,
          1721.0,
          1871.0,
          1872.0
        ],
        [
          357.0,
          1978.0,
          2246.0,
          2041.0
        ],
        [
          707.0,
          2081.0,
          1837.0,
          2193.0
        ],
        [
          893.0,
          2272.0,
          1654.0,
          2418.0
        ],
        [
          288.0,
          2427.0,
          2253.0,
          2546.0
        ],
        [
          288.0,
          2566.0,
          2253.0,
          2685.0
        ],
        [
          536.0,
          2712.0,
          2246.0,
          3035.0
        ]
      ],
      "tokens_selected": 1293,
      "tokens_all_ocr": 1293,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1353,
      "question": "Across the two code snippets, what are DSID, DSD, and the FISTA 'tviter' values, respectively?",
      "doc_name": "2412.10129",
      "category": "cs",
      "gt_bboxes": [
        [
          331.0,
          2570.0,
          2070.0,
          2922.0
        ],
        [
          331.0,
          946.0,
          2031.0,
          1324.0
        ]
      ],
      "pred_bboxes": [
        [
          523.0,
          356.0,
          1919.0,
          852.0
        ],
        [
          290.0,
          891.0,
          2156.0,
          1152.0
        ],
        [
          290.0,
          1255.0,
          2156.0,
          1853.0
        ],
        [
          290.0,
          1856.0,
          2156.0,
          2517.0
        ],
        [
          574.0,
          2550.0,
          2062.0,
          2612.0
        ],
        [
          336.0,
          2626.0,
          2026.0,
          2923.0
        ]
      ],
      "tokens_selected": 1466,
      "tokens_all_ocr": 1466,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1354,
      "question": "According to Figure 2\u2019s caption and Code Snippet 4, what is the visualization range\u2019s upper bound and the value assigned to geo.DSID? Answer as 'upper bound, DSID'.",
      "doc_name": "2412.10129",
      "category": "cs",
      "gt_bboxes": [
        [
          292.0,
          351.0,
          2166.0,
          1603.0
        ],
        [
          331.0,
          946.0,
          2031.0,
          1324.0
        ]
      ],
      "pred_bboxes": [
        [
          523.0,
          356.0,
          1919.0,
          1288.0
        ],
        [
          293.0,
          1327.0,
          2156.0,
          1598.0
        ],
        [
          293.0,
          1697.0,
          2154.0,
          1830.0
        ],
        [
          293.0,
          1833.0,
          2156.0,
          2361.0
        ],
        [
          617.0,
          2394.0,
          2021.0,
          2457.0
        ],
        [
          331.0,
          2470.0,
          1812.0,
          2910.0
        ]
      ],
      "tokens_selected": 2191,
      "tokens_all_ocr": 2191,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1367,
      "question": "Across the two figures, which bracketed lyric tag appears exactly twice, and which right-side spectrogram panel is enclosed by the orange frame?",
      "doc_name": "2412.13786",
      "category": "eess",
      "gt_bboxes": [
        [
          203.0,
          778.0,
          2376.0,
          1511.0
        ],
        [
          223.0,
          1094.0,
          1222.0,
          1663.0
        ]
      ],
      "pred_bboxes": [
        [
          1470.0,
          2355.0,
          2179.0,
          2394.0
        ],
        [
          268.0,
          208.0,
          2276.0,
          597.0
        ],
        [
          216.0,
          634.0,
          2327.0,
          726.0
        ],
        [
          224.0,
          786.0,
          2322.0,
          1334.0
        ],
        [
          216.0,
          1377.0,
          2327.0,
          1512.0
        ],
        [
          216.0,
          1612.0,
          1220.0,
          1740.0
        ],
        [
          216.0,
          1757.0,
          1220.0,
          2338.0
        ],
        [
          216.0,
          2404.0,
          1046.0,
          2444.0
        ],
        [
          216.0,
          2480.0,
          1220.0,
          2933.0
        ],
        [
          1324.0,
          1612.0,
          2327.0,
          2289.0
        ],
        [
          1324.0,
          2431.0,
          2327.0,
          2649.0
        ],
        [
          1324.0,
          2662.0,
          2327.0,
          2926.0
        ]
      ],
      "tokens_selected": 2123,
      "tokens_all_ocr": 2123,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1384,
      "question": "In Table 4, how many Multimodal CoT methods list 'Audio' as their modality, and in Table 7's Emerging Benchmarks, what is the sample-count difference between the largest and smallest 'text, video' benchmarks?",
      "doc_name": "2412.18619",
      "category": "eess",
      "gt_bboxes": [
        [
          182.0,
          349.0,
          1855.0,
          2258.0
        ],
        [
          304.0,
          361.0,
          1706.0,
          1544.0
        ]
      ],
      "pred_bboxes": [
        [
          190.0,
          432.0,
          1838.0,
          1591.0
        ],
        [
          512.0,
          345.0,
          1502.0,
          393.0
        ],
        [
          184.0,
          2309.0,
          1838.0,
          2612.0
        ],
        [
          184.0,
          2639.0,
          1834.0,
          2744.0
        ]
      ],
      "tokens_selected": 1863,
      "tokens_all_ocr": 1863,
      "tokens_full_image": 2210,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1392,
      "question": "In Fig. 1, which projection head corresponds to the pitch-variant embedding space, and in Table III, how many GPUs are used by 'Ours'?",
      "doc_name": "2412.18955",
      "category": "eess",
      "gt_bboxes": [
        [
          1295.0,
          729.0,
          2366.0,
          1922.0
        ],
        [
          190.0,
          719.0,
          1262.0,
          1124.0
        ]
      ],
      "pred_bboxes": [
        [
          349.0,
          204.0,
          2192.0,
          396.0
        ],
        [
          796.0,
          452.0,
          1738.0,
          505.0
        ],
        [
          589.0,
          541.0,
          1952.0,
          644.0
        ],
        [
          199.0,
          756.0,
          1248.0,
          1321.0
        ],
        [
          229.0,
          1321.0,
          1102.0,
          1357.0
        ],
        [
          439.0,
          1417.0,
          1010.0,
          1460.0
        ],
        [
          199.0,
          1489.0,
          1248.0,
          2712.0
        ],
        [
          199.0,
          2721.0,
          1245.0,
          2996.0
        ],
        [
          1403.0,
          743.0,
          2233.0,
          1750.0
        ],
        [
          1291.0,
          1777.0,
          2345.0,
          1915.0
        ],
        [
          1294.0,
          1939.0,
          2345.0,
          2530.0
        ],
        [
          1294.0,
          2540.0,
          2345.0,
          2996.0
        ]
      ],
      "tokens_selected": 2125,
      "tokens_all_ocr": 2125,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1427,
      "question": "In these crops, which page of Bor99 is cited for the fiber bundles report, and which journal\u2019s editorial board is described as shifting toward abstract algebraists/topologists?",
      "doc_name": "2412.05250",
      "category": "math",
      "gt_bboxes": [
        [
          322.0,
          1871.0,
          2230.0,
          2520.0
        ],
        [
          323.0,
          407.0,
          2229.0,
          832.0
        ]
      ],
      "pred_bboxes": [
        [
          324.0,
          396.0,
          2223.0,
          640.0
        ],
        [
          324.0,
          640.0,
          2223.0,
          1123.0
        ],
        [
          324.0,
          1123.0,
          2223.0,
          1486.0
        ],
        [
          444.0,
          1522.0,
          2103.0,
          1826.0
        ],
        [
          324.0,
          1863.0,
          2223.0,
          2226.0
        ],
        [
          326.0,
          2226.0,
          2223.0,
          2345.0
        ],
        [
          444.0,
          2388.0,
          2103.0,
          2510.0
        ]
      ],
      "tokens_selected": 602,
      "tokens_all_ocr": 602,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1455,
      "question": "Across Lemmas 2.6 and 2.7, respectively, what 3-tuple equals (1 \u2297 u)(u \u2297 1)(\u03b1)?",
      "doc_name": "2412.20318",
      "category": "math",
      "gt_bboxes": [
        [
          349.0,
          227.0,
          2137.0,
          1128.0
        ],
        [
          336.0,
          208.0,
          2134.0,
          3012.0
        ]
      ],
      "pred_bboxes": [
        [
          349.0,
          898.0,
          518.0,
          944.0
        ],
        [
          352.0,
          426.0,
          916.0,
          478.0
        ],
        [
          349.0,
          1017.0,
          546.0,
          1063.0
        ],
        [
          1082.0,
          1202.0,
          1401.0,
          1268.0
        ],
        [
          349.0,
          218.0,
          2133.0,
          323.0
        ],
        [
          793.0,
          350.0,
          1687.0,
          406.0
        ],
        [
          349.0,
          518.0,
          2133.0,
          673.0
        ],
        [
          765.0,
          703.0,
          1717.0,
          756.0
        ],
        [
          349.0,
          782.0,
          431.0,
          825.0
        ],
        [
          758.0,
          825.0,
          1728.0,
          881.0
        ],
        [
          893.0,
          948.0,
          1587.0,
          1000.0
        ],
        [
          416.0,
          1073.0,
          1454.0,
          1126.0
        ],
        [
          362.0,
          1318.0,
          2133.0,
          1427.0
        ],
        [
          367.0,
          1440.0,
          2133.0,
          1545.0
        ],
        [
          367.0,
          1559.0,
          2133.0,
          1714.0
        ],
        [
          367.0,
          1727.0,
          2133.0,
          1833.0
        ],
        [
          367.0,
          1846.0,
          2133.0,
          1952.0
        ],
        [
          367.0,
          1965.0,
          2133.0,
          2067.0
        ],
        [
          367.0,
          2081.0,
          2133.0,
          2186.0
        ],
        [
          367.0,
          2200.0,
          2133.0,
          2305.0
        ],
        [
          367.0,
          2318.0,
          2133.0,
          2424.0
        ],
        [
          357.0,
          2437.0,
          2080.0,
          2497.0
        ],
        [
          357.0,
          2510.0,
          2133.0,
          2612.0
        ],
        [
          357.0,
          2626.0,
          2133.0,
          2731.0
        ],
        [
          357.0,
          2748.0,
          2133.0,
          2854.0
        ],
        [
          357.0,
          2867.0,
          2133.0,
          2972.0
        ]
      ],
      "tokens_selected": 1219,
      "tokens_all_ocr": 1219,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1487,
      "question": "According to the captions, which node is added in panel f after isolation, and what notation denotes the neighborhood removed when adding v to the MIS in Fig. 3?",
      "doc_name": "2412.14976",
      "category": "physics",
      "gt_bboxes": [
        [
          203.0,
          200.0,
          2368.0,
          1973.0
        ],
        [
          1302.0,
          217.0,
          2352.0,
          1691.0
        ]
      ],
      "pred_bboxes": [
        [
          1314.0,
          2034.0,
          1391.0,
          2077.0
        ],
        [
          216.0,
          218.0,
          2338.0,
          1324.0
        ],
        [
          216.0,
          1364.0,
          2345.0,
          1948.0
        ],
        [
          219.0,
          2034.0,
          1245.0,
          2418.0
        ],
        [
          219.0,
          2477.0,
          1245.0,
          2857.0
        ],
        [
          216.0,
          2916.0,
          1245.0,
          3012.0
        ],
        [
          1659.0,
          2110.0,
          2338.0,
          2219.0
        ],
        [
          1314.0,
          2242.0,
          2340.0,
          2774.0
        ],
        [
          1314.0,
          2774.0,
          2338.0,
          3012.0
        ]
      ],
      "tokens_selected": 2638,
      "tokens_all_ocr": 2638,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1505,
      "question": "In panel b, which scatter plot has the widest x-axis range, and what are the x and y variables labeled there?",
      "doc_name": "2403.03335",
      "category": "q-bio",
      "gt_bboxes": [
        [
          300.0,
          2709.0,
          2165.0,
          2903.0
        ],
        [
          283.0,
          317.0,
          2228.0,
          1506.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          290.0,
          2098.0,
          478.0
        ],
        [
          285.0,
          634.0,
          2243.0,
          2560.0
        ],
        [
          290.0,
          2708.0,
          2164.0,
          2893.0
        ]
      ],
      "tokens_selected": 371,
      "tokens_all_ocr": 371,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1509,
      "question": "Using the screenshot\u2019s tolerance of 0.300 mm (300 \u00b5m), what is the approximate mean difference from faculty at that tolerance in the Class I Preparations graph?",
      "doc_name": "2404.05865",
      "category": "q-bio",
      "gt_bboxes": [
        [
          268.0,
          277.0,
          2285.0,
          1569.0
        ],
        [
          480.0,
          400.0,
          2028.0,
          1669.0
        ]
      ],
      "pred_bboxes": [
        [
          298.0,
          297.0,
          2256.0,
          1436.0
        ],
        [
          405.0,
          1456.0,
          2118.0,
          1569.0
        ],
        [
          298.0,
          1678.0,
          2256.0,
          2817.0
        ],
        [
          413.0,
          2834.0,
          2144.0,
          2943.0
        ]
      ],
      "tokens_selected": 3868,
      "tokens_all_ocr": 3868,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1522,
      "question": "Between COMPBIAS and ZN_FING, which feature has more labeled proteins in Supplementary Figure S1 but a lower esm650M F1 score in Figure 3?",
      "doc_name": "2410.10919",
      "category": "q-bio",
      "gt_bboxes": [
        [
          182.0,
          1382.0,
          2306.0,
          2455.0
        ],
        [
          224.0,
          352.0,
          2182.0,
          2400.0
        ]
      ],
      "pred_bboxes": [
        [
          183.0,
          186.0,
          628.0,
          266.0
        ],
        [
          183.0,
          330.0,
          1092.0,
          403.0
        ],
        [
          181.0,
          431.0,
          2287.0,
          860.0
        ],
        [
          181.0,
          856.0,
          2287.0,
          1344.0
        ],
        [
          235.0,
          1397.0,
          2235.0,
          2247.0
        ],
        [
          181.0,
          2282.0,
          2292.0,
          2444.0
        ],
        [
          181.0,
          2584.0,
          1142.0,
          2658.0
        ],
        [
          181.0,
          2689.0,
          2292.0,
          3181.0
        ]
      ],
      "tokens_selected": 1960,
      "tokens_all_ocr": 1960,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1548,
      "question": "Across the figures, what are (i) the minimum colorbar value on the 20x20 latent-space heatmap in Fig. 5(a) JSE Top 60 and (ii) the maximum epoch labeled on Fig. 6's x-axis?",
      "doc_name": "2410.22346",
      "category": "q-fin",
      "gt_bboxes": [
        [
          1280.0,
          1539.0,
          2365.0,
          2617.0
        ],
        [
          1287.0,
          1016.0,
          2360.0,
          2053.0
        ]
      ],
      "pred_bboxes": [
        [
          242.0,
          247.0,
          2325.0,
          772.0
        ],
        [
          193.0,
          796.0,
          2348.0,
          1053.0
        ],
        [
          209.0,
          1136.0,
          1225.0,
          1585.0
        ],
        [
          196.0,
          1608.0,
          1250.0,
          1909.0
        ],
        [
          199.0,
          2021.0,
          1248.0,
          2322.0
        ],
        [
          199.0,
          2335.0,
          1248.0,
          2830.0
        ],
        [
          196.0,
          2844.0,
          1248.0,
          2992.0
        ],
        [
          1294.0,
          1139.0,
          2345.0,
          1489.0
        ],
        [
          1294.0,
          1549.0,
          2348.0,
          2229.0
        ],
        [
          1294.0,
          2252.0,
          2345.0,
          2606.0
        ],
        [
          1577.0,
          2712.0,
          2059.0,
          2761.0
        ],
        [
          1294.0,
          2794.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 3034,
      "tokens_all_ocr": 3034,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1580,
      "question": "In the multi-plot figure, which variable is labeled directly above the subplot whose y-axis peaks at 60, and what is the smaller of the two 'Prob. Chi-Square (6)' values shown in the table?",
      "doc_name": "2412.16927",
      "category": "q-fin",
      "gt_bboxes": [
        [
          446.0,
          278.0,
          2098.0,
          512.0
        ],
        [
          287.0,
          513.0,
          2316.0,
          2413.0
        ]
      ],
      "pred_bboxes": [
        [
          1600.0,
          1403.0,
          1990.0,
          1436.0
        ],
        [
          1600.0,
          1304.0,
          2008.0,
          1337.0
        ],
        [
          1600.0,
          1453.0,
          1939.0,
          1486.0
        ],
        [
          1600.0,
          1499.0,
          2118.0,
          1536.0
        ],
        [
          1600.0,
          1889.0,
          2118.0,
          1919.0
        ],
        [
          1600.0,
          1255.0,
          1888.0,
          1288.0
        ]
      ],
      "tokens_selected": 46,
      "tokens_all_ocr": 2161,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1592,
      "question": "Figure 10 summarizes the quasi-power BART model. From Table 1, what are this model\u2019s weight \u03c9 and variance function V(\u03bc)?",
      "doc_name": "2405.20601",
      "category": "stat",
      "gt_bboxes": [
        [
          289.0,
          280.0,
          2272.0,
          1087.0
        ],
        [
          283.0,
          406.0,
          2265.0,
          2929.0
        ]
      ],
      "pred_bboxes": [
        [
          735.0,
          290.0,
          1812.0,
          733.0
        ],
        [
          290.0,
          766.0,
          2256.0,
          1063.0
        ],
        [
          290.0,
          1149.0,
          2256.0,
          1400.0
        ],
        [
          290.0,
          1446.0,
          2256.0,
          2999.0
        ]
      ],
      "tokens_selected": 858,
      "tokens_all_ocr": 858,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1620,
      "question": "Which figure caption includes the erroneous date range '1977\u20131855', and what is the symbol on the horizontal axis in the soft-thresholding operator figure?",
      "doc_name": "2412.15633",
      "category": "stat",
      "gt_bboxes": [
        [
          407.0,
          516.0,
          2061.0,
          1142.0
        ],
        [
          815.0,
          1355.0,
          1664.0,
          2230.0
        ]
      ],
      "pred_bboxes": [
        [
          874.0,
          519.0,
          1586.0,
          948.0
        ],
        [
          422.0,
          1000.0,
          2048.0,
          1123.0
        ],
        [
          422.0,
          1190.0,
          2048.0,
          1313.0
        ],
        [
          645.0,
          1334.0,
          2046.0,
          1492.0
        ],
        [
          486.0,
          1531.0,
          1755.0,
          1597.0
        ],
        [
          422.0,
          1611.0,
          2006.0,
          1682.0
        ],
        [
          682.0,
          1713.0,
          2046.0,
          1861.0
        ],
        [
          422.0,
          1896.0,
          2048.0,
          1962.0
        ],
        [
          802.0,
          1994.0,
          2046.0,
          2127.0
        ],
        [
          422.0,
          2163.0,
          2048.0,
          2229.0
        ],
        [
          804.0,
          2261.0,
          2046.0,
          2391.0
        ],
        [
          422.0,
          2429.0,
          2048.0,
          2735.0
        ],
        [
          422.0,
          2735.0,
          2048.0,
          2914.0
        ]
      ],
      "tokens_selected": 1180,
      "tokens_all_ocr": 1180,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    }
  ]
}

==> anc/ablations/p75_agg-mean_rs-max_mo-0.25/bbox_docvqa_benchmark_20251213_212237/progress.md <==
# BBox-DocVQA Benchmark Progress

## Configuration

### Model & Environment

| Setting | Value |
|---------|-------|
| Embedding Model | `colqwen3-4b` |
| DeepSeek Mode | `Gundam` |
| DeepSeek Task | `markdown` |

### Scoring & Thresholding

| Setting | Value |
|---------|-------|
| Threshold Method | `percentile` |
| Token Aggregation | `mean` |
| Region Scoring | `max` |
| Percentile | `75.0` |
| Top-K | `None` |
| Min Patch Overlap | `0.25` |

### Dataset

| Setting | Value |
|---------|-------|
| Sample Limit | `None` |
| Filter | `Sample IDs: [6, 17, 18, 32, 33, 75, 106, 116, 118, 125, 187, 190, 199, 202, 250, 298, 337, 353, 368, 404, 405, 407, 420, 436, 452, 467, 472, 478, 492, 501, 512, 548, 570, 576, 608, 634, 651, 678, 683, 716, 717, 729, 732, 765, 804, 816, 883, 905, 909, 926, 944, 949, 965, 985, 986, 992, 1109, 1117, 1138, 1206, 1217, 1219, 1241, 1260, 1320, 1353, 1354, 1367, 1384, 1392, 1427, 1455, 1487, 1505, 1509, 1522, 1548, 1580, 1592, 1620]` |

## Progress

**Processed:** 80/80

**Hit Rates:** IoU@0.25: 73/80 (91.2%) | IoU@0.5: 55/80 (68.8%) | IoU@0.7: 26/80 (32.5%)

## Category Breakdown

| Category | N | Mean IoU | IoU@0.25 | IoU@0.5 | IoU@0.7 | Det IoU | Det@0.5 |
|----------|---:|--------:|--------:|--------:|--------:|--------:|--------:|
| cs | 10 | 0.723 | 100.0% | 70.0% | 50.0% | 0.723 | 70.0% |
| econ | 10 | 0.384 | 60.0% | 30.0% | 10.0% | 0.384 | 30.0% |
| eess | 10 | 0.675 | 100.0% | 80.0% | 30.0% | 0.675 | 80.0% |
| math | 10 | 0.459 | 80.0% | 30.0% | 20.0% | 0.459 | 30.0% |
| physics | 10 | 0.650 | 100.0% | 100.0% | 30.0% | 0.650 | 100.0% |
| q-bio | 10 | 0.734 | 100.0% | 100.0% | 50.0% | 0.734 | 100.0% |
| q-fin | 10 | 0.667 | 100.0% | 80.0% | 40.0% | 0.667 | 80.0% |
| stat | 10 | 0.550 | 90.0% | 60.0% | 30.0% | 0.550 | 60.0% |
| **TOTAL** | **80** | **0.605** | **91.2%** | **68.8%** | **32.5%** | **0.605** | **68.8%** |

## Results

| ID | Document | Category | OCR'd | Sel | IoU | @0.25 | @0.5 | @0.7 | Tok Sel | Tok OCR | Tok Img | Save OCR | Save Img |
|----|----------|----------|-------|-----|-----|-------|------|------|---------|---------|---------|----------|----------|
| 6 | 2311.07631 | cs | 17 | 17 | 0.649 | ✅ | ✅ | ❌ | 600 | 600 | 2,531 | 0% | 76% |
| 17 | 2405.09360 | econ | 36 | 36 | 0.385 | ✅ | ❌ | ❌ | 1,704 | 1,704 | 2,531 | 0% | 33% |
| 18 | 2405.09360 | econ | 42 | 42 | 0.112 | ❌ | ❌ | ❌ | 1,871 | 1,871 | 2,531 | 0% | 26% |
| 32 | 2406.11528 | econ | 19 | 19 | 0.105 | ❌ | ❌ | ❌ | 1,169 | 1,169 | 2,531 | 0% | 54% |
| 33 | 2406.11528 | econ | 16 | 16 | 0.161 | ❌ | ❌ | ❌ | 1,518 | 1,518 | 2,531 | 0% | 40% |
| 75 | 2410.14317 | econ | 12 | 12 | 0.256 | ✅ | ❌ | ❌ | 767 | 767 | 2,531 | 0% | 70% |
| 106 | 2412.07948 | eess | 14 | 14 | 0.699 | ✅ | ✅ | ❌ | 2,296 | 2,296 | 2,531 | 0% | 9% |
| 116 | 2412.09651 | cs | 7 | 7 | 0.974 | ✅ | ✅ | ✅ | 841 | 841 | 2,316 | 0% | 64% |
| 118 | 2412.09651 | cs | 8 | 8 | 0.944 | ✅ | ✅ | ✅ | 1,861 | 1,861 | 2,316 | 0% | 20% |
| 125 | 2412.10129 | cs | 9 | 9 | 0.462 | ✅ | ❌ | ❌ | 1,504 | 1,504 | 2,531 | 0% | 41% |
| 187 | 2412.17966 | cs | 16 | 16 | 0.982 | ✅ | ✅ | ✅ | 2,147 | 2,147 | 2,531 | 0% | 15% |
| 190 | 2412.18619 | eess | 9 | 9 | 0.546 | ✅ | ✅ | ❌ | 1,338 | 1,338 | 2,210 | 0% | 39% |
| 199 | 2412.18619 | eess | 4 | 4 | 0.836 | ✅ | ✅ | ✅ | 3,134 | 3,134 | 2,210 | 0% | -42% |
| 202 | 2412.18823 | cs | 3 | 3 | 0.331 | ✅ | ❌ | ❌ | 1,876 | 1,876 | 2,531 | 0% | 26% |
| 250 | 2412.20486 | cs | 9 | 9 | 0.874 | ✅ | ✅ | ✅ | 2,946 | 2,946 | 2,531 | 0% | -16% |
| 298 | 2412.05250 | math | 6 | 6 | 0.397 | ✅ | ❌ | ❌ | 663 | 663 | 2,531 | 0% | 74% |
| 337 | 2412.12372 | math | 19 | 19 | 0.279 | ✅ | ❌ | ❌ | 1,587 | 1,587 | 2,531 | 0% | 37% |
| 353 | 2412.12446 | math | 10 | 10 | 0.956 | ✅ | ✅ | ✅ | 1,778 | 1,778 | 2,316 | 0% | 23% |
| 368 | 2412.20966 | math | 10 | 10 | 0.937 | ✅ | ✅ | ✅ | 1,062 | 1,062 | 2,531 | 0% | 58% |
| 404 | 2411.15169 | physics | 6 | 6 | 0.592 | ✅ | ✅ | ❌ | 1,784 | 1,784 | 2,531 | 0% | 30% |
| 405 | 2411.15169 | physics | 7 | 7 | 0.587 | ✅ | ✅ | ❌ | 1,610 | 1,610 | 2,531 | 0% | 36% |
| 407 | 2411.15169 | physics | 9 | 9 | 0.877 | ✅ | ✅ | ✅ | 2,120 | 2,120 | 2,531 | 0% | 16% |
| 420 | 2412.10069 | physics | 4 | 4 | 0.767 | ✅ | ✅ | ✅ | 559 | 559 | 2,531 | 0% | 78% |
| 436 | 2412.14976 | physics | 6 | 6 | 0.528 | ✅ | ✅ | ❌ | 2,288 | 2,288 | 2,531 | 0% | 10% |
| 452 | 2412.17161 | physics | 12 | 12 | 0.658 | ✅ | ✅ | ❌ | 2,351 | 2,351 | 2,531 | 0% | 7% |
| 467 | 2501.00176 | physics | 10 | 10 | 0.616 | ✅ | ✅ | ❌ | 4,122 | 4,122 | 2,531 | 0% | -63% |
| 472 | 2501.00475 | physics | 25 | 25 | 0.833 | ✅ | ✅ | ✅ | 2,663 | 2,663 | 2,531 | 0% | -5% |
| 478 | 2501.00475 | physics | 9 | 9 | 0.531 | ✅ | ✅ | ❌ | 2,424 | 2,424 | 2,531 | 0% | 4% |
| 492 | 2404.05865 | q-bio | 4 | 4 | 0.868 | ✅ | ✅ | ✅ | 2,454 | 2,454 | 2,531 | 0% | 3% |
| 501 | 2410.10919 | q-bio | 5 | 5 | 0.614 | ✅ | ✅ | ❌ | 2,637 | 2,637 | 2,316 | 0% | -14% |
| 512 | 2411.12087 | q-bio | 10 | 10 | 0.698 | ✅ | ✅ | ❌ | 1,741 | 1,741 | 2,531 | 0% | 31% |
| 548 | 2411.16084 | q-bio | 5 | 5 | 0.957 | ✅ | ✅ | ✅ | 711 | 711 | 2,531 | 0% | 72% |
| 570 | 2410.22346 | q-fin | 13 | 13 | 0.484 | ✅ | ❌ | ❌ | 3,549 | 3,549 | 2,531 | 0% | -40% |
| 576 | 2410.22346 | q-fin | 12 | 12 | 0.535 | ✅ | ✅ | ❌ | 3,034 | 3,034 | 2,531 | 0% | -20% |
| 608 | 2412.12458 | q-fin | 4 | 4 | 0.880 | ✅ | ✅ | ✅ | 4,738 | 4,738 | 2,531 | 0% | -87% |
| 634 | 2412.16122 | q-fin | 6 | 6 | 0.967 | ✅ | ✅ | ✅ | 405 | 405 | 2,531 | 0% | 84% |
| 651 | 2412.16927 | q-fin | 7 | 7 | 0.807 | ✅ | ✅ | ✅ | 3,121 | 3,121 | 2,531 | 0% | -23% |
| 678 | 2405.20601 | stat | 6 | 6 | 0.621 | ✅ | ✅ | ❌ | 2,008 | 2,008 | 2,531 | 0% | 21% |
| 683 | 2405.20601 | stat | 6 | 6 | 0.704 | ✅ | ✅ | ✅ | 1,719 | 1,719 | 2,531 | 0% | 32% |
| 716 | 2411.04729 | stat | 10 | 10 | 0.272 | ✅ | ❌ | ❌ | 924 | 924 | 2,316 | 0% | 60% |
| 717 | 2411.04729 | stat | 12 | 12 | 0.287 | ✅ | ❌ | ❌ | 1,228 | 1,228 | 2,316 | 0% | 47% |
| 729 | 2412.11303 | stat | 10 | 10 | 0.734 | ✅ | ✅ | ✅ | 3,033 | 3,033 | 2,531 | 0% | -20% |
| 732 | 2412.11303 | stat | 15 | 15 | 0.946 | ✅ | ✅ | ✅ | 1,103 | 1,103 | 2,531 | 0% | 56% |
| 765 | 2406.05299 | econ | 15 | 15 | 0.591 | ✅ | ✅ | ❌ | 744 | 744 | 2,316 | 0% | 68% |
| 804 | 2410.14317 | econ | 9 | 9 | 0.236 | ❌ | ❌ | ❌ | 616 | 616 | 2,531 | 0% | 76% |
| 816 | 2411.15797 | econ | 6 | 6 | 0.920 | ✅ | ✅ | ✅ | 2,444 | 2,444 | 2,531 | 0% | 3% |
| 883 | 2412.16977 | eess | 15 | 15 | 0.838 | ✅ | ✅ | ✅ | 1,600 | 1,600 | 2,531 | 0% | 37% |
| 905 | 2412.18955 | eess | 15 | 15 | 0.650 | ✅ | ✅ | ❌ | 3,034 | 3,034 | 2,531 | 0% | -20% |
| 909 | 2412.18955 | eess | 6 | 6 | 0.939 | ✅ | ✅ | ✅ | 594 | 594 | 2,531 | 0% | 77% |
| 926 | 2412.20176 | econ | 10 | 10 | 0.691 | ✅ | ✅ | ❌ | 741 | 741 | 2,318 | 0% | 68% |
| 944 | 2501.00038 | eess | 18 | 18 | 0.469 | ✅ | ❌ | ❌ | 1,501 | 1,501 | 2,531 | 0% | 41% |
| 949 | 2501.03254 | cs | 3 | 3 | 0.943 | ✅ | ✅ | ✅ | 2,036 | 2,036 | 2,531 | 0% | 20% |
| 965 | 2412.05250 | math | 17 | 17 | 0.425 | ✅ | ❌ | ❌ | 916 | 916 | 2,531 | 0% | 64% |
| 985 | 2412.12319 | math | 16 | 16 | 0.312 | ✅ | ❌ | ❌ | 1,132 | 1,132 | 2,531 | 0% | 55% |
| 986 | 2412.12319 | math | 10 | 10 | 0.439 | ✅ | ❌ | ❌ | 1,314 | 1,314 | 2,531 | 0% | 48% |
| 992 | 2412.12372 | math | 23 | 23 | 0.203 | ❌ | ❌ | ❌ | 1,604 | 1,604 | 2,531 | 0% | 37% |
| 1109 | 2404.05865 | q-bio | 5 | 5 | 0.820 | ✅ | ✅ | ✅ | 4,059 | 4,059 | 2,531 | 0% | -60% |
| 1117 | 2410.10919 | q-bio | 5 | 5 | 0.567 | ✅ | ✅ | ❌ | 3,585 | 3,585 | 2,316 | 0% | -55% |
| 1138 | 2411.14726 | q-bio | 15 | 15 | 0.839 | ✅ | ✅ | ✅ | 1,673 | 1,673 | 2,531 | 0% | 34% |
| 1206 | 2412.13101 | q-fin | 8 | 8 | 0.928 | ✅ | ✅ | ✅ | 348 | 348 | 2,316 | 0% | 85% |
| 1217 | 2412.16122 | q-fin | 5 | 5 | 0.455 | ✅ | ❌ | ❌ | 2,105 | 2,105 | 2,531 | 0% | 17% |
| 1219 | 2412.16122 | q-fin | 5 | 5 | 0.531 | ✅ | ✅ | ❌ | 1,313 | 1,313 | 2,531 | 0% | 48% |
| 1241 | 2309.06983 | stat | 7 | 7 | 0.672 | ✅ | ✅ | ❌ | 337 | 337 | 2,531 | 0% | 87% |
| 1260 | 2409.14197 | stat | 8 | 8 | 0.573 | ✅ | ✅ | ❌ | 1,974 | 1,974 | 2,531 | 0% | 22% |
| 1320 | 2406.11528 | econ | 17 | 17 | 0.383 | ✅ | ❌ | ❌ | 1,293 | 1,293 | 2,531 | 0% | 49% |
| 1353 | 2412.10129 | cs | 6 | 6 | 0.632 | ✅ | ✅ | ❌ | 1,466 | 1,466 | 2,531 | 0% | 42% |
| 1354 | 2412.10129 | cs | 6 | 6 | 0.440 | ✅ | ❌ | ❌ | 2,191 | 2,191 | 2,531 | 0% | 13% |
| 1367 | 2412.13786 | eess | 12 | 12 | 0.455 | ✅ | ❌ | ❌ | 2,123 | 2,123 | 2,531 | 0% | 16% |
| 1384 | 2412.18619 | eess | 4 | 4 | 0.687 | ✅ | ✅ | ❌ | 1,863 | 1,863 | 2,210 | 0% | 16% |
| 1392 | 2412.18955 | eess | 12 | 12 | 0.628 | ✅ | ✅ | ❌ | 2,125 | 2,125 | 2,531 | 0% | 16% |
| 1427 | 2412.05250 | math | 7 | 7 | 0.535 | ✅ | ✅ | ❌ | 602 | 602 | 2,531 | 0% | 76% |
| 1455 | 2412.20318 | math | 26 | 26 | 0.113 | ❌ | ❌ | ❌ | 1,219 | 1,219 | 2,531 | 0% | 52% |
| 1487 | 2412.14976 | physics | 9 | 9 | 0.514 | ✅ | ✅ | ❌ | 2,638 | 2,638 | 2,531 | 0% | -4% |
| 1505 | 2403.03335 | q-bio | 3 | 3 | 0.662 | ✅ | ✅ | ❌ | 371 | 371 | 2,531 | 0% | 85% |
| 1509 | 2404.05865 | q-bio | 4 | 4 | 0.737 | ✅ | ✅ | ✅ | 3,868 | 3,868 | 2,531 | 0% | -53% |
| 1522 | 2410.10919 | q-bio | 8 | 8 | 0.577 | ✅ | ✅ | ❌ | 1,960 | 1,960 | 2,316 | 0% | 15% |
| 1548 | 2410.22346 | q-fin | 12 | 12 | 0.511 | ✅ | ✅ | ❌ | 3,034 | 3,034 | 2,531 | 0% | -20% |
| 1580 | 2412.16927 | q-fin | 23 | 23 | 0.575 | ✅ | ✅ | ❌ | 2,161 | 2,161 | 2,531 | 0% | 15% |
| 1592 | 2405.20601 | stat | 4 | 4 | 0.466 | ✅ | ❌ | ❌ | 858 | 858 | 2,531 | 0% | 66% |
| 1620 | 2412.15633 | stat | 13 | 13 | 0.224 | ❌ | ❌ | ❌ | 1,180 | 1,180 | 2,316 | 0% | 49% |
| **Total** | | | **866** | **866** | | | | | **145,610** | **145,610** | **198,939** | **0%** | **27%** |

## Summary

- **Mean IoU:** 0.605
- **IoU@0.25:** 73/80 (91.2%)
- **IoU@0.5:** 55/80 (68.8%)
- **IoU@0.7:** 26/80 (32.5%)

**Token Totals:** Selected 145,610 | All OCR 145,610 | Full Image 198,939

**Savings:** 0.0% vs All OCR | 26.8% vs Full Image


==> anc/ablations/p75_agg-mean_rs-max_mo-0.25/bbox_docvqa_benchmark_20251213_212237/summary.json <==
{
  "token_summary": {
    "total_tokens_selected": 145610,
    "total_tokens_all_ocr": 145610,
    "total_tokens_full_image": 198939,
    "savings_vs_all_ocr": "0.0%",
    "savings_vs_full_image": "26.8%"
  },
  "failed_count": 0,
  "sample_results": [
    {
      "sample_id": 6,
      "question": "In the described spiral process, between which two poles does it oscillate, and what page number is cited for the processual definition?",
      "doc_name": "2311.07631",
      "category": "cs",
      "gt_bboxes": [
        [
          290.0,
          2025.0,
          2245.0,
          2985.0
        ]
      ],
      "pred_bboxes": [
        [
          339.0,
          297.0,
          2141.0,
          389.0
        ],
        [
          339.0,
          432.0,
          2105.0,
          554.0
        ],
        [
          339.0,
          584.0,
          2090.0,
          706.0
        ],
        [
          296.0,
          749.0,
          722.0,
          806.0
        ],
        [
          293.0,
          832.0,
          987.0,
          1057.0
        ],
        [
          293.0,
          1080.0,
          2238.0,
          1255.0
        ],
        [
          339.0,
          1275.0,
          2213.0,
          1403.0
        ],
        [
          339.0,
          1417.0,
          2169.0,
          1542.0
        ],
        [
          339.0,
          1559.0,
          2182.0,
          1681.0
        ],
        [
          339.0,
          1697.0,
          2008.0,
          1820.0
        ],
        [
          339.0,
          1839.0,
          2197.0,
          1962.0
        ],
        [
          293.0,
          2008.0,
          783.0,
          2064.0
        ],
        [
          293.0,
          2090.0,
          561.0,
          2143.0
        ],
        [
          293.0,
          2150.0,
          513.0,
          2200.0
        ],
        [
          293.0,
          2206.0,
          1008.0,
          2259.0
        ],
        [
          293.0,
          2266.0,
          571.0,
          2315.0
        ],
        [
          293.0,
          2338.0,
          2248.0,
          2963.0
        ]
      ],
      "tokens_selected": 600,
      "tokens_all_ocr": 600,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 17,
      "question": "According to equation (18), (C)UA holds if which two PD expressions are zero?",
      "doc_name": "2405.09360",
      "category": "econ",
      "gt_bboxes": [
        [
          1327.0,
          2322.0,
          2331.0,
          2827.0
        ]
      ],
      "pred_bboxes": [
        [
          1327.0,
          2005.0,
          1403.0,
          2048.0
        ],
        [
          216.0,
          1126.0,
          418.0,
          1172.0
        ],
        [
          216.0,
          224.0,
          1217.0,
          505.0
        ],
        [
          219.0,
          538.0,
          712.0,
          587.0
        ],
        [
          216.0,
          594.0,
          1217.0,
          776.0
        ],
        [
          216.0,
          776.0,
          1217.0,
          961.0
        ],
        [
          216.0,
          957.0,
          1217.0,
          1053.0
        ],
        [
          513.0,
          1060.0,
          924.0,
          1119.0
        ],
        [
          216.0,
          1172.0,
          1217.0,
          1357.0
        ],
        [
          234.0,
          1360.0,
          1217.0,
          1423.0
        ],
        [
          216.0,
          1427.0,
          1217.0,
          1519.0
        ],
        [
          216.0,
          1526.0,
          1217.0,
          1618.0
        ],
        [
          234.0,
          1628.0,
          1217.0,
          1929.0
        ],
        [
          216.0,
          1942.0,
          1217.0,
          2223.0
        ],
        [
          216.0,
          2259.0,
          492.0,
          2305.0
        ],
        [
          216.0,
          2315.0,
          1217.0,
          2682.0
        ],
        [
          216.0,
          2685.0,
          1217.0,
          2824.0
        ],
        [
          216.0,
          2834.0,
          1217.0,
          2933.0
        ],
        [
          1531.0,
          237.0,
          2062.0,
          753.0
        ],
        [
          1324.0,
          868.0,
          2327.0,
          967.0
        ],
        [
          1608.0,
          1043.0,
          2039.0,
          1100.0
        ],
        [
          1327.0,
          1106.0,
          2327.0,
          1387.0
        ],
        [
          1327.0,
          1387.0,
          2327.0,
          1578.0
        ],
        [
          1671.0,
          1595.0,
          1990.0,
          1654.0
        ],
        [
          1327.0,
          1668.0,
          2016.0,
          1717.0
        ],
        [
          1327.0,
          1717.0,
          2327.0,
          1856.0
        ],
        [
          1327.0,
          1863.0,
          2284.0,
          1912.0
        ],
        [
          1625.0,
          1922.0,
          2327.0,
          1985.0
        ],
        [
          1352.0,
          2057.0,
          2299.0,
          2173.0
        ],
        [
          1327.0,
          2186.0,
          2327.0,
          2279.0
        ],
        [
          1327.0,
          2312.0,
          2156.0,
          2365.0
        ],
        [
          1327.0,
          2371.0,
          2327.0,
          2566.0
        ],
        [
          1605.0,
          2579.0,
          2327.0,
          2639.0
        ],
        [
          1735.0,
          2649.0,
          2327.0,
          2708.0
        ],
        [
          1327.0,
          2725.0,
          2325.0,
          2821.0
        ],
        [
          1327.0,
          2834.0,
          2325.0,
          2930.0
        ]
      ],
      "tokens_selected": 1704,
      "tokens_all_ocr": 1704,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 18,
      "question": "In Proposition 8\u2019s second claim, what factor multiplies \u03b5\u00b7K in the no-disadvantage bound, and which norm of PD is used in the inequality for |UD|?",
      "doc_name": "2405.09360",
      "category": "econ",
      "gt_bboxes": [
        [
          1324.0,
          731.0,
          2339.0,
          2938.0
        ]
      ],
      "pred_bboxes": [
        [
          645.0,
          218.0,
          791.0,
          267.0
        ],
        [
          214.0,
          280.0,
          1212.0,
          379.0
        ],
        [
          365.0,
          399.0,
          1074.0,
          614.0
        ],
        [
          214.0,
          627.0,
          1212.0,
          723.0
        ],
        [
          482.0,
          743.0,
          957.0,
          891.0
        ],
        [
          216.0,
          911.0,
          791.0,
          961.0
        ],
        [
          387.0,
          981.0,
          1212.0,
          1129.0
        ],
        [
          216.0,
          1149.0,
          1033.0,
          1199.0
        ],
        [
          252.0,
          1222.0,
          1186.0,
          1281.0
        ],
        [
          216.0,
          1308.0,
          893.0,
          1357.0
        ],
        [
          255.0,
          1380.0,
          1212.0,
          1526.0
        ],
        [
          216.0,
          1549.0,
          1212.0,
          1658.0
        ],
        [
          260.0,
          1681.0,
          1212.0,
          1833.0
        ],
        [
          216.0,
          1846.0,
          1212.0,
          1945.0
        ],
        [
          216.0,
          1972.0,
          1212.0,
          2117.0
        ],
        [
          630.0,
          2147.0,
          816.0,
          2200.0
        ],
        [
          216.0,
          2223.0,
          1212.0,
          2318.0
        ],
        [
          313.0,
          2345.0,
          1115.0,
          2513.0
        ],
        [
          216.0,
          2533.0,
          1212.0,
          2774.0
        ],
        [
          280.0,
          2801.0,
          1212.0,
          2857.0
        ],
        [
          216.0,
          2883.0,
          906.0,
          2933.0
        ],
        [
          1324.0,
          221.0,
          2325.0,
          317.0
        ],
        [
          1324.0,
          346.0,
          2325.0,
          396.0
        ],
        [
          1380.0,
          422.0,
          2266.0,
          485.0
        ],
        [
          1324.0,
          508.0,
          2325.0,
          696.0
        ],
        [
          1324.0,
          726.0,
          2325.0,
          822.0
        ],
        [
          1352.0,
          839.0,
          2325.0,
          1073.0
        ],
        [
          1728.0,
          1106.0,
          2011.0,
          1159.0
        ],
        [
          1324.0,
          1182.0,
          1983.0,
          1232.0
        ],
        [
          1347.0,
          1258.0,
          2299.0,
          1321.0
        ],
        [
          1324.0,
          1344.0,
          1822.0,
          1390.0
        ],
        [
          1378.0,
          1420.0,
          2281.0,
          1479.0
        ],
        [
          1324.0,
          1499.0,
          2325.0,
          1750.0
        ],
        [
          1608.0,
          1773.0,
          2034.0,
          1830.0
        ],
        [
          1324.0,
          1856.0,
          2325.0,
          2008.0
        ],
        [
          1608.0,
          2041.0,
          2034.0,
          2097.0
        ],
        [
          1324.0,
          2127.0,
          2325.0,
          2229.0
        ],
        [
          1324.0,
          2229.0,
          2325.0,
          2325.0
        ],
        [
          1631.0,
          2348.0,
          2016.0,
          2404.0
        ],
        [
          1324.0,
          2424.0,
          2325.0,
          2612.0
        ],
        [
          1327.0,
          2636.0,
          2325.0,
          2774.0
        ],
        [
          1324.0,
          2794.0,
          2325.0,
          2933.0
        ]
      ],
      "tokens_selected": 1871,
      "tokens_all_ocr": 1871,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 32,
      "question": "According to inequality (5), which denominator appears under (\u2211\u221ac_i(a_i))^2?",
      "doc_name": "2406.11528",
      "category": "econ",
      "gt_bboxes": [
        [
          281.0,
          1453.0,
          2263.0,
          2912.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          293.0,
          2253.0,
          416.0
        ],
        [
          1023.0,
          459.0,
          1523.0,
          597.0
        ],
        [
          290.0,
          634.0,
          477.0,
          687.0
        ],
        [
          747.0,
          670.0,
          1791.0,
          822.0
        ],
        [
          290.0,
          842.0,
          2253.0,
          967.0
        ],
        [
          362.0,
          967.0,
          1454.0,
          1024.0
        ],
        [
          850.0,
          1066.0,
          1694.0,
          1212.0
        ],
        [
          293.0,
          1238.0,
          1694.0,
          1304.0
        ],
        [
          362.0,
          1334.0,
          1161.0,
          1393.0
        ],
        [
          290.0,
          1453.0,
          2253.0,
          1572.0
        ],
        [
          1084.0,
          1612.0,
          1460.0,
          1734.0
        ],
        [
          288.0,
          1763.0,
          1822.0,
          1823.0
        ],
        [
          931.0,
          1866.0,
          1620.0,
          2024.0
        ],
        [
          288.0,
          2054.0,
          1937.0,
          2117.0
        ],
        [
          691.0,
          2157.0,
          2246.0,
          2309.0
        ],
        [
          290.0,
          2345.0,
          699.0,
          2398.0
        ],
        [
          786.0,
          2394.0,
          2246.0,
          2550.0
        ],
        [
          288.0,
          2573.0,
          2248.0,
          2728.0
        ],
        [
          969.0,
          2758.0,
          2246.0,
          2906.0
        ]
      ],
      "tokens_selected": 1169,
      "tokens_all_ocr": 1169,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 33,
      "question": "In the final inequality, E_Fw[y \u2212 w(y)] is bounded by what expression that is set equal to u(\u03b1*)/\u2212ln(1\u2212\u03b1*)?",
      "doc_name": "2406.11528",
      "category": "econ",
      "gt_bboxes": [
        [
          290.0,
          965.0,
          2254.0,
          2639.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          297.0,
          717.0,
          353.0
        ],
        [
          290.0,
          369.0,
          2253.0,
          518.0
        ],
        [
          365.0,
          554.0,
          2026.0,
          792.0
        ],
        [
          290.0,
          806.0,
          2253.0,
          924.0
        ],
        [
          290.0,
          951.0,
          2253.0,
          1142.0
        ],
        [
          862.0,
          1172.0,
          1679.0,
          1284.0
        ],
        [
          290.0,
          1304.0,
          2253.0,
          1476.0
        ],
        [
          740.0,
          1479.0,
          1804.0,
          1552.0
        ],
        [
          290.0,
          1562.0,
          2253.0,
          1678.0
        ],
        [
          806.0,
          1707.0,
          1735.0,
          1800.0
        ],
        [
          290.0,
          1820.0,
          2195.0,
          1882.0
        ],
        [
          439.0,
          1909.0,
          2098.0,
          2229.0
        ],
        [
          290.0,
          2246.0,
          2253.0,
          2418.0
        ],
        [
          773.0,
          2447.0,
          1771.0,
          2560.0
        ],
        [
          293.0,
          2576.0,
          2253.0,
          2636.0
        ],
        [
          290.0,
          2655.0,
          2253.0,
          2949.0
        ]
      ],
      "tokens_selected": 1518,
      "tokens_all_ocr": 1518,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 75,
      "question": "In the theorem shown, which theorem establishes identification, what lower bound on n is given, and what is the equation number of the moment condition?",
      "doc_name": "2410.14317",
      "category": "econ",
      "gt_bboxes": [
        [
          293.0,
          2345.0,
          2284.0,
          2888.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          280.0,
          1485.0,
          383.0
        ],
        [
          796.0,
          445.0,
          1751.0,
          743.0
        ],
        [
          288.0,
          789.0,
          2409.0,
          1225.0
        ],
        [
          359.0,
          1248.0,
          1490.0,
          1314.0
        ],
        [
          816.0,
          1377.0,
          1735.0,
          1638.0
        ],
        [
          288.0,
          1704.0,
          1796.0,
          1770.0
        ],
        [
          878.0,
          1833.0,
          2246.0,
          2034.0
        ],
        [
          288.0,
          2100.0,
          2253.0,
          2275.0
        ],
        [
          288.0,
          2318.0,
          2256.0,
          2493.0
        ],
        [
          987.0,
          2560.0,
          2246.0,
          2768.0
        ],
        [
          293.0,
          2824.0,
          809.0,
          2883.0
        ],
        [
          293.0,
          2936.0,
          2253.0,
          3019.0
        ]
      ],
      "tokens_selected": 767,
      "tokens_all_ocr": 767,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 106,
      "question": "Across all rows where the Test set genres are 'Pop, Rock', what is the median FMD value reported?",
      "doc_name": "2412.07948",
      "category": "eess",
      "gt_bboxes": [
        [
          226.0,
          851.0,
          1219.0,
          1840.0
        ]
      ],
      "pred_bboxes": [
        [
          472.0,
          208.0,
          2075.0,
          654.0
        ],
        [
          216.0,
          680.0,
          2325.0,
          776.0
        ],
        [
          268.0,
          852.0,
          1171.0,
          1612.0
        ],
        [
          219.0,
          1641.0,
          1222.0,
          1833.0
        ],
        [
          219.0,
          1902.0,
          1217.0,
          2097.0
        ],
        [
          222.0,
          2137.0,
          781.0,
          2186.0
        ],
        [
          222.0,
          2200.0,
          1217.0,
          2794.0
        ],
        [
          219.0,
          2797.0,
          1217.0,
          2933.0
        ],
        [
          1352.0,
          875.0,
          2299.0,
          1519.0
        ],
        [
          1324.0,
          1578.0,
          2322.0,
          1674.0
        ],
        [
          1327.0,
          1767.0,
          2322.0,
          2044.0
        ],
        [
          1327.0,
          2084.0,
          1786.0,
          2137.0
        ],
        [
          1327.0,
          2150.0,
          2322.0,
          2698.0
        ],
        [
          1327.0,
          2702.0,
          2322.0,
          2930.0
        ]
      ],
      "tokens_selected": 2296,
      "tokens_all_ocr": 2296,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 116,
      "question": "In this excerpt, how is the main diagnosis characterized, including its context?",
      "doc_name": "2412.09651",
      "category": "cs",
      "gt_bboxes": [
        [
          237.0,
          1855.0,
          2243.0,
          2365.0
        ]
      ],
      "pred_bboxes": [
        [
          228.0,
          231.0,
          2245.0,
          463.0
        ],
        [
          228.0,
          463.0,
          2247.0,
          1211.0
        ],
        [
          228.0,
          1211.0,
          2247.0,
          1671.0
        ],
        [
          228.0,
          1671.0,
          2245.0,
          1843.0
        ],
        [
          228.0,
          1847.0,
          2247.0,
          2363.0
        ],
        [
          288.0,
          2486.0,
          1192.0,
          2552.0
        ],
        [
          228.0,
          2612.0,
          2247.0,
          3188.0
        ]
      ],
      "tokens_selected": 841,
      "tokens_all_ocr": 841,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 118,
      "question": "When autonomously performing decision-tree steps, what three resources does the system utilize?",
      "doc_name": "2412.09651",
      "category": "cs",
      "gt_bboxes": [
        [
          237.0,
          1869.0,
          2246.0,
          2148.0
        ]
      ],
      "pred_bboxes": [
        [
          235.0,
          386.0,
          2247.0,
          1214.0
        ],
        [
          737.0,
          1253.0,
          1728.0,
          1292.0
        ],
        [
          228.0,
          1337.0,
          2247.0,
          1857.0
        ],
        [
          228.0,
          1857.0,
          2245.0,
          2145.0
        ],
        [
          228.0,
          2145.0,
          2245.0,
          2257.0
        ],
        [
          228.0,
          2261.0,
          2245.0,
          2545.0
        ],
        [
          302.0,
          2549.0,
          2247.0,
          2893.0
        ],
        [
          228.0,
          2918.0,
          2245.0,
          3033.0
        ]
      ],
      "tokens_selected": 1861,
      "tokens_all_ocr": 1861,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 125,
      "question": "In Code Snippet 8, what are the final numeric parameters passed to OS_SART and ASD_POCS, respectively?",
      "doc_name": "2412.10129",
      "category": "cs",
      "gt_bboxes": [
        [
          328.0,
          1239.0,
          2123.0,
          1469.0
        ]
      ],
      "pred_bboxes": [
        [
          280.0,
          363.0,
          2093.0,
          908.0
        ],
        [
          293.0,
          951.0,
          2154.0,
          1090.0
        ],
        [
          612.0,
          1222.0,
          2024.0,
          1288.0
        ],
        [
          336.0,
          1301.0,
          1493.0,
          1466.0
        ],
        [
          293.0,
          1479.0,
          2162.0,
          1879.0
        ],
        [
          298.0,
          1952.0,
          1018.0,
          2015.0
        ],
        [
          293.0,
          2048.0,
          2162.0,
          2513.0
        ],
        [
          293.0,
          2513.0,
          2159.0,
          2979.0
        ],
        [
          293.0,
          2982.0,
          2154.0,
          3111.0
        ]
      ],
      "tokens_selected": 1504,
      "tokens_all_ocr": 1504,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 187,
      "question": "During every step, when counts are non-zero, what exact signals with their quantities do the column and row counters assert?",
      "doc_name": "2412.17966",
      "category": "cs",
      "gt_bboxes": [
        [
          1295.0,
          1758.0,
          2356.0,
          2797.0
        ]
      ],
      "pred_bboxes": [
        [
          214.0,
          198.0,
          1237.0,
          802.0
        ],
        [
          196.0,
          825.0,
          1248.0,
          875.0
        ],
        [
          196.0,
          974.0,
          1248.0,
          1070.0
        ],
        [
          451.0,
          1133.0,
          998.0,
          1179.0
        ],
        [
          199.0,
          1215.0,
          1248.0,
          1314.0
        ],
        [
          579.0,
          1354.0,
          1245.0,
          1410.0
        ],
        [
          199.0,
          1453.0,
          1248.0,
          1704.0
        ],
        [
          199.0,
          1767.0,
          518.0,
          1813.0
        ],
        [
          201.0,
          1846.0,
          1250.0,
          2490.0
        ],
        [
          201.0,
          2497.0,
          1250.0,
          2992.0
        ],
        [
          1296.0,
          201.0,
          1671.0,
          247.0
        ],
        [
          1296.0,
          264.0,
          2345.0,
          1255.0
        ],
        [
          1296.0,
          1258.0,
          2345.0,
          1552.0
        ],
        [
          1296.0,
          1555.0,
          2345.0,
          1750.0
        ],
        [
          1296.0,
          1754.0,
          2345.0,
          2794.0
        ],
        [
          1296.0,
          2797.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 2147,
      "tokens_all_ocr": 2147,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 190,
      "question": "In Fig. 7, during the generation process, through which aligner does the LLM produce continuous tokens, and what is the resulting latent representation's symbol?",
      "doc_name": "2412.18619",
      "category": "eess",
      "gt_bboxes": [
        [
          170.0,
          1162.0,
          1846.0,
          1792.0
        ]
      ],
      "pred_bboxes": [
        [
          184.0,
          348.0,
          1832.0,
          453.0
        ],
        [
          184.0,
          471.0,
          1836.0,
          1030.0
        ],
        [
          184.0,
          1063.0,
          889.0,
          1111.0
        ],
        [
          184.0,
          1159.0,
          1834.0,
          1513.0
        ],
        [
          182.0,
          1555.0,
          1836.0,
          1789.0
        ],
        [
          184.0,
          1843.0,
          1836.0,
          2096.0
        ],
        [
          184.0,
          2096.0,
          1836.0,
          2399.0
        ],
        [
          184.0,
          2420.0,
          1836.0,
          2570.0
        ],
        [
          184.0,
          2591.0,
          1836.0,
          2744.0
        ]
      ],
      "tokens_selected": 1338,
      "tokens_all_ocr": 1338,
      "tokens_full_image": 2210,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 199,
      "question": "In the NTP framework, what are the two basic tokenizer features, and what notation denotes the token sequences for the model\u2019s input and output?",
      "doc_name": "2412.18619",
      "category": "eess",
      "gt_bboxes": [
        [
          185.0,
          2590.0,
          1852.0,
          2760.0
        ]
      ],
      "pred_bboxes": [
        [
          186.0,
          525.0,
          1834.0,
          1951.0
        ],
        [
          184.0,
          342.0,
          1834.0,
          480.0
        ],
        [
          186.0,
          2054.0,
          1838.0,
          2558.0
        ],
        [
          186.0,
          2588.0,
          1838.0,
          2735.0
        ]
      ],
      "tokens_selected": 3134,
      "tokens_all_ocr": 3134,
      "tokens_full_image": 2210,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 202,
      "question": "At p=1013, what is the approximate difference between shallow and original errors?",
      "doc_name": "2412.18823",
      "category": "cs",
      "gt_bboxes": [
        [
          726.0,
          1853.0,
          1843.0,
          2524.0
        ]
      ],
      "pred_bboxes": [
        [
          753.0,
          578.0,
          1812.0,
          2510.0
        ],
        [
          620.0,
          508.0,
          1937.0,
          561.0
        ],
        [
          553.0,
          2672.0,
          2008.0,
          2768.0
        ]
      ],
      "tokens_selected": 1876,
      "tokens_all_ocr": 1876,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 250,
      "question": "By how many beats does the latency of 'PH.C C' exceed the combined latencies of 'MX.C C V' and 'MXX.C C1 C2 V'?",
      "doc_name": "2412.20486",
      "category": "cs",
      "gt_bboxes": [
        [
          213.0,
          1202.0,
          2317.0,
          2166.0
        ]
      ],
      "pred_bboxes": [
        [
          275.0,
          231.0,
          2338.0,
          1116.0
        ],
        [
          678.0,
          1129.0,
          1858.0,
          1179.0
        ],
        [
          255.0,
          1275.0,
          2287.0,
          2147.0
        ],
        [
          224.0,
          1199.0,
          2322.0,
          1255.0
        ],
        [
          395.0,
          2203.0,
          1041.0,
          2593.0
        ],
        [
          349.0,
          2632.0,
          1097.0,
          2685.0
        ],
        [
          196.0,
          2794.0,
          1248.0,
          2992.0
        ],
        [
          1294.0,
          2209.0,
          2348.0,
          2606.0
        ],
        [
          1294.0,
          2642.0,
          2348.0,
          2992.0
        ]
      ],
      "tokens_selected": 2946,
      "tokens_all_ocr": 2946,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 298,
      "question": "Among the bracketed references shown, which specify page numbers, and what pages are cited?",
      "doc_name": "2412.05250",
      "category": "math",
      "gt_bboxes": [
        [
          322.0,
          908.0,
          2232.0,
          2716.0
        ]
      ],
      "pred_bboxes": [
        [
          324.0,
          396.0,
          2223.0,
          640.0
        ],
        [
          444.0,
          680.0,
          2105.0,
          862.0
        ],
        [
          324.0,
          901.0,
          2223.0,
          1083.0
        ],
        [
          321.0,
          1083.0,
          2225.0,
          1803.0
        ],
        [
          321.0,
          1803.0,
          2225.0,
          2467.0
        ],
        [
          324.0,
          2470.0,
          2220.0,
          2708.0
        ]
      ],
      "tokens_selected": 663,
      "tokens_all_ocr": 663,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 337,
      "question": "In Remark 3.4, despite the conjectured form for equality in (3.4), which explicit function is stated to satisfy the equality case yet cannot be written in that form?",
      "doc_name": "2412.12372",
      "category": "math",
      "gt_bboxes": [
        [
          287.0,
          1022.0,
          2258.0,
          1773.0
        ]
      ],
      "pred_bboxes": [
        [
          285.0,
          287.0,
          2256.0,
          416.0
        ],
        [
          735.0,
          439.0,
          1807.0,
          564.0
        ],
        [
          285.0,
          568.0,
          2261.0,
          789.0
        ],
        [
          865.0,
          809.0,
          1669.0,
          924.0
        ],
        [
          285.0,
          1010.0,
          2256.0,
          1235.0
        ],
        [
          980.0,
          1232.0,
          1562.0,
          1294.0
        ],
        [
          285.0,
          1294.0,
          2256.0,
          1403.0
        ],
        [
          939.0,
          1410.0,
          1613.0,
          1466.0
        ],
        [
          285.0,
          1466.0,
          2256.0,
          1638.0
        ],
        [
          285.0,
          1661.0,
          2256.0,
          1773.0
        ],
        [
          285.0,
          1793.0,
          2256.0,
          1962.0
        ],
        [
          285.0,
          1985.0,
          2256.0,
          2213.0
        ],
        [
          1023.0,
          2236.0,
          1518.0,
          2345.0
        ],
        [
          285.0,
          2358.0,
          2256.0,
          2470.0
        ],
        [
          793.0,
          2493.0,
          1751.0,
          2606.0
        ],
        [
          285.0,
          2619.0,
          1631.0,
          2678.0
        ],
        [
          893.0,
          2698.0,
          1646.0,
          2811.0
        ],
        [
          285.0,
          2824.0,
          1291.0,
          2880.0
        ],
        [
          791.0,
          2900.0,
          1751.0,
          3015.0
        ]
      ],
      "tokens_selected": 1587,
      "tokens_all_ocr": 1587,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 353,
      "question": "In Proposition 4.3, what equation characterizes T^E and for which \u03be does it hold?",
      "doc_name": "2412.12446",
      "category": "math",
      "gt_bboxes": [
        [
          480.0,
          2886.0,
          2001.0,
          3128.0
        ]
      ],
      "pred_bboxes": [
        [
          484.0,
          2132.0,
          598.0,
          2184.0
        ],
        [
          481.0,
          474.0,
          1995.0,
          776.0
        ],
        [
          481.0,
          807.0,
          1690.0,
          1074.0
        ],
        [
          481.0,
          1099.0,
          1995.0,
          1408.0
        ],
        [
          484.0,
          1436.0,
          1993.0,
          1563.0
        ],
        [
          484.0,
          1594.0,
          1993.0,
          1773.0
        ],
        [
          531.0,
          1798.0,
          1943.0,
          2114.0
        ],
        [
          670.0,
          2212.0,
          1799.0,
          2381.0
        ],
        [
          484.0,
          2483.0,
          1993.0,
          2855.0
        ],
        [
          484.0,
          2883.0,
          1993.0,
          3122.0
        ]
      ],
      "tokens_selected": 1778,
      "tokens_all_ocr": 1778,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 368,
      "question": "Within the definition shown, what is the time-one map of a Hamiltonian isotopy called, and what is \u03b9_{\u03c6\u0307_t} \u03c9 equal to?",
      "doc_name": "2412.20966",
      "category": "math",
      "gt_bboxes": [
        [
          517.0,
          742.0,
          2144.0,
          996.0
        ]
      ],
      "pred_bboxes": [
        [
          520.0,
          538.0,
          2136.0,
          696.0
        ],
        [
          520.0,
          733.0,
          2136.0,
          990.0
        ],
        [
          520.0,
          1024.0,
          2136.0,
          1225.0
        ],
        [
          520.0,
          1261.0,
          2136.0,
          1466.0
        ],
        [
          520.0,
          1499.0,
          2136.0,
          1704.0
        ],
        [
          523.0,
          1737.0,
          2136.0,
          1942.0
        ],
        [
          589.0,
          1942.0,
          2136.0,
          2147.0
        ],
        [
          520.0,
          2180.0,
          2136.0,
          2332.0
        ],
        [
          520.0,
          2365.0,
          2136.0,
          2513.0
        ],
        [
          520.0,
          2556.0,
          2136.0,
          2655.0
        ]
      ],
      "tokens_selected": 1062,
      "tokens_all_ocr": 1062,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 404,
      "question": "Between t=0.01 and t=0.1, which intermediate time label appears in both panels (a) and (b)?",
      "doc_name": "2411.15169",
      "category": "physics",
      "gt_bboxes": [
        [
          383.0,
          1360.0,
          2183.0,
          2334.0
        ]
      ],
      "pred_bboxes": [
        [
          408.0,
          393.0,
          1222.0,
          452.0
        ],
        [
          408.0,
          478.0,
          2139.0,
          772.0
        ],
        [
          408.0,
          829.0,
          1319.0,
          891.0
        ],
        [
          408.0,
          918.0,
          2139.0,
          1318.0
        ],
        [
          387.0,
          1387.0,
          2162.0,
          1972.0
        ],
        [
          405.0,
          2034.0,
          2144.0,
          2325.0
        ]
      ],
      "tokens_selected": 1784,
      "tokens_all_ocr": 1784,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 405,
      "question": "Across the four panels (t=0, 0.1, 0.3, 1), which contour value appears in exactly three of them?",
      "doc_name": "2411.15169",
      "category": "physics",
      "gt_bboxes": [
        [
          409.0,
          1050.0,
          2144.0,
          1753.0
        ]
      ],
      "pred_bboxes": [
        [
          408.0,
          393.0,
          2139.0,
          1020.0
        ],
        [
          428.0,
          1047.0,
          2144.0,
          1469.0
        ],
        [
          405.0,
          1519.0,
          2141.0,
          1754.0
        ],
        [
          408.0,
          1892.0,
          1342.0,
          1975.0
        ],
        [
          408.0,
          2011.0,
          2139.0,
          2190.0
        ],
        [
          1028.0,
          2176.0,
          2128.0,
          2302.0
        ],
        [
          408.0,
          2315.0,
          2139.0,
          2834.0
        ]
      ],
      "tokens_selected": 1610,
      "tokens_all_ocr": 1610,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 407,
      "question": "According to the excerpt, what are the exact notations (with indices/superscripts) for the junction-points and the change due to jumps in u^{p,q}(x,y)?",
      "doc_name": "2411.15169",
      "category": "physics",
      "gt_bboxes": [
        [
          394.0,
          889.0,
          2143.0,
          1157.0
        ]
      ],
      "pred_bboxes": [
        [
          405.0,
          389.0,
          2136.0,
          743.0
        ],
        [
          405.0,
          806.0,
          1403.0,
          875.0
        ],
        [
          408.0,
          901.0,
          2136.0,
          1139.0
        ],
        [
          408.0,
          1195.0,
          1477.0,
          1258.0
        ],
        [
          408.0,
          1284.0,
          2197.0,
          1403.0
        ],
        [
          408.0,
          1529.0,
          2139.0,
          2289.0
        ],
        [
          405.0,
          2398.0,
          2141.0,
          2741.0
        ],
        [
          408.0,
          2863.0,
          2047.0,
          2930.0
        ],
        [
          408.0,
          2956.0,
          2139.0,
          3072.0
        ]
      ],
      "tokens_selected": 2120,
      "tokens_all_ocr": 2120,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 420,
      "question": "According to the text, which index is defined as the inverse of the system\u2019s persistence time near \u03b6, what is its numerical range, and what does a value close to 0 suggest?",
      "doc_name": "2412.10069",
      "category": "physics",
      "gt_bboxes": [
        [
          431.0,
          1166.0,
          2103.0,
          2843.0
        ]
      ],
      "pred_bboxes": [
        [
          456.0,
          525.0,
          2082.0,
          1004.0
        ],
        [
          456.0,
          1080.0,
          1817.0,
          1142.0
        ],
        [
          456.0,
          1179.0,
          2085.0,
          2500.0
        ],
        [
          456.0,
          2500.0,
          2082.0,
          2801.0
        ]
      ],
      "tokens_selected": 559,
      "tokens_all_ocr": 559,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 436,
      "question": "According to the caption, which nodes are common to the predominant MIS solutions for the relaxed and full embedded graphs?",
      "doc_name": "2412.14976",
      "category": "physics",
      "gt_bboxes": [
        [
          205.0,
          209.0,
          2360.0,
          1343.0
        ]
      ],
      "pred_bboxes": [
        [
          257.0,
          208.0,
          2299.0,
          842.0
        ],
        [
          216.0,
          885.0,
          2345.0,
          1331.0
        ],
        [
          219.0,
          1413.0,
          1245.0,
          2229.0
        ],
        [
          222.0,
          2242.0,
          1245.0,
          3009.0
        ],
        [
          1314.0,
          1413.0,
          2340.0,
          2896.0
        ],
        [
          1314.0,
          2916.0,
          2338.0,
          3009.0
        ]
      ],
      "tokens_selected": 2288,
      "tokens_all_ocr": 2288,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 452,
      "question": "In panel (a), which symbols denote the paths from slits A and B to the detection point, and in panel (b), what is the unit on the y-axis variable shown horizontally?",
      "doc_name": "2412.17161",
      "category": "physics",
      "gt_bboxes": [
        [
          1313.0,
          730.0,
          2348.0,
          1983.0
        ]
      ],
      "pred_bboxes": [
        [
          219.0,
          221.0,
          451.0,
          264.0
        ],
        [
          219.0,
          267.0,
          1245.0,
          984.0
        ],
        [
          224.0,
          1073.0,
          1235.0,
          1166.0
        ],
        [
          219.0,
          1222.0,
          1245.0,
          1849.0
        ],
        [
          428.0,
          1876.0,
          1240.0,
          2219.0
        ],
        [
          219.0,
          2252.0,
          1245.0,
          2632.0
        ],
        [
          255.0,
          2669.0,
          1240.0,
          2774.0
        ],
        [
          219.0,
          2817.0,
          1245.0,
          3012.0
        ],
        [
          1314.0,
          218.0,
          2340.0,
          551.0
        ],
        [
          1365.0,
          726.0,
          2294.0,
          1651.0
        ],
        [
          1314.0,
          1701.0,
          2340.0,
          1981.0
        ],
        [
          1314.0,
          2147.0,
          2340.0,
          3012.0
        ]
      ],
      "tokens_selected": 2351,
      "tokens_all_ocr": 2351,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 467,
      "question": "According to the figure caption, what are the event dates and which Royal Observatory Greenwich sheet numbers were digitised?",
      "doc_name": "2501.00176",
      "category": "physics",
      "gt_bboxes": [
        [
          171.0,
          1396.0,
          2375.0,
          2248.0
        ]
      ],
      "pred_bboxes": [
        [
          393.0,
          221.0,
          2146.0,
          1245.0
        ],
        [
          229.0,
          1275.0,
          2297.0,
          1324.0
        ],
        [
          484.0,
          1384.0,
          2054.0,
          2140.0
        ],
        [
          178.0,
          2157.0,
          2361.0,
          2239.0
        ],
        [
          178.0,
          2312.0,
          1222.0,
          2900.0
        ],
        [
          178.0,
          2903.0,
          1222.0,
          3081.0
        ],
        [
          1319.0,
          2312.0,
          2368.0,
          2764.0
        ],
        [
          1618.0,
          2811.0,
          2072.0,
          2857.0
        ],
        [
          1707.0,
          2880.0,
          1983.0,
          2926.0
        ],
        [
          1319.0,
          2946.0,
          2368.0,
          3085.0
        ]
      ],
      "tokens_selected": 4122,
      "tokens_all_ocr": 4122,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 472,
      "question": "Among panels where \u03b7 starts at 100% at \u03c9/\u03a9\u22480, what is the ratio of the largest to smallest \u0394\u03c4 values?",
      "doc_name": "2501.00475",
      "category": "physics",
      "gt_bboxes": [
        [
          205.0,
          200.0,
          2354.0,
          1337.0
        ]
      ],
      "pred_bboxes": [
        [
          211.0,
          198.0,
          2345.0,
          1156.0
        ],
        [
          214.0,
          1195.0,
          2348.0,
          1331.0
        ],
        [
          216.0,
          1420.0,
          1245.0,
          1902.0
        ],
        [
          216.0,
          1902.0,
          1243.0,
          1995.0
        ],
        [
          510.0,
          2015.0,
          1243.0,
          2127.0
        ],
        [
          216.0,
          2147.0,
          1245.0,
          2289.0
        ],
        [
          216.0,
          2292.0,
          1245.0,
          2381.0
        ],
        [
          428.0,
          2404.0,
          1243.0,
          2513.0
        ],
        [
          456.0,
          2560.0,
          1243.0,
          2616.0
        ],
        [
          216.0,
          2642.0,
          1245.0,
          2926.0
        ],
        [
          410.0,
          2946.0,
          1245.0,
          3019.0
        ],
        [
          1314.0,
          1420.0,
          2039.0,
          1469.0
        ],
        [
          1312.0,
          1473.0,
          2340.0,
          1569.0
        ],
        [
          1620.0,
          1598.0,
          2338.0,
          1661.0
        ],
        [
          1312.0,
          1694.0,
          2340.0,
          1839.0
        ],
        [
          1386.0,
          1869.0,
          2338.0,
          1985.0
        ],
        [
          1472.0,
          2057.0,
          2338.0,
          2124.0
        ],
        [
          1314.0,
          2163.0,
          2246.0,
          2213.0
        ],
        [
          1312.0,
          2213.0,
          2340.0,
          2309.0
        ],
        [
          1403.0,
          2338.0,
          2338.0,
          2444.0
        ],
        [
          1314.0,
          2470.0,
          2243.0,
          2520.0
        ],
        [
          1365.0,
          2546.0,
          2338.0,
          2609.0
        ],
        [
          1406.0,
          2682.0,
          2338.0,
          2745.0
        ],
        [
          1312.0,
          2781.0,
          2340.0,
          2873.0
        ],
        [
          1694.0,
          2903.0,
          2338.0,
          3009.0
        ]
      ],
      "tokens_selected": 2663,
      "tokens_all_ocr": 2663,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 478,
      "question": "For \u0394t = 1 \u03bcs at f = 10 MHz, what N_per is obtained, and from approximately how many wave periods do the simulations show subharmonics starting?",
      "doc_name": "2501.00475",
      "category": "physics",
      "gt_bboxes": [
        [
          1300.0,
          1380.0,
          2357.0,
          2700.0
        ]
      ],
      "pred_bboxes": [
        [
          216.0,
          198.0,
          2345.0,
          1166.0
        ],
        [
          216.0,
          1205.0,
          2345.0,
          1294.0
        ],
        [
          219.0,
          1387.0,
          1243.0,
          1820.0
        ],
        [
          219.0,
          1836.0,
          1243.0,
          2358.0
        ],
        [
          219.0,
          2371.0,
          1243.0,
          2665.0
        ],
        [
          219.0,
          2682.0,
          1243.0,
          3012.0
        ],
        [
          1314.0,
          1387.0,
          2230.0,
          1436.0
        ],
        [
          1314.0,
          1436.0,
          2338.0,
          1962.0
        ],
        [
          1314.0,
          1965.0,
          2338.0,
          2688.0
        ]
      ],
      "tokens_selected": 2424,
      "tokens_all_ocr": 2424,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 492,
      "question": "At which tolerance level is the ratio of Class II restoration mean to its standard deviation closest to 10, and what is that ratio (rounded to two decimals)?",
      "doc_name": "2404.05865",
      "category": "q-bio",
      "gt_bboxes": [
        [
          274.0,
          1720.0,
          2308.0,
          2680.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          313.0,
          2256.0,
          1453.0
        ],
        [
          395.0,
          1473.0,
          2162.0,
          1582.0
        ],
        [
          293.0,
          1721.0,
          2276.0,
          2576.0
        ],
        [
          559.0,
          2606.0,
          1942.0,
          2662.0
        ]
      ],
      "tokens_selected": 2454,
      "tokens_all_ocr": 2454,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 501,
      "question": "In the row where the Domain annotation reads 'AA = 2,3,4', what are the corresponding Active Site positions and Disulfide bond entry?",
      "doc_name": "2410.10919",
      "category": "q-bio",
      "gt_bboxes": [
        [
          173.0,
          1518.0,
          2319.0,
          2914.0
        ]
      ],
      "pred_bboxes": [
        [
          181.0,
          196.0,
          2292.0,
          628.0
        ],
        [
          181.0,
          625.0,
          2292.0,
          1162.0
        ],
        [
          181.0,
          1162.0,
          2292.0,
          1467.0
        ],
        [
          404.0,
          1520.0,
          2068.0,
          2626.0
        ],
        [
          181.0,
          2679.0,
          2292.0,
          2889.0
        ]
      ],
      "tokens_selected": 2637,
      "tokens_all_ocr": 2637,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 512,
      "question": "Among the deletion strategies, which shows differing v4 between its 'best' and 'worst' rows, and what are those v4 values?",
      "doc_name": "2411.12087",
      "category": "q-bio",
      "gt_bboxes": [
        [
          369.0,
          732.0,
          1971.0,
          1547.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          247.0,
          2031.0,
          614.0
        ],
        [
          439.0,
          726.0,
          1876.0,
          1370.0
        ],
        [
          357.0,
          1410.0,
          1960.0,
          1536.0
        ],
        [
          293.0,
          1684.0,
          924.0,
          1754.0
        ],
        [
          293.0,
          1770.0,
          2026.0,
          1965.0
        ],
        [
          293.0,
          2015.0,
          2026.0,
          2186.0
        ],
        [
          293.0,
          2223.0,
          2026.0,
          2348.0
        ],
        [
          293.0,
          2394.0,
          2026.0,
          2599.0
        ],
        [
          293.0,
          2642.0,
          1776.0,
          2725.0
        ],
        [
          293.0,
          2768.0,
          1000.0,
          2830.0
        ]
      ],
      "tokens_selected": 1741,
      "tokens_all_ocr": 1741,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 548,
      "question": "In the excerpt, which topic is cited as [21], and what does it involve identifying?",
      "doc_name": "2411.16084",
      "category": "q-bio",
      "gt_bboxes": [
        [
          291.0,
          2373.0,
          2258.0,
          2830.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          297.0,
          2251.0,
          465.0
        ],
        [
          293.0,
          505.0,
          2251.0,
          901.0
        ],
        [
          293.0,
          938.0,
          2251.0,
          1503.0
        ],
        [
          293.0,
          1539.0,
          2251.0,
          2328.0
        ],
        [
          293.0,
          2368.0,
          2251.0,
          2817.0
        ]
      ],
      "tokens_selected": 711,
      "tokens_all_ocr": 711,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 570,
      "question": "From the Fig. 7 title and caption, what normalization technique is referenced and what is the distance metric formula?",
      "doc_name": "2410.22346",
      "category": "q-fin",
      "gt_bboxes": [
        [
          183.0,
          198.0,
          1257.0,
          1344.0
        ]
      ],
      "pred_bboxes": [
        [
          204.0,
          2447.0,
          311.0,
          2493.0
        ],
        [
          204.0,
          211.0,
          1212.0,
          802.0
        ],
        [
          196.0,
          825.0,
          1248.0,
          1318.0
        ],
        [
          204.0,
          1370.0,
          1217.0,
          1965.0
        ],
        [
          196.0,
          1991.0,
          1248.0,
          2289.0
        ],
        [
          561.0,
          2384.0,
          885.0,
          2431.0
        ],
        [
          201.0,
          2497.0,
          1248.0,
          2992.0
        ],
        [
          1306.0,
          211.0,
          2322.0,
          663.0
        ],
        [
          1291.0,
          687.0,
          2345.0,
          1086.0
        ],
        [
          1291.0,
          1182.0,
          2340.0,
          1631.0
        ],
        [
          1291.0,
          1651.0,
          2345.0,
          2200.0
        ],
        [
          1294.0,
          2295.0,
          2345.0,
          2493.0
        ],
        [
          1294.0,
          2497.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 3549,
      "tokens_all_ocr": 3549,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 576,
      "question": "Per Fig. 4\u2019s caption, what is the ratio of stressed to rally regime average correlations?",
      "doc_name": "2410.22346",
      "category": "q-fin",
      "gt_bboxes": [
        [
          185.0,
          1139.0,
          1261.0,
          1924.0
        ]
      ],
      "pred_bboxes": [
        [
          242.0,
          247.0,
          2325.0,
          772.0
        ],
        [
          193.0,
          796.0,
          2348.0,
          1053.0
        ],
        [
          209.0,
          1136.0,
          1225.0,
          1585.0
        ],
        [
          196.0,
          1608.0,
          1250.0,
          1909.0
        ],
        [
          199.0,
          2021.0,
          1248.0,
          2322.0
        ],
        [
          199.0,
          2335.0,
          1248.0,
          2830.0
        ],
        [
          196.0,
          2844.0,
          1248.0,
          2992.0
        ],
        [
          1294.0,
          1139.0,
          2345.0,
          1489.0
        ],
        [
          1294.0,
          1549.0,
          2348.0,
          2229.0
        ],
        [
          1294.0,
          2252.0,
          2345.0,
          2606.0
        ],
        [
          1577.0,
          2712.0,
          2059.0,
          2761.0
        ],
        [
          1294.0,
          2794.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 3034,
      "tokens_all_ocr": 3034,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 608,
      "question": "In the plot, what is the highest labeled y-axis value, and which figure number appears in the caption?",
      "doc_name": "2412.12458",
      "category": "q-fin",
      "gt_bboxes": [
        [
          537.0,
          1677.0,
          2023.0,
          3054.0
        ]
      ],
      "pred_bboxes": [
        [
          543.0,
          290.0,
          2001.0,
          1479.0
        ],
        [
          944.0,
          1545.0,
          1597.0,
          1602.0
        ],
        [
          543.0,
          1691.0,
          2001.0,
          2926.0
        ],
        [
          890.0,
          2992.0,
          1654.0,
          3045.0
        ]
      ],
      "tokens_selected": 4738,
      "tokens_all_ocr": 4738,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 634,
      "question": "In the acknowledgments, which alphanumeric code immediately follows 'RECON-NET'?",
      "doc_name": "2412.16122",
      "category": "q-fin",
      "gt_bboxes": [
        [
          265.0,
          2211.0,
          2257.0,
          3083.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          287.0,
          2248.0,
          614.0
        ],
        [
          290.0,
          657.0,
          2251.0,
          1248.0
        ],
        [
          349.0,
          1496.0,
          1212.0,
          1555.0
        ],
        [
          293.0,
          1658.0,
          2248.0,
          1813.0
        ],
        [
          357.0,
          2064.0,
          982.0,
          2120.0
        ],
        [
          288.0,
          2219.0,
          2251.0,
          3075.0
        ]
      ],
      "tokens_selected": 405,
      "tokens_all_ocr": 405,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 651,
      "question": "Between x=10 and x=24 (even ticks), at how many labeled points is the Residual above zero?",
      "doc_name": "2412.16927",
      "category": "q-fin",
      "gt_bboxes": [
        [
          249.0,
          698.0,
          2096.0,
          1591.0
        ]
      ],
      "pred_bboxes": [
        [
          760.0,
          290.0,
          1776.0,
          630.0
        ],
        [
          301.0,
          683.0,
          2093.0,
          1453.0
        ],
        [
          290.0,
          1509.0,
          1074.0,
          1555.0
        ],
        [
          283.0,
          1602.0,
          2126.0,
          2368.0
        ],
        [
          290.0,
          2427.0,
          975.0,
          2474.0
        ],
        [
          319.0,
          2513.0,
          1511.0,
          2563.0
        ],
        [
          454.0,
          2606.0,
          2090.0,
          2913.0
        ]
      ],
      "tokens_selected": 3121,
      "tokens_all_ocr": 3121,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 678,
      "question": "Across \u03c6 = 0.5, 1.0, and 2.0, which \u03c6 has the most outlier dots, and how many?",
      "doc_name": "2405.20601",
      "category": "stat",
      "gt_bboxes": [
        [
          277.0,
          300.0,
          2263.0,
          1254.0
        ]
      ],
      "pred_bboxes": [
        [
          500.0,
          303.0,
          2042.0,
          1066.0
        ],
        [
          288.0,
          1129.0,
          2253.0,
          1258.0
        ],
        [
          288.0,
          1327.0,
          2256.0,
          1796.0
        ],
        [
          293.0,
          1912.0,
          1827.0,
          1988.0
        ],
        [
          288.0,
          2048.0,
          2256.0,
          2523.0
        ],
        [
          288.0,
          2550.0,
          2256.0,
          2923.0
        ]
      ],
      "tokens_selected": 2008,
      "tokens_all_ocr": 2008,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 683,
      "question": "In the step-function diagram, which leaf labels the top of the rightmost vertical strip, and what exact inequality in the decision tree leads to that leaf?",
      "doc_name": "2405.20601",
      "category": "stat",
      "gt_bboxes": [
        [
          285.0,
          283.0,
          2260.0,
          1131.0
        ]
      ],
      "pred_bboxes": [
        [
          385.0,
          280.0,
          2156.0,
          951.0
        ],
        [
          290.0,
          997.0,
          2253.0,
          1126.0
        ],
        [
          288.0,
          1199.0,
          2256.0,
          1572.0
        ],
        [
          293.0,
          1684.0,
          2113.0,
          1770.0
        ],
        [
          288.0,
          1823.0,
          2259.0,
          2593.0
        ],
        [
          288.0,
          2622.0,
          2256.0,
          2996.0
        ]
      ],
      "tokens_selected": 1719,
      "tokens_all_ocr": 1719,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 716,
      "question": "After removing the s smallest and r largest eigenvalues, what exact eigenvalue ratio defines the effective condition number \u03ba_{s+1,p\u2212r}(Q) in equation (8)?",
      "doc_name": "2411.04729",
      "category": "stat",
      "gt_bboxes": [
        [
          357.0,
          1000.0,
          2134.0,
          2838.0
        ]
      ],
      "pred_bboxes": [
        [
          365.0,
          344.0,
          2113.0,
          860.0
        ],
        [
          365.0,
          916.0,
          941.0,
          972.0
        ],
        [
          365.0,
          1000.0,
          2110.0,
          1285.0
        ],
        [
          365.0,
          1309.0,
          2113.0,
          1481.0
        ],
        [
          903.0,
          1509.0,
          2105.0,
          1667.0
        ],
        [
          365.0,
          1692.0,
          2110.0,
          1804.0
        ],
        [
          365.0,
          1829.0,
          2110.0,
          1998.0
        ],
        [
          365.0,
          2001.0,
          2110.0,
          2510.0
        ],
        [
          1023.0,
          2535.0,
          2105.0,
          2640.0
        ],
        [
          362.0,
          2665.0,
          2110.0,
          2830.0
        ]
      ],
      "tokens_selected": 924,
      "tokens_all_ocr": 924,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 717,
      "question": "According to the excerpt, what is U[\u03b80, \u03b80], and under exactly what condition are \u03b8k,g and \u03b8k\u2032,g\u2032 connected in G_Q?",
      "doc_name": "2411.04729",
      "category": "stat",
      "gt_bboxes": [
        [
          345.0,
          670.0,
          2130.0,
          1806.0
        ]
      ],
      "pred_bboxes": [
        [
          365.0,
          344.0,
          2110.0,
          519.0
        ],
        [
          365.0,
          579.0,
          936.0,
          642.0
        ],
        [
          365.0,
          667.0,
          2110.0,
          842.0
        ],
        [
          414.0,
          874.0,
          2105.0,
          1028.0
        ],
        [
          365.0,
          1053.0,
          2110.0,
          1225.0
        ],
        [
          365.0,
          1225.0,
          2110.0,
          1559.0
        ],
        [
          365.0,
          1559.0,
          2110.0,
          1783.0
        ],
        [
          365.0,
          1861.0,
          1827.0,
          1931.0
        ],
        [
          365.0,
          1969.0,
          2110.0,
          2142.0
        ],
        [
          365.0,
          2180.0,
          2110.0,
          2296.0
        ],
        [
          365.0,
          2331.0,
          2110.0,
          2503.0
        ],
        [
          365.0,
          2538.0,
          2110.0,
          2823.0
        ]
      ],
      "tokens_selected": 1228,
      "tokens_all_ocr": 1228,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 729,
      "question": "In Figure 2\u2019s caption, the first condition B(x0, r0) \u2286 B(x\u2020, r1) reduces to which explicit inequality?",
      "doc_name": "2412.11303",
      "category": "stat",
      "gt_bboxes": [
        [
          357.0,
          294.0,
          2154.0,
          1617.0
        ]
      ],
      "pred_bboxes": [
        [
          349.0,
          297.0,
          2062.0,
          1324.0
        ],
        [
          416.0,
          1334.0,
          2139.0,
          1595.0
        ],
        [
          349.0,
          1671.0,
          1733.0,
          1734.0
        ],
        [
          855.0,
          1783.0,
          1694.0,
          1889.0
        ],
        [
          349.0,
          1922.0,
          2205.0,
          2130.0
        ],
        [
          349.0,
          2133.0,
          2205.0,
          2361.0
        ],
        [
          349.0,
          2365.0,
          2202.0,
          2477.0
        ],
        [
          727.0,
          2523.0,
          1791.0,
          2649.0
        ],
        [
          349.0,
          2688.0,
          2205.0,
          2867.0
        ],
        [
          676.0,
          2910.0,
          1873.0,
          3032.0
        ]
      ],
      "tokens_selected": 3033,
      "tokens_all_ocr": 3033,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 732,
      "question": "According to the crop, which appendix establishes the isotropy assumption via an affine transformation, and what lemma number is cited for the claim that the combined Euclidean and Hilbert metric induces Euclidean topology?",
      "doc_name": "2412.11303",
      "category": "stat",
      "gt_bboxes": [
        [
          345.0,
          2066.0,
          2220.0,
          2369.0
        ]
      ],
      "pred_bboxes": [
        [
          459.0,
          293.0,
          2174.0,
          353.0
        ],
        [
          857.0,
          386.0,
          1812.0,
          502.0
        ],
        [
          418.0,
          538.0,
          2205.0,
          772.0
        ],
        [
          459.0,
          782.0,
          2003.0,
          852.0
        ],
        [
          824.0,
          891.0,
          1842.0,
          1149.0
        ],
        [
          418.0,
          1185.0,
          2202.0,
          1364.0
        ],
        [
          459.0,
          1370.0,
          2202.0,
          1549.0
        ],
        [
          806.0,
          1585.0,
          1858.0,
          1651.0
        ],
        [
          459.0,
          1674.0,
          2202.0,
          1800.0
        ],
        [
          349.0,
          1958.0,
          1845.0,
          2034.0
        ],
        [
          349.0,
          2071.0,
          2202.0,
          2361.0
        ],
        [
          349.0,
          2418.0,
          1391.0,
          2480.0
        ],
        [
          349.0,
          2507.0,
          2202.0,
          2738.0
        ],
        [
          349.0,
          2735.0,
          2202.0,
          2920.0
        ],
        [
          1049.0,
          2949.0,
          2195.0,
          3012.0
        ]
      ],
      "tokens_selected": 1103,
      "tokens_all_ocr": 1103,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 765,
      "question": "Which lemma extends P0,\u03c0[\u0101=a] > 0 to all priors, and which propositions' equivalence is cited to conclude Proposition 2?",
      "doc_name": "2406.05299",
      "category": "econ",
      "gt_bboxes": [
        [
          296.0,
          299.0,
          2190.0,
          1092.0
        ],
        [
          299.0,
          1136.0,
          2203.0,
          1285.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          294.0,
          2185.0,
          509.0
        ],
        [
          936.0,
          582.0,
          1534.0,
          646.0
        ],
        [
          290.0,
          712.0,
          1504.0,
          779.0
        ],
        [
          290.0,
          793.0,
          2187.0,
          1081.0
        ],
        [
          293.0,
          1127.0,
          2185.0,
          1267.0
        ],
        [
          293.0,
          1373.0,
          677.0,
          1453.0
        ],
        [
          290.0,
          1509.0,
          2185.0,
          1653.0
        ],
        [
          293.0,
          1699.0,
          2185.0,
          1843.0
        ],
        [
          293.0,
          1889.0,
          2185.0,
          2033.0
        ],
        [
          293.0,
          2078.0,
          2187.0,
          2219.0
        ],
        [
          293.0,
          2264.0,
          2185.0,
          2408.0
        ],
        [
          293.0,
          2454.0,
          2185.0,
          2598.0
        ],
        [
          293.0,
          2644.0,
          2187.0,
          2784.0
        ],
        [
          293.0,
          2833.0,
          2185.0,
          2974.0
        ],
        [
          293.0,
          3019.0,
          2182.0,
          3163.0
        ]
      ],
      "tokens_selected": 744,
      "tokens_all_ocr": 744,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 804,
      "question": "Using both crops, specify the exact conditioning set for En and the resulting value of En[\u03b5_i] in Assumption 3.",
      "doc_name": "2410.14317",
      "category": "econ",
      "gt_bboxes": [
        [
          264.0,
          2002.0,
          1987.0,
          2251.0
        ],
        [
          284.0,
          1356.0,
          2260.0,
          1923.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          290.0,
          2251.0,
          455.0
        ],
        [
          288.0,
          472.0,
          2256.0,
          1100.0
        ],
        [
          293.0,
          1205.0,
          791.0,
          1278.0
        ],
        [
          288.0,
          1347.0,
          2253.0,
          1509.0
        ],
        [
          929.0,
          1615.0,
          1610.0,
          1678.0
        ],
        [
          288.0,
          1770.0,
          2253.0,
          1929.0
        ],
        [
          293.0,
          1991.0,
          1975.0,
          2057.0
        ],
        [
          916.0,
          2160.0,
          1623.0,
          2219.0
        ],
        [
          288.0,
          2322.0,
          2256.0,
          2566.0
        ]
      ],
      "tokens_selected": 616,
      "tokens_all_ocr": 616,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 816,
      "question": "Which is larger: the ploughing\u2013shelling 'Yes' percentage difference, or the marginal-effect percentage-point increase from a GH\u00a21 profit per acre?",
      "doc_name": "2411.15797",
      "category": "econ",
      "gt_bboxes": [
        [
          290.0,
          484.0,
          2301.0,
          1652.0
        ],
        [
          293.0,
          2222.0,
          2251.0,
          2968.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          297.0,
          2251.0,
          485.0
        ],
        [
          306.0,
          495.0,
          2256.0,
          1536.0
        ],
        [
          293.0,
          1552.0,
          1952.0,
          1651.0
        ],
        [
          293.0,
          1697.0,
          1250.0,
          1747.0
        ],
        [
          293.0,
          1744.0,
          2251.0,
          2180.0
        ],
        [
          293.0,
          2213.0,
          2251.0,
          2959.0
        ]
      ],
      "tokens_selected": 2444,
      "tokens_all_ocr": 2444,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 883,
      "question": "In the approach where environmental and raw speech are fed to the discriminator to disentangle environmental factors, which metric showed a marginal improvement for YourTTS with environmental speaker reference compared to YourTTS (Raw Ref.)?",
      "doc_name": "2412.16977",
      "category": "eess",
      "gt_bboxes": [
        [
          197.0,
          203.0,
          1258.0,
          397.0
        ],
        [
          1295.0,
          2544.0,
          2359.0,
          2889.0
        ]
      ],
      "pred_bboxes": [
        [
          199.0,
          204.0,
          1250.0,
          383.0
        ],
        [
          201.0,
          412.0,
          561.0,
          452.0
        ],
        [
          201.0,
          469.0,
          1250.0,
          964.0
        ],
        [
          569.0,
          990.0,
          878.0,
          1030.0
        ],
        [
          201.0,
          1050.0,
          747.0,
          1090.0
        ],
        [
          199.0,
          1106.0,
          1250.0,
          1555.0
        ],
        [
          199.0,
          1559.0,
          1250.0,
          1975.0
        ],
        [
          199.0,
          2001.0,
          773.0,
          2041.0
        ],
        [
          199.0,
          2057.0,
          1250.0,
          2880.0
        ],
        [
          1296.0,
          201.0,
          2345.0,
          1073.0
        ],
        [
          1296.0,
          1076.0,
          2345.0,
          1849.0
        ],
        [
          1296.0,
          1856.0,
          2345.0,
          2447.0
        ],
        [
          1587.0,
          2480.0,
          2054.0,
          2520.0
        ],
        [
          1296.0,
          2543.0,
          1896.0,
          2586.0
        ],
        [
          1296.0,
          2603.0,
          2345.0,
          2870.0
        ]
      ],
      "tokens_selected": 1600,
      "tokens_all_ocr": 1600,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 905,
      "question": "The middle plot in Fig. 2 is labeled 'Weighted Score'. In Table II, which column corresponds to this metric, and what value is listed for MULE++ using subspace V^p?",
      "doc_name": "2412.18955",
      "category": "eess",
      "gt_bboxes": [
        [
          187.0,
          220.0,
          2396.0,
          926.0
        ],
        [
          184.0,
          949.0,
          1252.0,
          1393.0
        ]
      ],
      "pred_bboxes": [
        [
          199.0,
          198.0,
          2338.0,
          772.0
        ],
        [
          193.0,
          802.0,
          2348.0,
          898.0
        ],
        [
          196.0,
          974.0,
          1253.0,
          1228.0
        ],
        [
          196.0,
          1248.0,
          1250.0,
          1387.0
        ],
        [
          199.0,
          1427.0,
          1248.0,
          1661.0
        ],
        [
          199.0,
          1658.0,
          1248.0,
          2252.0
        ],
        [
          199.0,
          2279.0,
          584.0,
          2322.0
        ],
        [
          199.0,
          2335.0,
          1248.0,
          2880.0
        ],
        [
          1291.0,
          974.0,
          2335.0,
          1503.0
        ],
        [
          1289.0,
          1529.0,
          2343.0,
          1664.0
        ],
        [
          1291.0,
          1711.0,
          2343.0,
          1800.0
        ],
        [
          1294.0,
          1800.0,
          2343.0,
          2081.0
        ],
        [
          1511.0,
          2107.0,
          2126.0,
          2147.0
        ],
        [
          1294.0,
          2163.0,
          2343.0,
          2708.0
        ],
        [
          1294.0,
          2712.0,
          2343.0,
          2989.0
        ]
      ],
      "tokens_selected": 3034,
      "tokens_all_ocr": 3034,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 909,
      "question": "In the examples of design choices, increasing which specific probability makes the contrastive matrix for a given head sparser, sometimes empty?",
      "doc_name": "2412.18955",
      "category": "eess",
      "gt_bboxes": [
        [
          193.0,
          631.0,
          1258.0,
          1005.0
        ],
        [
          193.0,
          269.0,
          1249.0,
          575.0
        ]
      ],
      "pred_bboxes": [
        [
          201.0,
          201.0,
          691.0,
          244.0
        ],
        [
          201.0,
          257.0,
          1248.0,
          574.0
        ],
        [
          201.0,
          624.0,
          1248.0,
          990.0
        ],
        [
          201.0,
          1040.0,
          1248.0,
          1403.0
        ],
        [
          201.0,
          1453.0,
          1248.0,
          1998.0
        ],
        [
          201.0,
          2048.0,
          1248.0,
          2735.0
        ]
      ],
      "tokens_selected": 594,
      "tokens_all_ocr": 594,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 926,
      "question": "Subtract the 2020 'times higher' urban daily income factor from the average of the denominators for EYS and MYS in the Education Index formula; what is the result?",
      "doc_name": "2412.20176",
      "category": "econ",
      "gt_bboxes": [
        [
          286.0,
          527.0,
          2177.0,
          1079.0
        ],
        [
          297.0,
          2456.0,
          2163.0,
          3208.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          1152.0,
          547.0,
          1211.0
        ],
        [
          293.0,
          291.0,
          2098.0,
          456.0
        ],
        [
          293.0,
          519.0,
          1559.0,
          583.0
        ],
        [
          293.0,
          611.0,
          2091.0,
          807.0
        ],
        [
          293.0,
          853.0,
          2175.0,
          1074.0
        ],
        [
          295.0,
          1285.0,
          962.0,
          1345.0
        ],
        [
          290.0,
          1362.0,
          2168.0,
          1798.0
        ],
        [
          293.0,
          1858.0,
          828.0,
          1914.0
        ],
        [
          290.0,
          1928.0,
          2175.0,
          2406.0
        ],
        [
          290.0,
          2455.0,
          2163.0,
          3199.0
        ]
      ],
      "tokens_selected": 741,
      "tokens_all_ocr": 741,
      "tokens_full_image": 2318,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 944,
      "question": "How many validation samples are used for touch gesture classification, and what is the Valence test accuracy reported?",
      "doc_name": "2501.00038",
      "category": "eess",
      "gt_bboxes": [
        [
          1295.0,
          690.0,
          2369.0,
          923.0
        ],
        [
          184.0,
          1692.0,
          1252.0,
          2816.0
        ]
      ],
      "pred_bboxes": [
        [
          201.0,
          208.0,
          1250.0,
          753.0
        ],
        [
          201.0,
          759.0,
          1250.0,
          1301.0
        ],
        [
          201.0,
          1304.0,
          1250.0,
          1602.0
        ],
        [
          428.0,
          1635.0,
          1018.0,
          1678.0
        ],
        [
          201.0,
          1697.0,
          939.0,
          1740.0
        ],
        [
          201.0,
          1757.0,
          1250.0,
          2351.0
        ],
        [
          201.0,
          2358.0,
          1250.0,
          2801.0
        ],
        [
          201.0,
          2834.0,
          607.0,
          2877.0
        ],
        [
          199.0,
          2896.0,
          1248.0,
          2992.0
        ],
        [
          1291.0,
          204.0,
          2345.0,
          303.0
        ],
        [
          1294.0,
          307.0,
          2345.0,
          657.0
        ],
        [
          1294.0,
          819.0,
          2322.0,
          915.0
        ],
        [
          1291.0,
          696.0,
          2345.0,
          796.0
        ],
        [
          1294.0,
          944.0,
          2345.0,
          1542.0
        ],
        [
          1294.0,
          1545.0,
          2345.0,
          1988.0
        ],
        [
          1291.0,
          1991.0,
          2345.0,
          2087.0
        ],
        [
          1294.0,
          2090.0,
          2345.0,
          2586.0
        ],
        [
          1294.0,
          2589.0,
          2345.0,
          2989.0
        ]
      ],
      "tokens_selected": 1501,
      "tokens_all_ocr": 1501,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 949,
      "question": "From the crops, what is the minimum displacement labeled on Figure 4.4 a)'s colorbar, and to what loss value does Figure 4.4 b) stabilize after 600 epochs?",
      "doc_name": "2501.03254",
      "category": "cs",
      "gt_bboxes": [
        [
          575.0,
          1364.0,
          1935.0,
          2432.0
        ],
        [
          266.0,
          677.0,
          2281.0,
          1265.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          293.0,
          2253.0,
          640.0
        ],
        [
          290.0,
          680.0,
          2256.0,
          1245.0
        ],
        [
          604.0,
          1374.0,
          1932.0,
          2411.0
        ]
      ],
      "tokens_selected": 2036,
      "tokens_all_ocr": 2036,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 965,
      "question": "Across the two excerpts, who is said to like philosophy much less than Mac Lane, and what page of [McL20] is cited for the argument that later conceptions competed with Bourbaki\u2019s ideas?",
      "doc_name": "2412.05250",
      "category": "math",
      "gt_bboxes": [
        [
          327.0,
          1200.0,
          2226.0,
          1700.0
        ],
        [
          317.0,
          2612.0,
          2226.0,
          3031.0
        ]
      ],
      "pred_bboxes": [
        [
          444.0,
          403.0,
          2103.0,
          607.0
        ],
        [
          324.0,
          630.0,
          2223.0,
          779.0
        ],
        [
          326.0,
          779.0,
          2220.0,
          878.0
        ],
        [
          444.0,
          905.0,
          2103.0,
          1053.0
        ],
        [
          331.0,
          1076.0,
          2105.0,
          1129.0
        ],
        [
          326.0,
          1139.0,
          701.0,
          1185.0
        ],
        [
          326.0,
          1195.0,
          2220.0,
          1294.0
        ],
        [
          444.0,
          1318.0,
          2105.0,
          1569.0
        ],
        [
          326.0,
          1592.0,
          2220.0,
          1687.0
        ],
        [
          326.0,
          1691.0,
          2223.0,
          1886.0
        ],
        [
          326.0,
          1889.0,
          2220.0,
          2034.0
        ],
        [
          326.0,
          2041.0,
          1957.0,
          2090.0
        ],
        [
          444.0,
          2117.0,
          2105.0,
          2418.0
        ],
        [
          444.0,
          2427.0,
          2105.0,
          2576.0
        ],
        [
          316.0,
          2599.0,
          2220.0,
          2702.0
        ],
        [
          316.0,
          2702.0,
          2220.0,
          2801.0
        ],
        [
          444.0,
          2827.0,
          2105.0,
          3025.0
        ]
      ],
      "tokens_selected": 916,
      "tokens_all_ocr": 916,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 985,
      "question": "In equations (A.3) and (A.4), which variables appear negated in \u03bd\u0302\u2019s argument, respectively?",
      "doc_name": "2412.12319",
      "category": "math",
      "gt_bboxes": [
        [
          434.0,
          909.0,
          2116.0,
          2933.0
        ],
        [
          436.0,
          485.0,
          2110.0,
          876.0
        ]
      ],
      "pred_bboxes": [
        [
          433.0,
          478.0,
          1079.0,
          535.0
        ],
        [
          433.0,
          561.0,
          2105.0,
          736.0
        ],
        [
          433.0,
          756.0,
          2105.0,
          872.0
        ],
        [
          433.0,
          898.0,
          2105.0,
          1073.0
        ],
        [
          433.0,
          1093.0,
          1659.0,
          1215.0
        ],
        [
          433.0,
          1238.0,
          1625.0,
          1298.0
        ],
        [
          433.0,
          1321.0,
          1620.0,
          1436.0
        ],
        [
          433.0,
          1466.0,
          1434.0,
          1522.0
        ],
        [
          433.0,
          1549.0,
          1465.0,
          1618.0
        ],
        [
          433.0,
          1645.0,
          2034.0,
          1704.0
        ],
        [
          433.0,
          1727.0,
          1659.0,
          1803.0
        ],
        [
          433.0,
          1836.0,
          2105.0,
          2011.0
        ],
        [
          433.0,
          2034.0,
          1700.0,
          2157.0
        ],
        [
          433.0,
          2180.0,
          2105.0,
          2351.0
        ],
        [
          433.0,
          2371.0,
          1965.0,
          2768.0
        ],
        [
          433.0,
          2784.0,
          2105.0,
          2923.0
        ]
      ],
      "tokens_selected": 1132,
      "tokens_all_ocr": 1132,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 986,
      "question": "Using the crops, what is the scalar factor in (10.1) and, after y=log x in the proof, what F(y) makes f~(\u03c3+i\u03c4)=F^(\u03c4)?",
      "doc_name": "2412.12319",
      "category": "math",
      "gt_bboxes": [
        [
          434.0,
          567.0,
          2110.0,
          1976.0
        ],
        [
          435.0,
          2007.0,
          2110.0,
          2917.0
        ]
      ],
      "pred_bboxes": [
        [
          875.0,
          475.0,
          1664.0,
          531.0
        ],
        [
          482.0,
          558.0,
          1306.0,
          614.0
        ],
        [
          433.0,
          640.0,
          2105.0,
          941.0
        ],
        [
          436.0,
          957.0,
          1722.0,
          1083.0
        ],
        [
          433.0,
          1100.0,
          2105.0,
          1645.0
        ],
        [
          433.0,
          1641.0,
          2105.0,
          1968.0
        ],
        [
          433.0,
          1995.0,
          2105.0,
          2163.0
        ],
        [
          436.0,
          2180.0,
          1710.0,
          2246.0
        ],
        [
          433.0,
          2269.0,
          2105.0,
          2718.0
        ],
        [
          436.0,
          2735.0,
          2072.0,
          2896.0
        ]
      ],
      "tokens_selected": 1314,
      "tokens_all_ocr": 1314,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 992,
      "question": "According to equations (4.2) and (4.3), respectively, what are the coefficient multiplying Q_m(Mf) and the explicit value of Q_m(1+|x|)?",
      "doc_name": "2412.12372",
      "category": "math",
      "gt_bboxes": [
        [
          291.0,
          2214.0,
          2264.0,
          3017.0
        ],
        [
          285.0,
          1741.0,
          2264.0,
          2194.0
        ]
      ],
      "pred_bboxes": [
        [
          433.0,
          287.0,
          1592.0,
          346.0
        ],
        [
          405.0,
          356.0,
          2082.0,
          627.0
        ],
        [
          433.0,
          627.0,
          1115.0,
          680.0
        ],
        [
          395.0,
          680.0,
          2149.0,
          743.0
        ],
        [
          482.0,
          786.0,
          1059.0,
          845.0
        ],
        [
          474.0,
          862.0,
          2072.0,
          951.0
        ],
        [
          446.0,
          957.0,
          1751.0,
          1017.0
        ],
        [
          482.0,
          1017.0,
          1677.0,
          1073.0
        ],
        [
          410.0,
          1083.0,
          2131.0,
          1344.0
        ],
        [
          288.0,
          1347.0,
          2256.0,
          1595.0
        ],
        [
          288.0,
          1602.0,
          2256.0,
          1717.0
        ],
        [
          285.0,
          1734.0,
          2256.0,
          1853.0
        ],
        [
          638.0,
          1863.0,
          1893.0,
          1981.0
        ],
        [
          288.0,
          1985.0,
          1506.0,
          2048.0
        ],
        [
          288.0,
          2064.0,
          2256.0,
          2183.0
        ],
        [
          285.0,
          2200.0,
          2256.0,
          2315.0
        ],
        [
          844.0,
          2318.0,
          2248.0,
          2444.0
        ],
        [
          288.0,
          2451.0,
          1506.0,
          2513.0
        ],
        [
          285.0,
          2533.0,
          2256.0,
          2649.0
        ],
        [
          1008.0,
          2642.0,
          2248.0,
          2751.0
        ],
        [
          285.0,
          2751.0,
          2256.0,
          2814.0
        ],
        [
          893.0,
          2827.0,
          2248.0,
          2943.0
        ],
        [
          285.0,
          2956.0,
          1710.0,
          3015.0
        ]
      ],
      "tokens_selected": 1604,
      "tokens_all_ocr": 1604,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1109,
      "question": "Using the caption\u2019s color key and the Difference panel, what color indicates over-reduction, and what is the displayed max over-reduction?",
      "doc_name": "2404.05865",
      "category": "q-bio",
      "gt_bboxes": [
        [
          271.0,
          1711.0,
          2285.0,
          2989.0
        ],
        [
          480.0,
          400.0,
          2028.0,
          1669.0
        ]
      ],
      "pred_bboxes": [
        [
          500.0,
          412.0,
          2013.0,
          1479.0
        ],
        [
          293.0,
          300.0,
          691.0,
          353.0
        ],
        [
          293.0,
          1727.0,
          2253.0,
          2801.0
        ],
        [
          523.0,
          1493.0,
          1901.0,
          1654.0
        ],
        [
          319.0,
          2814.0,
          2162.0,
          2976.0
        ]
      ],
      "tokens_selected": 4059,
      "tokens_all_ocr": 4059,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1117,
      "question": "Which gene is associated with partial loss of a DNA-binding domain, and what tick mark lies immediately left of 0.00 on the Differential Score axis?",
      "doc_name": "2410.10919",
      "category": "q-bio",
      "gt_bboxes": [
        [
          164.0,
          188.0,
          2312.0,
          2148.0
        ],
        [
          167.0,
          2218.0,
          2315.0,
          3203.0
        ]
      ],
      "pred_bboxes": [
        [
          404.0,
          193.0,
          2061.0,
          1871.0
        ],
        [
          181.0,
          1924.0,
          2297.0,
          2134.0
        ],
        [
          181.0,
          2212.0,
          2297.0,
          2510.0
        ],
        [
          181.0,
          2517.0,
          2297.0,
          2991.0
        ],
        [
          181.0,
          2998.0,
          2297.0,
          3174.0
        ]
      ],
      "tokens_selected": 3585,
      "tokens_all_ocr": 3585,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1138,
      "question": "In Figure 4\u2019s Persistent Images heatmap, what value labels the colorbar\u2019s top, and according to the reward-functions sentence, what do those functions incorporate?",
      "doc_name": "2411.14726",
      "category": "q-bio",
      "gt_bboxes": [
        [
          613.0,
          312.0,
          1927.0,
          990.0
        ],
        [
          439.0,
          1469.0,
          2106.0,
          1583.0
        ]
      ],
      "pred_bboxes": [
        [
          615.0,
          310.0,
          1901.0,
          895.0
        ],
        [
          1023.0,
          924.0,
          1516.0,
          974.0
        ],
        [
          441.0,
          1073.0,
          852.0,
          1123.0
        ],
        [
          441.0,
          1149.0,
          2103.0,
          1337.0
        ],
        [
          444.0,
          1387.0,
          867.0,
          1440.0
        ],
        [
          441.0,
          1469.0,
          2100.0,
          1565.0
        ],
        [
          444.0,
          1612.0,
          1115.0,
          1661.0
        ],
        [
          441.0,
          1687.0,
          2103.0,
          1872.0
        ],
        [
          893.0,
          1935.0,
          2098.0,
          1991.0
        ],
        [
          444.0,
          2028.0,
          2103.0,
          2216.0
        ],
        [
          643.0,
          2302.0,
          2098.0,
          2477.0
        ],
        [
          444.0,
          2523.0,
          2103.0,
          2712.0
        ],
        [
          444.0,
          2758.0,
          1008.0,
          2807.0
        ],
        [
          441.0,
          2834.0,
          2100.0,
          2930.0
        ],
        [
          906.0,
          2956.0,
          1636.0,
          3009.0
        ]
      ],
      "tokens_selected": 1673,
      "tokens_all_ocr": 1673,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1206,
      "question": "In the first crop, which acronym names the continuous-time conditions guiding gradient updates, and in the second crop, what year is cited with Merton?",
      "doc_name": "2412.13101",
      "category": "q-fin",
      "gt_bboxes": [
        [
          473.0,
          1527.0,
          2003.0,
          2336.0
        ],
        [
          348.0,
          2545.0,
          2121.0,
          2812.0
        ]
      ],
      "pred_bboxes": [
        [
          1137.0,
          1460.0,
          1338.0,
          1516.0
        ],
        [
          489.0,
          586.0,
          1986.0,
          790.0
        ],
        [
          814.0,
          860.0,
          1658.0,
          934.0
        ],
        [
          389.0,
          1007.0,
          2086.0,
          1127.0
        ],
        [
          1018.0,
          1222.0,
          1457.0,
          1288.0
        ],
        [
          489.0,
          1541.0,
          1989.0,
          2338.0
        ],
        [
          370.0,
          2429.0,
          936.0,
          2507.0
        ],
        [
          365.0,
          2552.0,
          2110.0,
          2795.0
        ]
      ],
      "tokens_selected": 348,
      "tokens_all_ocr": 348,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1217,
      "question": "In Fig. 10, which node receives arrows from both j0 and j1, and in Eq. (A56) what probability multiplies p_{i_l j_l} p_{j_l k_l} in the second summation?",
      "doc_name": "2412.16122",
      "category": "q-fin",
      "gt_bboxes": [
        [
          285.0,
          271.0,
          2245.0,
          1326.0
        ],
        [
          283.0,
          1400.0,
          2260.0,
          3097.0
        ]
      ],
      "pred_bboxes": [
        [
          663.0,
          280.0,
          1888.0,
          1053.0
        ],
        [
          288.0,
          1159.0,
          2246.0,
          1318.0
        ],
        [
          349.0,
          1393.0,
          2067.0,
          1466.0
        ],
        [
          408.0,
          1509.0,
          2241.0,
          2279.0
        ],
        [
          288.0,
          2309.0,
          2251.0,
          3081.0
        ]
      ],
      "tokens_selected": 2105,
      "tokens_all_ocr": 2105,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1219,
      "question": "According to the text and schematic, what is the global parameter fitted to match the empirical graph density, and approximately by what factor does the node count decrease from 'Firm level 300k Nodes' to '2-digits ~80 Nodes'?",
      "doc_name": "2412.16122",
      "category": "q-fin",
      "gt_bboxes": [
        [
          328.0,
          297.0,
          2208.0,
          1057.0
        ],
        [
          274.0,
          1149.0,
          2271.0,
          3091.0
        ]
      ],
      "pred_bboxes": [
        [
          722.0,
          290.0,
          1812.0,
          891.0
        ],
        [
          349.0,
          981.0,
          2169.0,
          1047.0
        ],
        [
          288.0,
          1142.0,
          2251.0,
          1654.0
        ],
        [
          288.0,
          1684.0,
          2251.0,
          2893.0
        ],
        [
          293.0,
          2923.0,
          2246.0,
          3078.0
        ]
      ],
      "tokens_selected": 1313,
      "tokens_all_ocr": 1313,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1241,
      "question": "According to the crops, in what class size are mechanics easy, and what are presenters told to load in a browser tab?",
      "doc_name": "2309.06983",
      "category": "stat",
      "gt_bboxes": [
        [
          334.0,
          614.0,
          2214.0,
          1300.0
        ],
        [
          337.0,
          289.0,
          2220.0,
          560.0
        ]
      ],
      "pred_bboxes": [
        [
          339.0,
          290.0,
          2213.0,
          538.0
        ],
        [
          339.0,
          614.0,
          2210.0,
          862.0
        ],
        [
          451.0,
          944.0,
          2098.0,
          1284.0
        ],
        [
          339.0,
          1367.0,
          2210.0,
          1615.0
        ],
        [
          451.0,
          1701.0,
          2095.0,
          1856.0
        ],
        [
          339.0,
          1939.0,
          2210.0,
          2186.0
        ],
        [
          451.0,
          2272.0,
          2095.0,
          2612.0
        ]
      ],
      "tokens_selected": 337,
      "tokens_all_ocr": 337,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1260,
      "question": "How much larger is the Collaboration\u2013Flexibility correlation than TeamEngagement\u2013Flexibility in the heatmap, and what number appears in the Normalization denominator?",
      "doc_name": "2409.14197",
      "category": "stat",
      "gt_bboxes": [
        [
          605.0,
          297.0,
          1876.0,
          1500.0
        ],
        [
          348.0,
          2037.0,
          2200.0,
          2741.0
        ]
      ],
      "pred_bboxes": [
        [
          625.0,
          297.0,
          1868.0,
          1304.0
        ],
        [
          962.0,
          1427.0,
          1582.0,
          1489.0
        ],
        [
          352.0,
          1539.0,
          2195.0,
          1882.0
        ],
        [
          354.0,
          1942.0,
          1010.0,
          2001.0
        ],
        [
          354.0,
          2028.0,
          2195.0,
          2252.0
        ],
        [
          1072.0,
          2242.0,
          1470.0,
          2351.0
        ],
        [
          510.0,
          2361.0,
          2034.0,
          2490.0
        ],
        [
          352.0,
          2497.0,
          2195.0,
          2728.0
        ]
      ],
      "tokens_selected": 1974,
      "tokens_all_ocr": 1974,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1320,
      "question": "Across both crops, what are the coefficient on \u2211 p_i y_i in w*(y) and the symbol of the cumulative distribution function in program (P3)?",
      "doc_name": "2406.11528",
      "category": "econ",
      "gt_bboxes": [
        [
          302.0,
          2566.0,
          2257.0,
          3047.0
        ],
        [
          278.0,
          302.0,
          2281.0,
          1262.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          293.0,
          2253.0,
          412.0
        ],
        [
          880.0,
          449.0,
          1664.0,
          601.0
        ],
        [
          288.0,
          647.0,
          2253.0,
          822.0
        ],
        [
          362.0,
          822.0,
          1097.0,
          878.0
        ],
        [
          829.0,
          915.0,
          1710.0,
          1053.0
        ],
        [
          357.0,
          1083.0,
          1477.0,
          1142.0
        ],
        [
          824.0,
          1179.0,
          1717.0,
          1311.0
        ],
        [
          288.0,
          1334.0,
          2256.0,
          1552.0
        ],
        [
          288.0,
          1565.0,
          2253.0,
          1684.0
        ],
        [
          673.0,
          1721.0,
          1871.0,
          1872.0
        ],
        [
          357.0,
          1978.0,
          2246.0,
          2041.0
        ],
        [
          707.0,
          2081.0,
          1837.0,
          2193.0
        ],
        [
          288.0,
          2229.0,
          375.0,
          2279.0
        ],
        [
          893.0,
          2272.0,
          1654.0,
          2418.0
        ],
        [
          288.0,
          2427.0,
          2253.0,
          2546.0
        ],
        [
          288.0,
          2566.0,
          2253.0,
          2685.0
        ],
        [
          536.0,
          2712.0,
          2246.0,
          3035.0
        ]
      ],
      "tokens_selected": 1293,
      "tokens_all_ocr": 1293,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1353,
      "question": "Across the two code snippets, what are DSID, DSD, and the FISTA 'tviter' values, respectively?",
      "doc_name": "2412.10129",
      "category": "cs",
      "gt_bboxes": [
        [
          331.0,
          2570.0,
          2070.0,
          2922.0
        ],
        [
          331.0,
          946.0,
          2031.0,
          1324.0
        ]
      ],
      "pred_bboxes": [
        [
          523.0,
          356.0,
          1919.0,
          852.0
        ],
        [
          290.0,
          891.0,
          2156.0,
          1152.0
        ],
        [
          290.0,
          1255.0,
          2156.0,
          1853.0
        ],
        [
          290.0,
          1856.0,
          2156.0,
          2517.0
        ],
        [
          574.0,
          2550.0,
          2062.0,
          2612.0
        ],
        [
          336.0,
          2626.0,
          2026.0,
          2923.0
        ]
      ],
      "tokens_selected": 1466,
      "tokens_all_ocr": 1466,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1354,
      "question": "According to Figure 2\u2019s caption and Code Snippet 4, what is the visualization range\u2019s upper bound and the value assigned to geo.DSID? Answer as 'upper bound, DSID'.",
      "doc_name": "2412.10129",
      "category": "cs",
      "gt_bboxes": [
        [
          292.0,
          351.0,
          2166.0,
          1603.0
        ],
        [
          331.0,
          946.0,
          2031.0,
          1324.0
        ]
      ],
      "pred_bboxes": [
        [
          523.0,
          356.0,
          1919.0,
          1288.0
        ],
        [
          293.0,
          1327.0,
          2156.0,
          1598.0
        ],
        [
          293.0,
          1697.0,
          2154.0,
          1830.0
        ],
        [
          293.0,
          1833.0,
          2156.0,
          2361.0
        ],
        [
          617.0,
          2394.0,
          2021.0,
          2457.0
        ],
        [
          331.0,
          2470.0,
          1812.0,
          2910.0
        ]
      ],
      "tokens_selected": 2191,
      "tokens_all_ocr": 2191,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1367,
      "question": "Across the two figures, which bracketed lyric tag appears exactly twice, and which right-side spectrogram panel is enclosed by the orange frame?",
      "doc_name": "2412.13786",
      "category": "eess",
      "gt_bboxes": [
        [
          203.0,
          778.0,
          2376.0,
          1511.0
        ],
        [
          223.0,
          1094.0,
          1222.0,
          1663.0
        ]
      ],
      "pred_bboxes": [
        [
          268.0,
          208.0,
          2276.0,
          597.0
        ],
        [
          216.0,
          634.0,
          2327.0,
          726.0
        ],
        [
          224.0,
          786.0,
          2322.0,
          1334.0
        ],
        [
          216.0,
          1377.0,
          2327.0,
          1512.0
        ],
        [
          216.0,
          1612.0,
          1220.0,
          1740.0
        ],
        [
          216.0,
          1757.0,
          1220.0,
          2338.0
        ],
        [
          216.0,
          2404.0,
          1046.0,
          2444.0
        ],
        [
          216.0,
          2480.0,
          1220.0,
          2933.0
        ],
        [
          1324.0,
          1612.0,
          2327.0,
          2289.0
        ],
        [
          1470.0,
          2355.0,
          2179.0,
          2394.0
        ],
        [
          1324.0,
          2431.0,
          2327.0,
          2649.0
        ],
        [
          1324.0,
          2662.0,
          2327.0,
          2926.0
        ]
      ],
      "tokens_selected": 2123,
      "tokens_all_ocr": 2123,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1384,
      "question": "In Table 4, how many Multimodal CoT methods list 'Audio' as their modality, and in Table 7's Emerging Benchmarks, what is the sample-count difference between the largest and smallest 'text, video' benchmarks?",
      "doc_name": "2412.18619",
      "category": "eess",
      "gt_bboxes": [
        [
          182.0,
          349.0,
          1855.0,
          2258.0
        ],
        [
          304.0,
          361.0,
          1706.0,
          1544.0
        ]
      ],
      "pred_bboxes": [
        [
          190.0,
          432.0,
          1838.0,
          1591.0
        ],
        [
          512.0,
          345.0,
          1502.0,
          393.0
        ],
        [
          184.0,
          2309.0,
          1838.0,
          2612.0
        ],
        [
          184.0,
          2639.0,
          1834.0,
          2744.0
        ]
      ],
      "tokens_selected": 1863,
      "tokens_all_ocr": 1863,
      "tokens_full_image": 2210,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1392,
      "question": "In Fig. 1, which projection head corresponds to the pitch-variant embedding space, and in Table III, how many GPUs are used by 'Ours'?",
      "doc_name": "2412.18955",
      "category": "eess",
      "gt_bboxes": [
        [
          1295.0,
          729.0,
          2366.0,
          1922.0
        ],
        [
          190.0,
          719.0,
          1262.0,
          1124.0
        ]
      ],
      "pred_bboxes": [
        [
          349.0,
          204.0,
          2192.0,
          396.0
        ],
        [
          796.0,
          452.0,
          1738.0,
          505.0
        ],
        [
          589.0,
          541.0,
          1952.0,
          644.0
        ],
        [
          199.0,
          756.0,
          1248.0,
          1321.0
        ],
        [
          229.0,
          1321.0,
          1102.0,
          1357.0
        ],
        [
          439.0,
          1417.0,
          1010.0,
          1460.0
        ],
        [
          199.0,
          1489.0,
          1248.0,
          2712.0
        ],
        [
          199.0,
          2721.0,
          1245.0,
          2996.0
        ],
        [
          1403.0,
          743.0,
          2233.0,
          1750.0
        ],
        [
          1291.0,
          1777.0,
          2345.0,
          1915.0
        ],
        [
          1294.0,
          1939.0,
          2345.0,
          2530.0
        ],
        [
          1294.0,
          2540.0,
          2345.0,
          2996.0
        ]
      ],
      "tokens_selected": 2125,
      "tokens_all_ocr": 2125,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1427,
      "question": "In these crops, which page of Bor99 is cited for the fiber bundles report, and which journal\u2019s editorial board is described as shifting toward abstract algebraists/topologists?",
      "doc_name": "2412.05250",
      "category": "math",
      "gt_bboxes": [
        [
          322.0,
          1871.0,
          2230.0,
          2520.0
        ],
        [
          323.0,
          407.0,
          2229.0,
          832.0
        ]
      ],
      "pred_bboxes": [
        [
          324.0,
          396.0,
          2223.0,
          640.0
        ],
        [
          324.0,
          640.0,
          2223.0,
          1123.0
        ],
        [
          324.0,
          1123.0,
          2223.0,
          1486.0
        ],
        [
          444.0,
          1522.0,
          2103.0,
          1826.0
        ],
        [
          324.0,
          1863.0,
          2223.0,
          2226.0
        ],
        [
          326.0,
          2226.0,
          2223.0,
          2345.0
        ],
        [
          444.0,
          2388.0,
          2103.0,
          2510.0
        ]
      ],
      "tokens_selected": 602,
      "tokens_all_ocr": 602,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1455,
      "question": "Across Lemmas 2.6 and 2.7, respectively, what 3-tuple equals (1 \u2297 u)(u \u2297 1)(\u03b1)?",
      "doc_name": "2412.20318",
      "category": "math",
      "gt_bboxes": [
        [
          349.0,
          227.0,
          2137.0,
          1128.0
        ],
        [
          336.0,
          208.0,
          2134.0,
          3012.0
        ]
      ],
      "pred_bboxes": [
        [
          349.0,
          898.0,
          518.0,
          944.0
        ],
        [
          349.0,
          218.0,
          2133.0,
          323.0
        ],
        [
          793.0,
          350.0,
          1687.0,
          406.0
        ],
        [
          352.0,
          426.0,
          916.0,
          478.0
        ],
        [
          349.0,
          518.0,
          2133.0,
          673.0
        ],
        [
          765.0,
          703.0,
          1717.0,
          756.0
        ],
        [
          349.0,
          782.0,
          431.0,
          825.0
        ],
        [
          758.0,
          825.0,
          1728.0,
          881.0
        ],
        [
          893.0,
          948.0,
          1587.0,
          1000.0
        ],
        [
          349.0,
          1017.0,
          546.0,
          1063.0
        ],
        [
          416.0,
          1073.0,
          1454.0,
          1126.0
        ],
        [
          1082.0,
          1202.0,
          1401.0,
          1268.0
        ],
        [
          362.0,
          1318.0,
          2133.0,
          1427.0
        ],
        [
          367.0,
          1440.0,
          2133.0,
          1545.0
        ],
        [
          367.0,
          1559.0,
          2133.0,
          1714.0
        ],
        [
          367.0,
          1727.0,
          2133.0,
          1833.0
        ],
        [
          367.0,
          1846.0,
          2133.0,
          1952.0
        ],
        [
          367.0,
          1965.0,
          2133.0,
          2067.0
        ],
        [
          367.0,
          2081.0,
          2133.0,
          2186.0
        ],
        [
          367.0,
          2200.0,
          2133.0,
          2305.0
        ],
        [
          367.0,
          2318.0,
          2133.0,
          2424.0
        ],
        [
          357.0,
          2437.0,
          2080.0,
          2497.0
        ],
        [
          357.0,
          2510.0,
          2133.0,
          2612.0
        ],
        [
          357.0,
          2626.0,
          2133.0,
          2731.0
        ],
        [
          357.0,
          2748.0,
          2133.0,
          2854.0
        ],
        [
          357.0,
          2867.0,
          2133.0,
          2972.0
        ]
      ],
      "tokens_selected": 1219,
      "tokens_all_ocr": 1219,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1487,
      "question": "According to the captions, which node is added in panel f after isolation, and what notation denotes the neighborhood removed when adding v to the MIS in Fig. 3?",
      "doc_name": "2412.14976",
      "category": "physics",
      "gt_bboxes": [
        [
          203.0,
          200.0,
          2368.0,
          1973.0
        ],
        [
          1302.0,
          217.0,
          2352.0,
          1691.0
        ]
      ],
      "pred_bboxes": [
        [
          1314.0,
          2034.0,
          1391.0,
          2077.0
        ],
        [
          216.0,
          218.0,
          2338.0,
          1324.0
        ],
        [
          216.0,
          1364.0,
          2345.0,
          1948.0
        ],
        [
          219.0,
          2034.0,
          1245.0,
          2418.0
        ],
        [
          219.0,
          2477.0,
          1245.0,
          2857.0
        ],
        [
          216.0,
          2916.0,
          1245.0,
          3012.0
        ],
        [
          1659.0,
          2110.0,
          2338.0,
          2219.0
        ],
        [
          1314.0,
          2242.0,
          2340.0,
          2774.0
        ],
        [
          1314.0,
          2774.0,
          2338.0,
          3012.0
        ]
      ],
      "tokens_selected": 2638,
      "tokens_all_ocr": 2638,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1505,
      "question": "In panel b, which scatter plot has the widest x-axis range, and what are the x and y variables labeled there?",
      "doc_name": "2403.03335",
      "category": "q-bio",
      "gt_bboxes": [
        [
          300.0,
          2709.0,
          2165.0,
          2903.0
        ],
        [
          283.0,
          317.0,
          2228.0,
          1506.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          290.0,
          2098.0,
          478.0
        ],
        [
          285.0,
          634.0,
          2243.0,
          2560.0
        ],
        [
          290.0,
          2708.0,
          2164.0,
          2893.0
        ]
      ],
      "tokens_selected": 371,
      "tokens_all_ocr": 371,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1509,
      "question": "Using the screenshot\u2019s tolerance of 0.300 mm (300 \u00b5m), what is the approximate mean difference from faculty at that tolerance in the Class I Preparations graph?",
      "doc_name": "2404.05865",
      "category": "q-bio",
      "gt_bboxes": [
        [
          268.0,
          277.0,
          2285.0,
          1569.0
        ],
        [
          480.0,
          400.0,
          2028.0,
          1669.0
        ]
      ],
      "pred_bboxes": [
        [
          298.0,
          297.0,
          2256.0,
          1436.0
        ],
        [
          405.0,
          1456.0,
          2118.0,
          1569.0
        ],
        [
          298.0,
          1678.0,
          2256.0,
          2817.0
        ],
        [
          413.0,
          2834.0,
          2144.0,
          2943.0
        ]
      ],
      "tokens_selected": 3868,
      "tokens_all_ocr": 3868,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1522,
      "question": "Between COMPBIAS and ZN_FING, which feature has more labeled proteins in Supplementary Figure S1 but a lower esm650M F1 score in Figure 3?",
      "doc_name": "2410.10919",
      "category": "q-bio",
      "gt_bboxes": [
        [
          182.0,
          1382.0,
          2306.0,
          2455.0
        ],
        [
          224.0,
          352.0,
          2182.0,
          2400.0
        ]
      ],
      "pred_bboxes": [
        [
          183.0,
          186.0,
          628.0,
          266.0
        ],
        [
          183.0,
          330.0,
          1092.0,
          403.0
        ],
        [
          181.0,
          431.0,
          2287.0,
          860.0
        ],
        [
          181.0,
          856.0,
          2287.0,
          1344.0
        ],
        [
          235.0,
          1397.0,
          2235.0,
          2247.0
        ],
        [
          181.0,
          2282.0,
          2292.0,
          2444.0
        ],
        [
          181.0,
          2584.0,
          1142.0,
          2658.0
        ],
        [
          181.0,
          2689.0,
          2292.0,
          3181.0
        ]
      ],
      "tokens_selected": 1960,
      "tokens_all_ocr": 1960,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1548,
      "question": "Across the figures, what are (i) the minimum colorbar value on the 20x20 latent-space heatmap in Fig. 5(a) JSE Top 60 and (ii) the maximum epoch labeled on Fig. 6's x-axis?",
      "doc_name": "2410.22346",
      "category": "q-fin",
      "gt_bboxes": [
        [
          1280.0,
          1539.0,
          2365.0,
          2617.0
        ],
        [
          1287.0,
          1016.0,
          2360.0,
          2053.0
        ]
      ],
      "pred_bboxes": [
        [
          242.0,
          247.0,
          2325.0,
          772.0
        ],
        [
          193.0,
          796.0,
          2348.0,
          1053.0
        ],
        [
          209.0,
          1136.0,
          1225.0,
          1585.0
        ],
        [
          196.0,
          1608.0,
          1250.0,
          1909.0
        ],
        [
          199.0,
          2021.0,
          1248.0,
          2322.0
        ],
        [
          199.0,
          2335.0,
          1248.0,
          2830.0
        ],
        [
          196.0,
          2844.0,
          1248.0,
          2992.0
        ],
        [
          1294.0,
          1139.0,
          2345.0,
          1489.0
        ],
        [
          1294.0,
          1549.0,
          2348.0,
          2229.0
        ],
        [
          1294.0,
          2252.0,
          2345.0,
          2606.0
        ],
        [
          1577.0,
          2712.0,
          2059.0,
          2761.0
        ],
        [
          1294.0,
          2794.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 3034,
      "tokens_all_ocr": 3034,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1580,
      "question": "In the multi-plot figure, which variable is labeled directly above the subplot whose y-axis peaks at 60, and what is the smaller of the two 'Prob. Chi-Square (6)' values shown in the table?",
      "doc_name": "2412.16927",
      "category": "q-fin",
      "gt_bboxes": [
        [
          446.0,
          278.0,
          2098.0,
          512.0
        ],
        [
          287.0,
          513.0,
          2316.0,
          2413.0
        ]
      ],
      "pred_bboxes": [
        [
          456.0,
          290.0,
          2090.0,
          495.0
        ],
        [
          293.0,
          505.0,
          1286.0,
          558.0
        ],
        [
          469.0,
          594.0,
          2072.0,
          1024.0
        ],
        [
          293.0,
          1027.0,
          1470.0,
          1076.0
        ],
        [
          285.0,
          1205.0,
          1557.0,
          2064.0
        ],
        [
          1600.0,
          1255.0,
          1888.0,
          1288.0
        ],
        [
          1600.0,
          1304.0,
          2008.0,
          1337.0
        ],
        [
          1600.0,
          1354.0,
          1990.0,
          1387.0
        ],
        [
          1600.0,
          1403.0,
          1990.0,
          1436.0
        ],
        [
          1600.0,
          1453.0,
          1939.0,
          1486.0
        ],
        [
          1600.0,
          1499.0,
          2118.0,
          1536.0
        ],
        [
          1600.0,
          1549.0,
          2093.0,
          1582.0
        ],
        [
          1600.0,
          1598.0,
          2118.0,
          1631.0
        ],
        [
          1600.0,
          1648.0,
          1990.0,
          1681.0
        ],
        [
          1643.0,
          1697.0,
          2118.0,
          1727.0
        ],
        [
          1643.0,
          1744.0,
          2118.0,
          1777.0
        ],
        [
          1643.0,
          1793.0,
          2118.0,
          1823.0
        ],
        [
          1600.0,
          1839.0,
          2118.0,
          1872.0
        ],
        [
          1600.0,
          1889.0,
          2118.0,
          1919.0
        ],
        [
          293.0,
          2216.0,
          587.0,
          2266.0
        ],
        [
          293.0,
          2325.0,
          2251.0,
          2520.0
        ],
        [
          293.0,
          2540.0,
          2251.0,
          2735.0
        ],
        [
          293.0,
          2754.0,
          2251.0,
          2959.0
        ]
      ],
      "tokens_selected": 2161,
      "tokens_all_ocr": 2161,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1592,
      "question": "Figure 10 summarizes the quasi-power BART model. From Table 1, what are this model\u2019s weight \u03c9 and variance function V(\u03bc)?",
      "doc_name": "2405.20601",
      "category": "stat",
      "gt_bboxes": [
        [
          289.0,
          280.0,
          2272.0,
          1087.0
        ],
        [
          283.0,
          406.0,
          2265.0,
          2929.0
        ]
      ],
      "pred_bboxes": [
        [
          735.0,
          290.0,
          1812.0,
          733.0
        ],
        [
          290.0,
          766.0,
          2256.0,
          1063.0
        ],
        [
          290.0,
          1149.0,
          2256.0,
          1400.0
        ],
        [
          290.0,
          1446.0,
          2256.0,
          2999.0
        ]
      ],
      "tokens_selected": 858,
      "tokens_all_ocr": 858,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1620,
      "question": "Which figure caption includes the erroneous date range '1977\u20131855', and what is the symbol on the horizontal axis in the soft-thresholding operator figure?",
      "doc_name": "2412.15633",
      "category": "stat",
      "gt_bboxes": [
        [
          407.0,
          516.0,
          2061.0,
          1142.0
        ],
        [
          815.0,
          1355.0,
          1664.0,
          2230.0
        ]
      ],
      "pred_bboxes": [
        [
          874.0,
          519.0,
          1586.0,
          948.0
        ],
        [
          422.0,
          1000.0,
          2048.0,
          1123.0
        ],
        [
          422.0,
          1190.0,
          2048.0,
          1313.0
        ],
        [
          645.0,
          1334.0,
          2046.0,
          1492.0
        ],
        [
          486.0,
          1531.0,
          1755.0,
          1597.0
        ],
        [
          422.0,
          1611.0,
          2006.0,
          1682.0
        ],
        [
          682.0,
          1713.0,
          2046.0,
          1861.0
        ],
        [
          422.0,
          1896.0,
          2048.0,
          1962.0
        ],
        [
          802.0,
          1994.0,
          2046.0,
          2127.0
        ],
        [
          422.0,
          2163.0,
          2048.0,
          2229.0
        ],
        [
          804.0,
          2261.0,
          2046.0,
          2391.0
        ],
        [
          422.0,
          2429.0,
          2048.0,
          2735.0
        ],
        [
          422.0,
          2735.0,
          2048.0,
          2914.0
        ]
      ],
      "tokens_selected": 1180,
      "tokens_all_ocr": 1180,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    }
  ]
}

==> anc/ablations/p75_agg-mean_rs-max_mo-0.5/bbox_docvqa_benchmark_20251213_214500/progress.md <==
# BBox-DocVQA Benchmark Progress

## Configuration

### Model & Environment

| Setting | Value |
|---------|-------|
| Embedding Model | `colqwen3-4b` |
| DeepSeek Mode | `Gundam` |
| DeepSeek Task | `markdown` |

### Scoring & Thresholding

| Setting | Value |
|---------|-------|
| Threshold Method | `percentile` |
| Token Aggregation | `mean` |
| Region Scoring | `max` |
| Percentile | `75.0` |
| Top-K | `None` |
| Min Patch Overlap | `0.5` |

### Dataset

| Setting | Value |
|---------|-------|
| Sample Limit | `None` |
| Filter | `Sample IDs: [6, 17, 18, 32, 33, 75, 106, 116, 118, 125, 187, 190, 199, 202, 250, 298, 337, 353, 368, 404, 405, 407, 420, 436, 452, 467, 472, 478, 492, 501, 512, 548, 570, 576, 608, 634, 651, 678, 683, 716, 717, 729, 732, 765, 804, 816, 883, 905, 909, 926, 944, 949, 965, 985, 986, 992, 1109, 1117, 1138, 1206, 1217, 1219, 1241, 1260, 1320, 1353, 1354, 1367, 1384, 1392, 1427, 1455, 1487, 1505, 1509, 1522, 1548, 1580, 1592, 1620]` |

## Progress

**Processed:** 80/80

**Hit Rates:** IoU@0.25: 73/80 (91.2%) | IoU@0.5: 55/80 (68.8%) | IoU@0.7: 26/80 (32.5%)

## Category Breakdown

| Category | N | Mean IoU | IoU@0.25 | IoU@0.5 | IoU@0.7 | Det IoU | Det@0.5 |
|----------|---:|--------:|--------:|--------:|--------:|--------:|--------:|
| cs | 10 | 0.723 | 100.0% | 70.0% | 50.0% | 0.723 | 70.0% |
| econ | 10 | 0.384 | 60.0% | 30.0% | 10.0% | 0.384 | 30.0% |
| eess | 10 | 0.675 | 100.0% | 80.0% | 30.0% | 0.675 | 80.0% |
| math | 10 | 0.459 | 80.0% | 30.0% | 20.0% | 0.459 | 30.0% |
| physics | 10 | 0.650 | 100.0% | 100.0% | 30.0% | 0.650 | 100.0% |
| q-bio | 10 | 0.734 | 100.0% | 100.0% | 50.0% | 0.734 | 100.0% |
| q-fin | 10 | 0.667 | 100.0% | 80.0% | 40.0% | 0.667 | 80.0% |
| stat | 10 | 0.550 | 90.0% | 60.0% | 30.0% | 0.550 | 60.0% |
| **TOTAL** | **80** | **0.605** | **91.2%** | **68.8%** | **32.5%** | **0.605** | **68.8%** |

## Results

| ID | Document | Category | OCR'd | Sel | IoU | @0.25 | @0.5 | @0.7 | Tok Sel | Tok OCR | Tok Img | Save OCR | Save Img |
|----|----------|----------|-------|-----|-----|-------|------|------|---------|---------|---------|----------|----------|
| 6 | 2311.07631 | cs | 17 | 17 | 0.649 | ✅ | ✅ | ❌ | 600 | 600 | 2,531 | 0% | 76% |
| 17 | 2405.09360 | econ | 36 | 36 | 0.385 | ✅ | ❌ | ❌ | 1,704 | 1,704 | 2,531 | 0% | 33% |
| 18 | 2405.09360 | econ | 42 | 42 | 0.112 | ❌ | ❌ | ❌ | 1,871 | 1,871 | 2,531 | 0% | 26% |
| 32 | 2406.11528 | econ | 19 | 19 | 0.105 | ❌ | ❌ | ❌ | 1,169 | 1,169 | 2,531 | 0% | 54% |
| 33 | 2406.11528 | econ | 16 | 16 | 0.161 | ❌ | ❌ | ❌ | 1,518 | 1,518 | 2,531 | 0% | 40% |
| 75 | 2410.14317 | econ | 12 | 12 | 0.256 | ✅ | ❌ | ❌ | 767 | 767 | 2,531 | 0% | 70% |
| 106 | 2412.07948 | eess | 14 | 14 | 0.699 | ✅ | ✅ | ❌ | 2,296 | 2,296 | 2,531 | 0% | 9% |
| 116 | 2412.09651 | cs | 7 | 7 | 0.974 | ✅ | ✅ | ✅ | 841 | 841 | 2,316 | 0% | 64% |
| 118 | 2412.09651 | cs | 8 | 8 | 0.944 | ✅ | ✅ | ✅ | 1,861 | 1,861 | 2,316 | 0% | 20% |
| 125 | 2412.10129 | cs | 9 | 9 | 0.462 | ✅ | ❌ | ❌ | 1,504 | 1,504 | 2,531 | 0% | 41% |
| 187 | 2412.17966 | cs | 16 | 16 | 0.982 | ✅ | ✅ | ✅ | 2,147 | 2,147 | 2,531 | 0% | 15% |
| 190 | 2412.18619 | eess | 9 | 9 | 0.546 | ✅ | ✅ | ❌ | 1,338 | 1,338 | 2,210 | 0% | 39% |
| 199 | 2412.18619 | eess | 4 | 4 | 0.836 | ✅ | ✅ | ✅ | 3,134 | 3,134 | 2,210 | 0% | -42% |
| 202 | 2412.18823 | cs | 3 | 3 | 0.331 | ✅ | ❌ | ❌ | 1,876 | 1,876 | 2,531 | 0% | 26% |
| 250 | 2412.20486 | cs | 9 | 9 | 0.874 | ✅ | ✅ | ✅ | 2,946 | 2,946 | 2,531 | 0% | -16% |
| 298 | 2412.05250 | math | 6 | 6 | 0.397 | ✅ | ❌ | ❌ | 663 | 663 | 2,531 | 0% | 74% |
| 337 | 2412.12372 | math | 19 | 19 | 0.279 | ✅ | ❌ | ❌ | 1,587 | 1,587 | 2,531 | 0% | 37% |
| 353 | 2412.12446 | math | 10 | 10 | 0.956 | ✅ | ✅ | ✅ | 1,778 | 1,778 | 2,316 | 0% | 23% |
| 368 | 2412.20966 | math | 10 | 10 | 0.937 | ✅ | ✅ | ✅ | 1,062 | 1,062 | 2,531 | 0% | 58% |
| 404 | 2411.15169 | physics | 6 | 6 | 0.592 | ✅ | ✅ | ❌ | 1,784 | 1,784 | 2,531 | 0% | 30% |
| 405 | 2411.15169 | physics | 7 | 7 | 0.587 | ✅ | ✅ | ❌ | 1,610 | 1,610 | 2,531 | 0% | 36% |
| 407 | 2411.15169 | physics | 9 | 9 | 0.877 | ✅ | ✅ | ✅ | 2,120 | 2,120 | 2,531 | 0% | 16% |
| 420 | 2412.10069 | physics | 4 | 4 | 0.767 | ✅ | ✅ | ✅ | 559 | 559 | 2,531 | 0% | 78% |
| 436 | 2412.14976 | physics | 6 | 6 | 0.528 | ✅ | ✅ | ❌ | 2,288 | 2,288 | 2,531 | 0% | 10% |
| 452 | 2412.17161 | physics | 12 | 12 | 0.658 | ✅ | ✅ | ❌ | 2,351 | 2,351 | 2,531 | 0% | 7% |
| 467 | 2501.00176 | physics | 10 | 10 | 0.616 | ✅ | ✅ | ❌ | 4,122 | 4,122 | 2,531 | 0% | -63% |
| 472 | 2501.00475 | physics | 25 | 25 | 0.833 | ✅ | ✅ | ✅ | 2,663 | 2,663 | 2,531 | 0% | -5% |
| 478 | 2501.00475 | physics | 9 | 9 | 0.531 | ✅ | ✅ | ❌ | 2,424 | 2,424 | 2,531 | 0% | 4% |
| 492 | 2404.05865 | q-bio | 4 | 4 | 0.868 | ✅ | ✅ | ✅ | 2,454 | 2,454 | 2,531 | 0% | 3% |
| 501 | 2410.10919 | q-bio | 5 | 5 | 0.614 | ✅ | ✅ | ❌ | 2,637 | 2,637 | 2,316 | 0% | -14% |
| 512 | 2411.12087 | q-bio | 10 | 10 | 0.698 | ✅ | ✅ | ❌ | 1,741 | 1,741 | 2,531 | 0% | 31% |
| 548 | 2411.16084 | q-bio | 5 | 5 | 0.957 | ✅ | ✅ | ✅ | 711 | 711 | 2,531 | 0% | 72% |
| 570 | 2410.22346 | q-fin | 13 | 13 | 0.484 | ✅ | ❌ | ❌ | 3,549 | 3,549 | 2,531 | 0% | -40% |
| 576 | 2410.22346 | q-fin | 12 | 12 | 0.535 | ✅ | ✅ | ❌ | 3,034 | 3,034 | 2,531 | 0% | -20% |
| 608 | 2412.12458 | q-fin | 4 | 4 | 0.880 | ✅ | ✅ | ✅ | 4,738 | 4,738 | 2,531 | 0% | -87% |
| 634 | 2412.16122 | q-fin | 6 | 6 | 0.967 | ✅ | ✅ | ✅ | 405 | 405 | 2,531 | 0% | 84% |
| 651 | 2412.16927 | q-fin | 7 | 7 | 0.807 | ✅ | ✅ | ✅ | 3,121 | 3,121 | 2,531 | 0% | -23% |
| 678 | 2405.20601 | stat | 6 | 6 | 0.621 | ✅ | ✅ | ❌ | 2,008 | 2,008 | 2,531 | 0% | 21% |
| 683 | 2405.20601 | stat | 6 | 6 | 0.704 | ✅ | ✅ | ✅ | 1,719 | 1,719 | 2,531 | 0% | 32% |
| 716 | 2411.04729 | stat | 10 | 10 | 0.272 | ✅ | ❌ | ❌ | 924 | 924 | 2,316 | 0% | 60% |
| 717 | 2411.04729 | stat | 12 | 12 | 0.287 | ✅ | ❌ | ❌ | 1,228 | 1,228 | 2,316 | 0% | 47% |
| 729 | 2412.11303 | stat | 10 | 10 | 0.734 | ✅ | ✅ | ✅ | 3,033 | 3,033 | 2,531 | 0% | -20% |
| 732 | 2412.11303 | stat | 15 | 15 | 0.946 | ✅ | ✅ | ✅ | 1,103 | 1,103 | 2,531 | 0% | 56% |
| 765 | 2406.05299 | econ | 15 | 15 | 0.591 | ✅ | ✅ | ❌ | 744 | 744 | 2,316 | 0% | 68% |
| 804 | 2410.14317 | econ | 9 | 9 | 0.236 | ❌ | ❌ | ❌ | 616 | 616 | 2,531 | 0% | 76% |
| 816 | 2411.15797 | econ | 6 | 6 | 0.920 | ✅ | ✅ | ✅ | 2,444 | 2,444 | 2,531 | 0% | 3% |
| 883 | 2412.16977 | eess | 15 | 15 | 0.838 | ✅ | ✅ | ✅ | 1,600 | 1,600 | 2,531 | 0% | 37% |
| 905 | 2412.18955 | eess | 15 | 15 | 0.650 | ✅ | ✅ | ❌ | 3,034 | 3,034 | 2,531 | 0% | -20% |
| 909 | 2412.18955 | eess | 6 | 6 | 0.939 | ✅ | ✅ | ✅ | 594 | 594 | 2,531 | 0% | 77% |
| 926 | 2412.20176 | econ | 10 | 10 | 0.691 | ✅ | ✅ | ❌ | 741 | 741 | 2,318 | 0% | 68% |
| 944 | 2501.00038 | eess | 18 | 18 | 0.469 | ✅ | ❌ | ❌ | 1,501 | 1,501 | 2,531 | 0% | 41% |
| 949 | 2501.03254 | cs | 3 | 3 | 0.943 | ✅ | ✅ | ✅ | 2,036 | 2,036 | 2,531 | 0% | 20% |
| 965 | 2412.05250 | math | 17 | 17 | 0.425 | ✅ | ❌ | ❌ | 916 | 916 | 2,531 | 0% | 64% |
| 985 | 2412.12319 | math | 16 | 16 | 0.312 | ✅ | ❌ | ❌ | 1,132 | 1,132 | 2,531 | 0% | 55% |
| 986 | 2412.12319 | math | 10 | 10 | 0.439 | ✅ | ❌ | ❌ | 1,314 | 1,314 | 2,531 | 0% | 48% |
| 992 | 2412.12372 | math | 23 | 23 | 0.203 | ❌ | ❌ | ❌ | 1,604 | 1,604 | 2,531 | 0% | 37% |
| 1109 | 2404.05865 | q-bio | 5 | 5 | 0.820 | ✅ | ✅ | ✅ | 4,059 | 4,059 | 2,531 | 0% | -60% |
| 1117 | 2410.10919 | q-bio | 5 | 5 | 0.567 | ✅ | ✅ | ❌ | 3,585 | 3,585 | 2,316 | 0% | -55% |
| 1138 | 2411.14726 | q-bio | 15 | 15 | 0.839 | ✅ | ✅ | ✅ | 1,673 | 1,673 | 2,531 | 0% | 34% |
| 1206 | 2412.13101 | q-fin | 8 | 8 | 0.928 | ✅ | ✅ | ✅ | 348 | 348 | 2,316 | 0% | 85% |
| 1217 | 2412.16122 | q-fin | 5 | 5 | 0.455 | ✅ | ❌ | ❌ | 2,105 | 2,105 | 2,531 | 0% | 17% |
| 1219 | 2412.16122 | q-fin | 5 | 5 | 0.531 | ✅ | ✅ | ❌ | 1,313 | 1,313 | 2,531 | 0% | 48% |
| 1241 | 2309.06983 | stat | 7 | 7 | 0.672 | ✅ | ✅ | ❌ | 337 | 337 | 2,531 | 0% | 87% |
| 1260 | 2409.14197 | stat | 8 | 8 | 0.573 | ✅ | ✅ | ❌ | 1,974 | 1,974 | 2,531 | 0% | 22% |
| 1320 | 2406.11528 | econ | 17 | 17 | 0.383 | ✅ | ❌ | ❌ | 1,293 | 1,293 | 2,531 | 0% | 49% |
| 1353 | 2412.10129 | cs | 6 | 6 | 0.632 | ✅ | ✅ | ❌ | 1,466 | 1,466 | 2,531 | 0% | 42% |
| 1354 | 2412.10129 | cs | 6 | 6 | 0.440 | ✅ | ❌ | ❌ | 2,191 | 2,191 | 2,531 | 0% | 13% |
| 1367 | 2412.13786 | eess | 12 | 12 | 0.455 | ✅ | ❌ | ❌ | 2,123 | 2,123 | 2,531 | 0% | 16% |
| 1384 | 2412.18619 | eess | 4 | 4 | 0.687 | ✅ | ✅ | ❌ | 1,863 | 1,863 | 2,210 | 0% | 16% |
| 1392 | 2412.18955 | eess | 12 | 12 | 0.628 | ✅ | ✅ | ❌ | 2,125 | 2,125 | 2,531 | 0% | 16% |
| 1427 | 2412.05250 | math | 7 | 7 | 0.535 | ✅ | ✅ | ❌ | 602 | 602 | 2,531 | 0% | 76% |
| 1455 | 2412.20318 | math | 26 | 26 | 0.113 | ❌ | ❌ | ❌ | 1,219 | 1,219 | 2,531 | 0% | 52% |
| 1487 | 2412.14976 | physics | 9 | 9 | 0.514 | ✅ | ✅ | ❌ | 2,638 | 2,638 | 2,531 | 0% | -4% |
| 1505 | 2403.03335 | q-bio | 3 | 3 | 0.662 | ✅ | ✅ | ❌ | 371 | 371 | 2,531 | 0% | 85% |
| 1509 | 2404.05865 | q-bio | 4 | 4 | 0.737 | ✅ | ✅ | ✅ | 3,868 | 3,868 | 2,531 | 0% | -53% |
| 1522 | 2410.10919 | q-bio | 8 | 8 | 0.577 | ✅ | ✅ | ❌ | 1,960 | 1,960 | 2,316 | 0% | 15% |
| 1548 | 2410.22346 | q-fin | 12 | 12 | 0.511 | ✅ | ✅ | ❌ | 3,034 | 3,034 | 2,531 | 0% | -20% |
| 1580 | 2412.16927 | q-fin | 23 | 23 | 0.575 | ✅ | ✅ | ❌ | 2,161 | 2,161 | 2,531 | 0% | 15% |
| 1592 | 2405.20601 | stat | 4 | 4 | 0.466 | ✅ | ❌ | ❌ | 858 | 858 | 2,531 | 0% | 66% |
| 1620 | 2412.15633 | stat | 13 | 13 | 0.224 | ❌ | ❌ | ❌ | 1,180 | 1,180 | 2,316 | 0% | 49% |
| **Total** | | | **866** | **866** | | | | | **145,610** | **145,610** | **198,939** | **0%** | **27%** |

## Summary

- **Mean IoU:** 0.605
- **IoU@0.25:** 73/80 (91.2%)
- **IoU@0.5:** 55/80 (68.8%)
- **IoU@0.7:** 26/80 (32.5%)

**Token Totals:** Selected 145,610 | All OCR 145,610 | Full Image 198,939

**Savings:** 0.0% vs All OCR | 26.8% vs Full Image


==> anc/ablations/p75_agg-mean_rs-max_mo-0.5/bbox_docvqa_benchmark_20251213_214500/summary.json <==
{
  "token_summary": {
    "total_tokens_selected": 145610,
    "total_tokens_all_ocr": 145610,
    "total_tokens_full_image": 198939,
    "savings_vs_all_ocr": "0.0%",
    "savings_vs_full_image": "26.8%"
  },
  "failed_count": 0,
  "sample_results": [
    {
      "sample_id": 6,
      "question": "In the described spiral process, between which two poles does it oscillate, and what page number is cited for the processual definition?",
      "doc_name": "2311.07631",
      "category": "cs",
      "gt_bboxes": [
        [
          290.0,
          2025.0,
          2245.0,
          2985.0
        ]
      ],
      "pred_bboxes": [
        [
          339.0,
          297.0,
          2141.0,
          389.0
        ],
        [
          339.0,
          432.0,
          2105.0,
          554.0
        ],
        [
          339.0,
          584.0,
          2090.0,
          706.0
        ],
        [
          296.0,
          749.0,
          722.0,
          806.0
        ],
        [
          293.0,
          832.0,
          987.0,
          1057.0
        ],
        [
          293.0,
          1080.0,
          2238.0,
          1255.0
        ],
        [
          339.0,
          1275.0,
          2213.0,
          1403.0
        ],
        [
          339.0,
          1417.0,
          2169.0,
          1542.0
        ],
        [
          339.0,
          1559.0,
          2182.0,
          1681.0
        ],
        [
          339.0,
          1697.0,
          2008.0,
          1820.0
        ],
        [
          339.0,
          1839.0,
          2197.0,
          1962.0
        ],
        [
          293.0,
          2008.0,
          783.0,
          2064.0
        ],
        [
          293.0,
          2090.0,
          561.0,
          2143.0
        ],
        [
          293.0,
          2150.0,
          513.0,
          2200.0
        ],
        [
          293.0,
          2206.0,
          1008.0,
          2259.0
        ],
        [
          293.0,
          2266.0,
          571.0,
          2315.0
        ],
        [
          293.0,
          2338.0,
          2248.0,
          2963.0
        ]
      ],
      "tokens_selected": 600,
      "tokens_all_ocr": 600,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 17,
      "question": "According to equation (18), (C)UA holds if which two PD expressions are zero?",
      "doc_name": "2405.09360",
      "category": "econ",
      "gt_bboxes": [
        [
          1327.0,
          2322.0,
          2331.0,
          2827.0
        ]
      ],
      "pred_bboxes": [
        [
          216.0,
          224.0,
          1217.0,
          505.0
        ],
        [
          219.0,
          538.0,
          712.0,
          587.0
        ],
        [
          216.0,
          594.0,
          1217.0,
          776.0
        ],
        [
          216.0,
          776.0,
          1217.0,
          961.0
        ],
        [
          216.0,
          957.0,
          1217.0,
          1053.0
        ],
        [
          513.0,
          1060.0,
          924.0,
          1119.0
        ],
        [
          216.0,
          1126.0,
          418.0,
          1172.0
        ],
        [
          216.0,
          1172.0,
          1217.0,
          1357.0
        ],
        [
          234.0,
          1360.0,
          1217.0,
          1423.0
        ],
        [
          216.0,
          1427.0,
          1217.0,
          1519.0
        ],
        [
          216.0,
          1526.0,
          1217.0,
          1618.0
        ],
        [
          234.0,
          1628.0,
          1217.0,
          1929.0
        ],
        [
          216.0,
          1942.0,
          1217.0,
          2223.0
        ],
        [
          216.0,
          2259.0,
          492.0,
          2305.0
        ],
        [
          216.0,
          2315.0,
          1217.0,
          2682.0
        ],
        [
          216.0,
          2685.0,
          1217.0,
          2824.0
        ],
        [
          216.0,
          2834.0,
          1217.0,
          2933.0
        ],
        [
          1531.0,
          237.0,
          2062.0,
          753.0
        ],
        [
          1324.0,
          868.0,
          2327.0,
          967.0
        ],
        [
          1608.0,
          1043.0,
          2039.0,
          1100.0
        ],
        [
          1327.0,
          1106.0,
          2327.0,
          1387.0
        ],
        [
          1327.0,
          1387.0,
          2327.0,
          1578.0
        ],
        [
          1671.0,
          1595.0,
          1990.0,
          1654.0
        ],
        [
          1327.0,
          1668.0,
          2016.0,
          1717.0
        ],
        [
          1327.0,
          1717.0,
          2327.0,
          1856.0
        ],
        [
          1327.0,
          1863.0,
          2284.0,
          1912.0
        ],
        [
          1625.0,
          1922.0,
          2327.0,
          1985.0
        ],
        [
          1327.0,
          2005.0,
          1403.0,
          2048.0
        ],
        [
          1352.0,
          2057.0,
          2299.0,
          2173.0
        ],
        [
          1327.0,
          2186.0,
          2327.0,
          2279.0
        ],
        [
          1327.0,
          2312.0,
          2156.0,
          2365.0
        ],
        [
          1327.0,
          2371.0,
          2327.0,
          2566.0
        ],
        [
          1605.0,
          2579.0,
          2327.0,
          2639.0
        ],
        [
          1735.0,
          2649.0,
          2327.0,
          2708.0
        ],
        [
          1327.0,
          2725.0,
          2325.0,
          2821.0
        ],
        [
          1327.0,
          2834.0,
          2325.0,
          2930.0
        ]
      ],
      "tokens_selected": 1704,
      "tokens_all_ocr": 1704,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 18,
      "question": "In Proposition 8\u2019s second claim, what factor multiplies \u03b5\u00b7K in the no-disadvantage bound, and which norm of PD is used in the inequality for |UD|?",
      "doc_name": "2405.09360",
      "category": "econ",
      "gt_bboxes": [
        [
          1324.0,
          731.0,
          2339.0,
          2938.0
        ]
      ],
      "pred_bboxes": [
        [
          645.0,
          218.0,
          791.0,
          267.0
        ],
        [
          214.0,
          280.0,
          1212.0,
          379.0
        ],
        [
          365.0,
          399.0,
          1074.0,
          614.0
        ],
        [
          214.0,
          627.0,
          1212.0,
          723.0
        ],
        [
          482.0,
          743.0,
          957.0,
          891.0
        ],
        [
          216.0,
          911.0,
          791.0,
          961.0
        ],
        [
          387.0,
          981.0,
          1212.0,
          1129.0
        ],
        [
          216.0,
          1149.0,
          1033.0,
          1199.0
        ],
        [
          252.0,
          1222.0,
          1186.0,
          1281.0
        ],
        [
          216.0,
          1308.0,
          893.0,
          1357.0
        ],
        [
          255.0,
          1380.0,
          1212.0,
          1526.0
        ],
        [
          216.0,
          1549.0,
          1212.0,
          1658.0
        ],
        [
          260.0,
          1681.0,
          1212.0,
          1833.0
        ],
        [
          216.0,
          1846.0,
          1212.0,
          1945.0
        ],
        [
          216.0,
          1972.0,
          1212.0,
          2117.0
        ],
        [
          630.0,
          2147.0,
          816.0,
          2200.0
        ],
        [
          216.0,
          2223.0,
          1212.0,
          2318.0
        ],
        [
          313.0,
          2345.0,
          1115.0,
          2513.0
        ],
        [
          216.0,
          2533.0,
          1212.0,
          2774.0
        ],
        [
          280.0,
          2801.0,
          1212.0,
          2857.0
        ],
        [
          216.0,
          2883.0,
          906.0,
          2933.0
        ],
        [
          1324.0,
          221.0,
          2325.0,
          317.0
        ],
        [
          1324.0,
          346.0,
          2325.0,
          396.0
        ],
        [
          1380.0,
          422.0,
          2266.0,
          485.0
        ],
        [
          1324.0,
          508.0,
          2325.0,
          696.0
        ],
        [
          1324.0,
          726.0,
          2325.0,
          822.0
        ],
        [
          1352.0,
          839.0,
          2325.0,
          1073.0
        ],
        [
          1728.0,
          1106.0,
          2011.0,
          1159.0
        ],
        [
          1324.0,
          1182.0,
          1983.0,
          1232.0
        ],
        [
          1347.0,
          1258.0,
          2299.0,
          1321.0
        ],
        [
          1324.0,
          1344.0,
          1822.0,
          1390.0
        ],
        [
          1378.0,
          1420.0,
          2281.0,
          1479.0
        ],
        [
          1324.0,
          1499.0,
          2325.0,
          1750.0
        ],
        [
          1608.0,
          1773.0,
          2034.0,
          1830.0
        ],
        [
          1324.0,
          1856.0,
          2325.0,
          2008.0
        ],
        [
          1608.0,
          2041.0,
          2034.0,
          2097.0
        ],
        [
          1324.0,
          2127.0,
          2325.0,
          2229.0
        ],
        [
          1324.0,
          2229.0,
          2325.0,
          2325.0
        ],
        [
          1631.0,
          2348.0,
          2016.0,
          2404.0
        ],
        [
          1324.0,
          2424.0,
          2325.0,
          2612.0
        ],
        [
          1327.0,
          2636.0,
          2325.0,
          2774.0
        ],
        [
          1324.0,
          2794.0,
          2325.0,
          2933.0
        ]
      ],
      "tokens_selected": 1871,
      "tokens_all_ocr": 1871,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 32,
      "question": "According to inequality (5), which denominator appears under (\u2211\u221ac_i(a_i))^2?",
      "doc_name": "2406.11528",
      "category": "econ",
      "gt_bboxes": [
        [
          281.0,
          1453.0,
          2263.0,
          2912.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          293.0,
          2253.0,
          416.0
        ],
        [
          1023.0,
          459.0,
          1523.0,
          597.0
        ],
        [
          290.0,
          634.0,
          477.0,
          687.0
        ],
        [
          747.0,
          670.0,
          1791.0,
          822.0
        ],
        [
          290.0,
          842.0,
          2253.0,
          967.0
        ],
        [
          362.0,
          967.0,
          1454.0,
          1024.0
        ],
        [
          850.0,
          1066.0,
          1694.0,
          1212.0
        ],
        [
          293.0,
          1238.0,
          1694.0,
          1304.0
        ],
        [
          362.0,
          1334.0,
          1161.0,
          1393.0
        ],
        [
          290.0,
          1453.0,
          2253.0,
          1572.0
        ],
        [
          1084.0,
          1612.0,
          1460.0,
          1734.0
        ],
        [
          288.0,
          1763.0,
          1822.0,
          1823.0
        ],
        [
          931.0,
          1866.0,
          1620.0,
          2024.0
        ],
        [
          288.0,
          2054.0,
          1937.0,
          2117.0
        ],
        [
          691.0,
          2157.0,
          2246.0,
          2309.0
        ],
        [
          290.0,
          2345.0,
          699.0,
          2398.0
        ],
        [
          786.0,
          2394.0,
          2246.0,
          2550.0
        ],
        [
          288.0,
          2573.0,
          2248.0,
          2728.0
        ],
        [
          969.0,
          2758.0,
          2246.0,
          2906.0
        ]
      ],
      "tokens_selected": 1169,
      "tokens_all_ocr": 1169,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 33,
      "question": "In the final inequality, E_Fw[y \u2212 w(y)] is bounded by what expression that is set equal to u(\u03b1*)/\u2212ln(1\u2212\u03b1*)?",
      "doc_name": "2406.11528",
      "category": "econ",
      "gt_bboxes": [
        [
          290.0,
          965.0,
          2254.0,
          2639.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          297.0,
          717.0,
          353.0
        ],
        [
          290.0,
          369.0,
          2253.0,
          518.0
        ],
        [
          365.0,
          554.0,
          2026.0,
          792.0
        ],
        [
          290.0,
          806.0,
          2253.0,
          924.0
        ],
        [
          290.0,
          951.0,
          2253.0,
          1142.0
        ],
        [
          862.0,
          1172.0,
          1679.0,
          1284.0
        ],
        [
          290.0,
          1304.0,
          2253.0,
          1476.0
        ],
        [
          740.0,
          1479.0,
          1804.0,
          1552.0
        ],
        [
          290.0,
          1562.0,
          2253.0,
          1678.0
        ],
        [
          806.0,
          1707.0,
          1735.0,
          1800.0
        ],
        [
          290.0,
          1820.0,
          2195.0,
          1882.0
        ],
        [
          439.0,
          1909.0,
          2098.0,
          2229.0
        ],
        [
          290.0,
          2246.0,
          2253.0,
          2418.0
        ],
        [
          773.0,
          2447.0,
          1771.0,
          2560.0
        ],
        [
          293.0,
          2576.0,
          2253.0,
          2636.0
        ],
        [
          290.0,
          2655.0,
          2253.0,
          2949.0
        ]
      ],
      "tokens_selected": 1518,
      "tokens_all_ocr": 1518,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 75,
      "question": "In the theorem shown, which theorem establishes identification, what lower bound on n is given, and what is the equation number of the moment condition?",
      "doc_name": "2410.14317",
      "category": "econ",
      "gt_bboxes": [
        [
          293.0,
          2345.0,
          2284.0,
          2888.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          280.0,
          1485.0,
          383.0
        ],
        [
          796.0,
          445.0,
          1751.0,
          743.0
        ],
        [
          288.0,
          789.0,
          2409.0,
          1225.0
        ],
        [
          359.0,
          1248.0,
          1490.0,
          1314.0
        ],
        [
          816.0,
          1377.0,
          1735.0,
          1638.0
        ],
        [
          288.0,
          1704.0,
          1796.0,
          1770.0
        ],
        [
          878.0,
          1833.0,
          2246.0,
          2034.0
        ],
        [
          288.0,
          2100.0,
          2253.0,
          2275.0
        ],
        [
          288.0,
          2318.0,
          2256.0,
          2493.0
        ],
        [
          987.0,
          2560.0,
          2246.0,
          2768.0
        ],
        [
          293.0,
          2824.0,
          809.0,
          2883.0
        ],
        [
          293.0,
          2936.0,
          2253.0,
          3019.0
        ]
      ],
      "tokens_selected": 767,
      "tokens_all_ocr": 767,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 106,
      "question": "Across all rows where the Test set genres are 'Pop, Rock', what is the median FMD value reported?",
      "doc_name": "2412.07948",
      "category": "eess",
      "gt_bboxes": [
        [
          226.0,
          851.0,
          1219.0,
          1840.0
        ]
      ],
      "pred_bboxes": [
        [
          472.0,
          208.0,
          2075.0,
          654.0
        ],
        [
          216.0,
          680.0,
          2325.0,
          776.0
        ],
        [
          268.0,
          852.0,
          1171.0,
          1612.0
        ],
        [
          219.0,
          1641.0,
          1222.0,
          1833.0
        ],
        [
          219.0,
          1902.0,
          1217.0,
          2097.0
        ],
        [
          222.0,
          2137.0,
          781.0,
          2186.0
        ],
        [
          222.0,
          2200.0,
          1217.0,
          2794.0
        ],
        [
          219.0,
          2797.0,
          1217.0,
          2933.0
        ],
        [
          1352.0,
          875.0,
          2299.0,
          1519.0
        ],
        [
          1324.0,
          1578.0,
          2322.0,
          1674.0
        ],
        [
          1327.0,
          1767.0,
          2322.0,
          2044.0
        ],
        [
          1327.0,
          2084.0,
          1786.0,
          2137.0
        ],
        [
          1327.0,
          2150.0,
          2322.0,
          2698.0
        ],
        [
          1327.0,
          2702.0,
          2322.0,
          2930.0
        ]
      ],
      "tokens_selected": 2296,
      "tokens_all_ocr": 2296,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 116,
      "question": "In this excerpt, how is the main diagnosis characterized, including its context?",
      "doc_name": "2412.09651",
      "category": "cs",
      "gt_bboxes": [
        [
          237.0,
          1855.0,
          2243.0,
          2365.0
        ]
      ],
      "pred_bboxes": [
        [
          228.0,
          231.0,
          2245.0,
          463.0
        ],
        [
          228.0,
          463.0,
          2247.0,
          1211.0
        ],
        [
          228.0,
          1211.0,
          2247.0,
          1671.0
        ],
        [
          228.0,
          1671.0,
          2245.0,
          1843.0
        ],
        [
          228.0,
          1847.0,
          2247.0,
          2363.0
        ],
        [
          288.0,
          2486.0,
          1192.0,
          2552.0
        ],
        [
          228.0,
          2612.0,
          2247.0,
          3188.0
        ]
      ],
      "tokens_selected": 841,
      "tokens_all_ocr": 841,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 118,
      "question": "When autonomously performing decision-tree steps, what three resources does the system utilize?",
      "doc_name": "2412.09651",
      "category": "cs",
      "gt_bboxes": [
        [
          237.0,
          1869.0,
          2246.0,
          2148.0
        ]
      ],
      "pred_bboxes": [
        [
          235.0,
          386.0,
          2247.0,
          1214.0
        ],
        [
          737.0,
          1253.0,
          1728.0,
          1292.0
        ],
        [
          228.0,
          1337.0,
          2247.0,
          1857.0
        ],
        [
          228.0,
          1857.0,
          2245.0,
          2145.0
        ],
        [
          228.0,
          2145.0,
          2245.0,
          2257.0
        ],
        [
          228.0,
          2261.0,
          2245.0,
          2545.0
        ],
        [
          302.0,
          2549.0,
          2247.0,
          2893.0
        ],
        [
          228.0,
          2918.0,
          2245.0,
          3033.0
        ]
      ],
      "tokens_selected": 1861,
      "tokens_all_ocr": 1861,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 125,
      "question": "In Code Snippet 8, what are the final numeric parameters passed to OS_SART and ASD_POCS, respectively?",
      "doc_name": "2412.10129",
      "category": "cs",
      "gt_bboxes": [
        [
          328.0,
          1239.0,
          2123.0,
          1469.0
        ]
      ],
      "pred_bboxes": [
        [
          280.0,
          363.0,
          2093.0,
          908.0
        ],
        [
          293.0,
          951.0,
          2154.0,
          1090.0
        ],
        [
          612.0,
          1222.0,
          2024.0,
          1288.0
        ],
        [
          336.0,
          1301.0,
          1493.0,
          1466.0
        ],
        [
          293.0,
          1479.0,
          2162.0,
          1879.0
        ],
        [
          298.0,
          1952.0,
          1018.0,
          2015.0
        ],
        [
          293.0,
          2048.0,
          2162.0,
          2513.0
        ],
        [
          293.0,
          2513.0,
          2159.0,
          2979.0
        ],
        [
          293.0,
          2982.0,
          2154.0,
          3111.0
        ]
      ],
      "tokens_selected": 1504,
      "tokens_all_ocr": 1504,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 187,
      "question": "During every step, when counts are non-zero, what exact signals with their quantities do the column and row counters assert?",
      "doc_name": "2412.17966",
      "category": "cs",
      "gt_bboxes": [
        [
          1295.0,
          1758.0,
          2356.0,
          2797.0
        ]
      ],
      "pred_bboxes": [
        [
          214.0,
          198.0,
          1237.0,
          802.0
        ],
        [
          196.0,
          825.0,
          1248.0,
          875.0
        ],
        [
          196.0,
          974.0,
          1248.0,
          1070.0
        ],
        [
          451.0,
          1133.0,
          998.0,
          1179.0
        ],
        [
          199.0,
          1215.0,
          1248.0,
          1314.0
        ],
        [
          579.0,
          1354.0,
          1245.0,
          1410.0
        ],
        [
          199.0,
          1453.0,
          1248.0,
          1704.0
        ],
        [
          199.0,
          1767.0,
          518.0,
          1813.0
        ],
        [
          201.0,
          1846.0,
          1250.0,
          2490.0
        ],
        [
          201.0,
          2497.0,
          1250.0,
          2992.0
        ],
        [
          1296.0,
          201.0,
          1671.0,
          247.0
        ],
        [
          1296.0,
          264.0,
          2345.0,
          1255.0
        ],
        [
          1296.0,
          1258.0,
          2345.0,
          1552.0
        ],
        [
          1296.0,
          1555.0,
          2345.0,
          1750.0
        ],
        [
          1296.0,
          1754.0,
          2345.0,
          2794.0
        ],
        [
          1296.0,
          2797.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 2147,
      "tokens_all_ocr": 2147,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 190,
      "question": "In Fig. 7, during the generation process, through which aligner does the LLM produce continuous tokens, and what is the resulting latent representation's symbol?",
      "doc_name": "2412.18619",
      "category": "eess",
      "gt_bboxes": [
        [
          170.0,
          1162.0,
          1846.0,
          1792.0
        ]
      ],
      "pred_bboxes": [
        [
          184.0,
          348.0,
          1832.0,
          453.0
        ],
        [
          184.0,
          471.0,
          1836.0,
          1030.0
        ],
        [
          184.0,
          1063.0,
          889.0,
          1111.0
        ],
        [
          184.0,
          1159.0,
          1834.0,
          1513.0
        ],
        [
          182.0,
          1555.0,
          1836.0,
          1789.0
        ],
        [
          184.0,
          1843.0,
          1836.0,
          2096.0
        ],
        [
          184.0,
          2096.0,
          1836.0,
          2399.0
        ],
        [
          184.0,
          2420.0,
          1836.0,
          2570.0
        ],
        [
          184.0,
          2591.0,
          1836.0,
          2744.0
        ]
      ],
      "tokens_selected": 1338,
      "tokens_all_ocr": 1338,
      "tokens_full_image": 2210,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 199,
      "question": "In the NTP framework, what are the two basic tokenizer features, and what notation denotes the token sequences for the model\u2019s input and output?",
      "doc_name": "2412.18619",
      "category": "eess",
      "gt_bboxes": [
        [
          185.0,
          2590.0,
          1852.0,
          2760.0
        ]
      ],
      "pred_bboxes": [
        [
          186.0,
          525.0,
          1834.0,
          1951.0
        ],
        [
          184.0,
          342.0,
          1834.0,
          480.0
        ],
        [
          186.0,
          2054.0,
          1838.0,
          2558.0
        ],
        [
          186.0,
          2588.0,
          1838.0,
          2735.0
        ]
      ],
      "tokens_selected": 3134,
      "tokens_all_ocr": 3134,
      "tokens_full_image": 2210,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 202,
      "question": "At p=1013, what is the approximate difference between shallow and original errors?",
      "doc_name": "2412.18823",
      "category": "cs",
      "gt_bboxes": [
        [
          726.0,
          1853.0,
          1843.0,
          2524.0
        ]
      ],
      "pred_bboxes": [
        [
          753.0,
          578.0,
          1812.0,
          2510.0
        ],
        [
          620.0,
          508.0,
          1937.0,
          561.0
        ],
        [
          553.0,
          2672.0,
          2008.0,
          2768.0
        ]
      ],
      "tokens_selected": 1876,
      "tokens_all_ocr": 1876,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 250,
      "question": "By how many beats does the latency of 'PH.C C' exceed the combined latencies of 'MX.C C V' and 'MXX.C C1 C2 V'?",
      "doc_name": "2412.20486",
      "category": "cs",
      "gt_bboxes": [
        [
          213.0,
          1202.0,
          2317.0,
          2166.0
        ]
      ],
      "pred_bboxes": [
        [
          275.0,
          231.0,
          2338.0,
          1116.0
        ],
        [
          678.0,
          1129.0,
          1858.0,
          1179.0
        ],
        [
          255.0,
          1275.0,
          2287.0,
          2147.0
        ],
        [
          224.0,
          1199.0,
          2322.0,
          1255.0
        ],
        [
          395.0,
          2203.0,
          1041.0,
          2593.0
        ],
        [
          349.0,
          2632.0,
          1097.0,
          2685.0
        ],
        [
          196.0,
          2794.0,
          1248.0,
          2992.0
        ],
        [
          1294.0,
          2209.0,
          2348.0,
          2606.0
        ],
        [
          1294.0,
          2642.0,
          2348.0,
          2992.0
        ]
      ],
      "tokens_selected": 2946,
      "tokens_all_ocr": 2946,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 298,
      "question": "Among the bracketed references shown, which specify page numbers, and what pages are cited?",
      "doc_name": "2412.05250",
      "category": "math",
      "gt_bboxes": [
        [
          322.0,
          908.0,
          2232.0,
          2716.0
        ]
      ],
      "pred_bboxes": [
        [
          324.0,
          396.0,
          2223.0,
          640.0
        ],
        [
          444.0,
          680.0,
          2105.0,
          862.0
        ],
        [
          324.0,
          901.0,
          2223.0,
          1083.0
        ],
        [
          321.0,
          1083.0,
          2225.0,
          1803.0
        ],
        [
          321.0,
          1803.0,
          2225.0,
          2467.0
        ],
        [
          324.0,
          2470.0,
          2220.0,
          2708.0
        ]
      ],
      "tokens_selected": 663,
      "tokens_all_ocr": 663,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 337,
      "question": "In Remark 3.4, despite the conjectured form for equality in (3.4), which explicit function is stated to satisfy the equality case yet cannot be written in that form?",
      "doc_name": "2412.12372",
      "category": "math",
      "gt_bboxes": [
        [
          287.0,
          1022.0,
          2258.0,
          1773.0
        ]
      ],
      "pred_bboxes": [
        [
          285.0,
          287.0,
          2256.0,
          416.0
        ],
        [
          735.0,
          439.0,
          1807.0,
          564.0
        ],
        [
          285.0,
          568.0,
          2261.0,
          789.0
        ],
        [
          865.0,
          809.0,
          1669.0,
          924.0
        ],
        [
          285.0,
          1010.0,
          2256.0,
          1235.0
        ],
        [
          980.0,
          1232.0,
          1562.0,
          1294.0
        ],
        [
          285.0,
          1294.0,
          2256.0,
          1403.0
        ],
        [
          939.0,
          1410.0,
          1613.0,
          1466.0
        ],
        [
          285.0,
          1466.0,
          2256.0,
          1638.0
        ],
        [
          285.0,
          1661.0,
          2256.0,
          1773.0
        ],
        [
          285.0,
          1793.0,
          2256.0,
          1962.0
        ],
        [
          285.0,
          1985.0,
          2256.0,
          2213.0
        ],
        [
          1023.0,
          2236.0,
          1518.0,
          2345.0
        ],
        [
          285.0,
          2358.0,
          2256.0,
          2470.0
        ],
        [
          793.0,
          2493.0,
          1751.0,
          2606.0
        ],
        [
          285.0,
          2619.0,
          1631.0,
          2678.0
        ],
        [
          893.0,
          2698.0,
          1646.0,
          2811.0
        ],
        [
          285.0,
          2824.0,
          1291.0,
          2880.0
        ],
        [
          791.0,
          2900.0,
          1751.0,
          3015.0
        ]
      ],
      "tokens_selected": 1587,
      "tokens_all_ocr": 1587,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 353,
      "question": "In Proposition 4.3, what equation characterizes T^E and for which \u03be does it hold?",
      "doc_name": "2412.12446",
      "category": "math",
      "gt_bboxes": [
        [
          480.0,
          2886.0,
          2001.0,
          3128.0
        ]
      ],
      "pred_bboxes": [
        [
          484.0,
          2132.0,
          598.0,
          2184.0
        ],
        [
          481.0,
          474.0,
          1995.0,
          776.0
        ],
        [
          481.0,
          807.0,
          1690.0,
          1074.0
        ],
        [
          481.0,
          1099.0,
          1995.0,
          1408.0
        ],
        [
          484.0,
          1436.0,
          1993.0,
          1563.0
        ],
        [
          484.0,
          1594.0,
          1993.0,
          1773.0
        ],
        [
          531.0,
          1798.0,
          1943.0,
          2114.0
        ],
        [
          670.0,
          2212.0,
          1799.0,
          2381.0
        ],
        [
          484.0,
          2483.0,
          1993.0,
          2855.0
        ],
        [
          484.0,
          2883.0,
          1993.0,
          3122.0
        ]
      ],
      "tokens_selected": 1778,
      "tokens_all_ocr": 1778,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 368,
      "question": "Within the definition shown, what is the time-one map of a Hamiltonian isotopy called, and what is \u03b9_{\u03c6\u0307_t} \u03c9 equal to?",
      "doc_name": "2412.20966",
      "category": "math",
      "gt_bboxes": [
        [
          517.0,
          742.0,
          2144.0,
          996.0
        ]
      ],
      "pred_bboxes": [
        [
          520.0,
          538.0,
          2136.0,
          696.0
        ],
        [
          520.0,
          733.0,
          2136.0,
          990.0
        ],
        [
          520.0,
          1024.0,
          2136.0,
          1225.0
        ],
        [
          520.0,
          1261.0,
          2136.0,
          1466.0
        ],
        [
          520.0,
          1499.0,
          2136.0,
          1704.0
        ],
        [
          523.0,
          1737.0,
          2136.0,
          1942.0
        ],
        [
          589.0,
          1942.0,
          2136.0,
          2147.0
        ],
        [
          520.0,
          2180.0,
          2136.0,
          2332.0
        ],
        [
          520.0,
          2365.0,
          2136.0,
          2513.0
        ],
        [
          520.0,
          2556.0,
          2136.0,
          2655.0
        ]
      ],
      "tokens_selected": 1062,
      "tokens_all_ocr": 1062,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 404,
      "question": "Between t=0.01 and t=0.1, which intermediate time label appears in both panels (a) and (b)?",
      "doc_name": "2411.15169",
      "category": "physics",
      "gt_bboxes": [
        [
          383.0,
          1360.0,
          2183.0,
          2334.0
        ]
      ],
      "pred_bboxes": [
        [
          408.0,
          393.0,
          1222.0,
          452.0
        ],
        [
          408.0,
          478.0,
          2139.0,
          772.0
        ],
        [
          408.0,
          829.0,
          1319.0,
          891.0
        ],
        [
          408.0,
          918.0,
          2139.0,
          1318.0
        ],
        [
          387.0,
          1387.0,
          2162.0,
          1972.0
        ],
        [
          405.0,
          2034.0,
          2144.0,
          2325.0
        ]
      ],
      "tokens_selected": 1784,
      "tokens_all_ocr": 1784,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 405,
      "question": "Across the four panels (t=0, 0.1, 0.3, 1), which contour value appears in exactly three of them?",
      "doc_name": "2411.15169",
      "category": "physics",
      "gt_bboxes": [
        [
          409.0,
          1050.0,
          2144.0,
          1753.0
        ]
      ],
      "pred_bboxes": [
        [
          408.0,
          393.0,
          2139.0,
          1020.0
        ],
        [
          428.0,
          1047.0,
          2144.0,
          1469.0
        ],
        [
          405.0,
          1519.0,
          2141.0,
          1754.0
        ],
        [
          408.0,
          1892.0,
          1342.0,
          1975.0
        ],
        [
          408.0,
          2011.0,
          2139.0,
          2190.0
        ],
        [
          1028.0,
          2176.0,
          2128.0,
          2302.0
        ],
        [
          408.0,
          2315.0,
          2139.0,
          2834.0
        ]
      ],
      "tokens_selected": 1610,
      "tokens_all_ocr": 1610,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 407,
      "question": "According to the excerpt, what are the exact notations (with indices/superscripts) for the junction-points and the change due to jumps in u^{p,q}(x,y)?",
      "doc_name": "2411.15169",
      "category": "physics",
      "gt_bboxes": [
        [
          394.0,
          889.0,
          2143.0,
          1157.0
        ]
      ],
      "pred_bboxes": [
        [
          405.0,
          389.0,
          2136.0,
          743.0
        ],
        [
          405.0,
          806.0,
          1403.0,
          875.0
        ],
        [
          408.0,
          901.0,
          2136.0,
          1139.0
        ],
        [
          408.0,
          1195.0,
          1477.0,
          1258.0
        ],
        [
          408.0,
          1284.0,
          2197.0,
          1403.0
        ],
        [
          408.0,
          1529.0,
          2139.0,
          2289.0
        ],
        [
          405.0,
          2398.0,
          2141.0,
          2741.0
        ],
        [
          408.0,
          2863.0,
          2047.0,
          2930.0
        ],
        [
          408.0,
          2956.0,
          2139.0,
          3072.0
        ]
      ],
      "tokens_selected": 2120,
      "tokens_all_ocr": 2120,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 420,
      "question": "According to the text, which index is defined as the inverse of the system\u2019s persistence time near \u03b6, what is its numerical range, and what does a value close to 0 suggest?",
      "doc_name": "2412.10069",
      "category": "physics",
      "gt_bboxes": [
        [
          431.0,
          1166.0,
          2103.0,
          2843.0
        ]
      ],
      "pred_bboxes": [
        [
          456.0,
          525.0,
          2082.0,
          1004.0
        ],
        [
          456.0,
          1080.0,
          1817.0,
          1142.0
        ],
        [
          456.0,
          1179.0,
          2085.0,
          2500.0
        ],
        [
          456.0,
          2500.0,
          2082.0,
          2801.0
        ]
      ],
      "tokens_selected": 559,
      "tokens_all_ocr": 559,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 436,
      "question": "According to the caption, which nodes are common to the predominant MIS solutions for the relaxed and full embedded graphs?",
      "doc_name": "2412.14976",
      "category": "physics",
      "gt_bboxes": [
        [
          205.0,
          209.0,
          2360.0,
          1343.0
        ]
      ],
      "pred_bboxes": [
        [
          257.0,
          208.0,
          2299.0,
          842.0
        ],
        [
          216.0,
          885.0,
          2345.0,
          1331.0
        ],
        [
          219.0,
          1413.0,
          1245.0,
          2229.0
        ],
        [
          222.0,
          2242.0,
          1245.0,
          3009.0
        ],
        [
          1314.0,
          1413.0,
          2340.0,
          2896.0
        ],
        [
          1314.0,
          2916.0,
          2338.0,
          3009.0
        ]
      ],
      "tokens_selected": 2288,
      "tokens_all_ocr": 2288,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 452,
      "question": "In panel (a), which symbols denote the paths from slits A and B to the detection point, and in panel (b), what is the unit on the y-axis variable shown horizontally?",
      "doc_name": "2412.17161",
      "category": "physics",
      "gt_bboxes": [
        [
          1313.0,
          730.0,
          2348.0,
          1983.0
        ]
      ],
      "pred_bboxes": [
        [
          219.0,
          221.0,
          451.0,
          264.0
        ],
        [
          219.0,
          267.0,
          1245.0,
          984.0
        ],
        [
          224.0,
          1073.0,
          1235.0,
          1166.0
        ],
        [
          219.0,
          1222.0,
          1245.0,
          1849.0
        ],
        [
          428.0,
          1876.0,
          1240.0,
          2219.0
        ],
        [
          219.0,
          2252.0,
          1245.0,
          2632.0
        ],
        [
          255.0,
          2669.0,
          1240.0,
          2774.0
        ],
        [
          219.0,
          2817.0,
          1245.0,
          3012.0
        ],
        [
          1314.0,
          218.0,
          2340.0,
          551.0
        ],
        [
          1365.0,
          726.0,
          2294.0,
          1651.0
        ],
        [
          1314.0,
          1701.0,
          2340.0,
          1981.0
        ],
        [
          1314.0,
          2147.0,
          2340.0,
          3012.0
        ]
      ],
      "tokens_selected": 2351,
      "tokens_all_ocr": 2351,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 467,
      "question": "According to the figure caption, what are the event dates and which Royal Observatory Greenwich sheet numbers were digitised?",
      "doc_name": "2501.00176",
      "category": "physics",
      "gt_bboxes": [
        [
          171.0,
          1396.0,
          2375.0,
          2248.0
        ]
      ],
      "pred_bboxes": [
        [
          393.0,
          221.0,
          2146.0,
          1245.0
        ],
        [
          229.0,
          1275.0,
          2297.0,
          1324.0
        ],
        [
          484.0,
          1384.0,
          2054.0,
          2140.0
        ],
        [
          178.0,
          2157.0,
          2361.0,
          2239.0
        ],
        [
          178.0,
          2312.0,
          1222.0,
          2900.0
        ],
        [
          178.0,
          2903.0,
          1222.0,
          3081.0
        ],
        [
          1319.0,
          2312.0,
          2368.0,
          2764.0
        ],
        [
          1618.0,
          2811.0,
          2072.0,
          2857.0
        ],
        [
          1707.0,
          2880.0,
          1983.0,
          2926.0
        ],
        [
          1319.0,
          2946.0,
          2368.0,
          3085.0
        ]
      ],
      "tokens_selected": 4122,
      "tokens_all_ocr": 4122,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 472,
      "question": "Among panels where \u03b7 starts at 100% at \u03c9/\u03a9\u22480, what is the ratio of the largest to smallest \u0394\u03c4 values?",
      "doc_name": "2501.00475",
      "category": "physics",
      "gt_bboxes": [
        [
          205.0,
          200.0,
          2354.0,
          1337.0
        ]
      ],
      "pred_bboxes": [
        [
          211.0,
          198.0,
          2345.0,
          1156.0
        ],
        [
          214.0,
          1195.0,
          2348.0,
          1331.0
        ],
        [
          216.0,
          1420.0,
          1245.0,
          1902.0
        ],
        [
          216.0,
          1902.0,
          1243.0,
          1995.0
        ],
        [
          510.0,
          2015.0,
          1243.0,
          2127.0
        ],
        [
          216.0,
          2147.0,
          1245.0,
          2289.0
        ],
        [
          216.0,
          2292.0,
          1245.0,
          2381.0
        ],
        [
          428.0,
          2404.0,
          1243.0,
          2513.0
        ],
        [
          456.0,
          2560.0,
          1243.0,
          2616.0
        ],
        [
          216.0,
          2642.0,
          1245.0,
          2926.0
        ],
        [
          410.0,
          2946.0,
          1245.0,
          3019.0
        ],
        [
          1314.0,
          1420.0,
          2039.0,
          1469.0
        ],
        [
          1312.0,
          1473.0,
          2340.0,
          1569.0
        ],
        [
          1620.0,
          1598.0,
          2338.0,
          1661.0
        ],
        [
          1312.0,
          1694.0,
          2340.0,
          1839.0
        ],
        [
          1386.0,
          1869.0,
          2338.0,
          1985.0
        ],
        [
          1472.0,
          2057.0,
          2338.0,
          2124.0
        ],
        [
          1314.0,
          2163.0,
          2246.0,
          2213.0
        ],
        [
          1312.0,
          2213.0,
          2340.0,
          2309.0
        ],
        [
          1403.0,
          2338.0,
          2338.0,
          2444.0
        ],
        [
          1314.0,
          2470.0,
          2243.0,
          2520.0
        ],
        [
          1365.0,
          2546.0,
          2338.0,
          2609.0
        ],
        [
          1406.0,
          2682.0,
          2338.0,
          2745.0
        ],
        [
          1312.0,
          2781.0,
          2340.0,
          2873.0
        ],
        [
          1694.0,
          2903.0,
          2338.0,
          3009.0
        ]
      ],
      "tokens_selected": 2663,
      "tokens_all_ocr": 2663,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 478,
      "question": "For \u0394t = 1 \u03bcs at f = 10 MHz, what N_per is obtained, and from approximately how many wave periods do the simulations show subharmonics starting?",
      "doc_name": "2501.00475",
      "category": "physics",
      "gt_bboxes": [
        [
          1300.0,
          1380.0,
          2357.0,
          2700.0
        ]
      ],
      "pred_bboxes": [
        [
          216.0,
          198.0,
          2345.0,
          1166.0
        ],
        [
          216.0,
          1205.0,
          2345.0,
          1294.0
        ],
        [
          219.0,
          1387.0,
          1243.0,
          1820.0
        ],
        [
          219.0,
          1836.0,
          1243.0,
          2358.0
        ],
        [
          219.0,
          2371.0,
          1243.0,
          2665.0
        ],
        [
          219.0,
          2682.0,
          1243.0,
          3012.0
        ],
        [
          1314.0,
          1387.0,
          2230.0,
          1436.0
        ],
        [
          1314.0,
          1436.0,
          2338.0,
          1962.0
        ],
        [
          1314.0,
          1965.0,
          2338.0,
          2688.0
        ]
      ],
      "tokens_selected": 2424,
      "tokens_all_ocr": 2424,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 492,
      "question": "At which tolerance level is the ratio of Class II restoration mean to its standard deviation closest to 10, and what is that ratio (rounded to two decimals)?",
      "doc_name": "2404.05865",
      "category": "q-bio",
      "gt_bboxes": [
        [
          274.0,
          1720.0,
          2308.0,
          2680.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          313.0,
          2256.0,
          1453.0
        ],
        [
          395.0,
          1473.0,
          2162.0,
          1582.0
        ],
        [
          293.0,
          1721.0,
          2276.0,
          2576.0
        ],
        [
          559.0,
          2606.0,
          1942.0,
          2662.0
        ]
      ],
      "tokens_selected": 2454,
      "tokens_all_ocr": 2454,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 501,
      "question": "In the row where the Domain annotation reads 'AA = 2,3,4', what are the corresponding Active Site positions and Disulfide bond entry?",
      "doc_name": "2410.10919",
      "category": "q-bio",
      "gt_bboxes": [
        [
          173.0,
          1518.0,
          2319.0,
          2914.0
        ]
      ],
      "pred_bboxes": [
        [
          181.0,
          196.0,
          2292.0,
          628.0
        ],
        [
          181.0,
          625.0,
          2292.0,
          1162.0
        ],
        [
          181.0,
          1162.0,
          2292.0,
          1467.0
        ],
        [
          404.0,
          1520.0,
          2068.0,
          2626.0
        ],
        [
          181.0,
          2679.0,
          2292.0,
          2889.0
        ]
      ],
      "tokens_selected": 2637,
      "tokens_all_ocr": 2637,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 512,
      "question": "Among the deletion strategies, which shows differing v4 between its 'best' and 'worst' rows, and what are those v4 values?",
      "doc_name": "2411.12087",
      "category": "q-bio",
      "gt_bboxes": [
        [
          369.0,
          732.0,
          1971.0,
          1547.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          247.0,
          2031.0,
          614.0
        ],
        [
          439.0,
          726.0,
          1876.0,
          1370.0
        ],
        [
          357.0,
          1410.0,
          1960.0,
          1536.0
        ],
        [
          293.0,
          1684.0,
          924.0,
          1754.0
        ],
        [
          293.0,
          1770.0,
          2026.0,
          1965.0
        ],
        [
          293.0,
          2015.0,
          2026.0,
          2186.0
        ],
        [
          293.0,
          2223.0,
          2026.0,
          2348.0
        ],
        [
          293.0,
          2394.0,
          2026.0,
          2599.0
        ],
        [
          293.0,
          2642.0,
          1776.0,
          2725.0
        ],
        [
          293.0,
          2768.0,
          1000.0,
          2830.0
        ]
      ],
      "tokens_selected": 1741,
      "tokens_all_ocr": 1741,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 548,
      "question": "In the excerpt, which topic is cited as [21], and what does it involve identifying?",
      "doc_name": "2411.16084",
      "category": "q-bio",
      "gt_bboxes": [
        [
          291.0,
          2373.0,
          2258.0,
          2830.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          297.0,
          2251.0,
          465.0
        ],
        [
          293.0,
          505.0,
          2251.0,
          901.0
        ],
        [
          293.0,
          938.0,
          2251.0,
          1503.0
        ],
        [
          293.0,
          1539.0,
          2251.0,
          2328.0
        ],
        [
          293.0,
          2368.0,
          2251.0,
          2817.0
        ]
      ],
      "tokens_selected": 711,
      "tokens_all_ocr": 711,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 570,
      "question": "From the Fig. 7 title and caption, what normalization technique is referenced and what is the distance metric formula?",
      "doc_name": "2410.22346",
      "category": "q-fin",
      "gt_bboxes": [
        [
          183.0,
          198.0,
          1257.0,
          1344.0
        ]
      ],
      "pred_bboxes": [
        [
          204.0,
          211.0,
          1212.0,
          802.0
        ],
        [
          196.0,
          825.0,
          1248.0,
          1318.0
        ],
        [
          204.0,
          1370.0,
          1217.0,
          1965.0
        ],
        [
          196.0,
          1991.0,
          1248.0,
          2289.0
        ],
        [
          561.0,
          2384.0,
          885.0,
          2431.0
        ],
        [
          204.0,
          2447.0,
          311.0,
          2493.0
        ],
        [
          201.0,
          2497.0,
          1248.0,
          2992.0
        ],
        [
          1306.0,
          211.0,
          2322.0,
          663.0
        ],
        [
          1291.0,
          687.0,
          2345.0,
          1086.0
        ],
        [
          1291.0,
          1182.0,
          2340.0,
          1631.0
        ],
        [
          1291.0,
          1651.0,
          2345.0,
          2200.0
        ],
        [
          1294.0,
          2295.0,
          2345.0,
          2493.0
        ],
        [
          1294.0,
          2497.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 3549,
      "tokens_all_ocr": 3549,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 576,
      "question": "Per Fig. 4\u2019s caption, what is the ratio of stressed to rally regime average correlations?",
      "doc_name": "2410.22346",
      "category": "q-fin",
      "gt_bboxes": [
        [
          185.0,
          1139.0,
          1261.0,
          1924.0
        ]
      ],
      "pred_bboxes": [
        [
          242.0,
          247.0,
          2325.0,
          772.0
        ],
        [
          193.0,
          796.0,
          2348.0,
          1053.0
        ],
        [
          209.0,
          1136.0,
          1225.0,
          1585.0
        ],
        [
          196.0,
          1608.0,
          1250.0,
          1909.0
        ],
        [
          199.0,
          2021.0,
          1248.0,
          2322.0
        ],
        [
          199.0,
          2335.0,
          1248.0,
          2830.0
        ],
        [
          196.0,
          2844.0,
          1248.0,
          2992.0
        ],
        [
          1294.0,
          1139.0,
          2345.0,
          1489.0
        ],
        [
          1294.0,
          1549.0,
          2348.0,
          2229.0
        ],
        [
          1294.0,
          2252.0,
          2345.0,
          2606.0
        ],
        [
          1577.0,
          2712.0,
          2059.0,
          2761.0
        ],
        [
          1294.0,
          2794.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 3034,
      "tokens_all_ocr": 3034,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 608,
      "question": "In the plot, what is the highest labeled y-axis value, and which figure number appears in the caption?",
      "doc_name": "2412.12458",
      "category": "q-fin",
      "gt_bboxes": [
        [
          537.0,
          1677.0,
          2023.0,
          3054.0
        ]
      ],
      "pred_bboxes": [
        [
          543.0,
          290.0,
          2001.0,
          1479.0
        ],
        [
          944.0,
          1545.0,
          1597.0,
          1602.0
        ],
        [
          543.0,
          1691.0,
          2001.0,
          2926.0
        ],
        [
          890.0,
          2992.0,
          1654.0,
          3045.0
        ]
      ],
      "tokens_selected": 4738,
      "tokens_all_ocr": 4738,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 634,
      "question": "In the acknowledgments, which alphanumeric code immediately follows 'RECON-NET'?",
      "doc_name": "2412.16122",
      "category": "q-fin",
      "gt_bboxes": [
        [
          265.0,
          2211.0,
          2257.0,
          3083.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          287.0,
          2248.0,
          614.0
        ],
        [
          290.0,
          657.0,
          2251.0,
          1248.0
        ],
        [
          349.0,
          1496.0,
          1212.0,
          1555.0
        ],
        [
          293.0,
          1658.0,
          2248.0,
          1813.0
        ],
        [
          357.0,
          2064.0,
          982.0,
          2120.0
        ],
        [
          288.0,
          2219.0,
          2251.0,
          3075.0
        ]
      ],
      "tokens_selected": 405,
      "tokens_all_ocr": 405,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 651,
      "question": "Between x=10 and x=24 (even ticks), at how many labeled points is the Residual above zero?",
      "doc_name": "2412.16927",
      "category": "q-fin",
      "gt_bboxes": [
        [
          249.0,
          698.0,
          2096.0,
          1591.0
        ]
      ],
      "pred_bboxes": [
        [
          760.0,
          290.0,
          1776.0,
          630.0
        ],
        [
          301.0,
          683.0,
          2093.0,
          1453.0
        ],
        [
          290.0,
          1509.0,
          1074.0,
          1555.0
        ],
        [
          283.0,
          1602.0,
          2126.0,
          2368.0
        ],
        [
          290.0,
          2427.0,
          975.0,
          2474.0
        ],
        [
          319.0,
          2513.0,
          1511.0,
          2563.0
        ],
        [
          454.0,
          2606.0,
          2090.0,
          2913.0
        ]
      ],
      "tokens_selected": 3121,
      "tokens_all_ocr": 3121,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 678,
      "question": "Across \u03c6 = 0.5, 1.0, and 2.0, which \u03c6 has the most outlier dots, and how many?",
      "doc_name": "2405.20601",
      "category": "stat",
      "gt_bboxes": [
        [
          277.0,
          300.0,
          2263.0,
          1254.0
        ]
      ],
      "pred_bboxes": [
        [
          500.0,
          303.0,
          2042.0,
          1066.0
        ],
        [
          288.0,
          1129.0,
          2253.0,
          1258.0
        ],
        [
          288.0,
          1327.0,
          2256.0,
          1796.0
        ],
        [
          293.0,
          1912.0,
          1827.0,
          1988.0
        ],
        [
          288.0,
          2048.0,
          2256.0,
          2523.0
        ],
        [
          288.0,
          2550.0,
          2256.0,
          2923.0
        ]
      ],
      "tokens_selected": 2008,
      "tokens_all_ocr": 2008,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 683,
      "question": "In the step-function diagram, which leaf labels the top of the rightmost vertical strip, and what exact inequality in the decision tree leads to that leaf?",
      "doc_name": "2405.20601",
      "category": "stat",
      "gt_bboxes": [
        [
          285.0,
          283.0,
          2260.0,
          1131.0
        ]
      ],
      "pred_bboxes": [
        [
          385.0,
          280.0,
          2156.0,
          951.0
        ],
        [
          290.0,
          997.0,
          2253.0,
          1126.0
        ],
        [
          288.0,
          1199.0,
          2256.0,
          1572.0
        ],
        [
          293.0,
          1684.0,
          2113.0,
          1770.0
        ],
        [
          288.0,
          1823.0,
          2259.0,
          2593.0
        ],
        [
          288.0,
          2622.0,
          2256.0,
          2996.0
        ]
      ],
      "tokens_selected": 1719,
      "tokens_all_ocr": 1719,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 716,
      "question": "After removing the s smallest and r largest eigenvalues, what exact eigenvalue ratio defines the effective condition number \u03ba_{s+1,p\u2212r}(Q) in equation (8)?",
      "doc_name": "2411.04729",
      "category": "stat",
      "gt_bboxes": [
        [
          357.0,
          1000.0,
          2134.0,
          2838.0
        ]
      ],
      "pred_bboxes": [
        [
          365.0,
          344.0,
          2113.0,
          860.0
        ],
        [
          365.0,
          916.0,
          941.0,
          972.0
        ],
        [
          365.0,
          1000.0,
          2110.0,
          1285.0
        ],
        [
          365.0,
          1309.0,
          2113.0,
          1481.0
        ],
        [
          903.0,
          1509.0,
          2105.0,
          1667.0
        ],
        [
          365.0,
          1692.0,
          2110.0,
          1804.0
        ],
        [
          365.0,
          1829.0,
          2110.0,
          1998.0
        ],
        [
          365.0,
          2001.0,
          2110.0,
          2510.0
        ],
        [
          1023.0,
          2535.0,
          2105.0,
          2640.0
        ],
        [
          362.0,
          2665.0,
          2110.0,
          2830.0
        ]
      ],
      "tokens_selected": 924,
      "tokens_all_ocr": 924,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 717,
      "question": "According to the excerpt, what is U[\u03b80, \u03b80], and under exactly what condition are \u03b8k,g and \u03b8k\u2032,g\u2032 connected in G_Q?",
      "doc_name": "2411.04729",
      "category": "stat",
      "gt_bboxes": [
        [
          345.0,
          670.0,
          2130.0,
          1806.0
        ]
      ],
      "pred_bboxes": [
        [
          365.0,
          344.0,
          2110.0,
          519.0
        ],
        [
          365.0,
          579.0,
          936.0,
          642.0
        ],
        [
          365.0,
          667.0,
          2110.0,
          842.0
        ],
        [
          414.0,
          874.0,
          2105.0,
          1028.0
        ],
        [
          365.0,
          1053.0,
          2110.0,
          1225.0
        ],
        [
          365.0,
          1225.0,
          2110.0,
          1559.0
        ],
        [
          365.0,
          1559.0,
          2110.0,
          1783.0
        ],
        [
          365.0,
          1861.0,
          1827.0,
          1931.0
        ],
        [
          365.0,
          1969.0,
          2110.0,
          2142.0
        ],
        [
          365.0,
          2180.0,
          2110.0,
          2296.0
        ],
        [
          365.0,
          2331.0,
          2110.0,
          2503.0
        ],
        [
          365.0,
          2538.0,
          2110.0,
          2823.0
        ]
      ],
      "tokens_selected": 1228,
      "tokens_all_ocr": 1228,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 729,
      "question": "In Figure 2\u2019s caption, the first condition B(x0, r0) \u2286 B(x\u2020, r1) reduces to which explicit inequality?",
      "doc_name": "2412.11303",
      "category": "stat",
      "gt_bboxes": [
        [
          357.0,
          294.0,
          2154.0,
          1617.0
        ]
      ],
      "pred_bboxes": [
        [
          349.0,
          297.0,
          2062.0,
          1324.0
        ],
        [
          416.0,
          1334.0,
          2139.0,
          1595.0
        ],
        [
          349.0,
          1671.0,
          1733.0,
          1734.0
        ],
        [
          855.0,
          1783.0,
          1694.0,
          1889.0
        ],
        [
          349.0,
          1922.0,
          2205.0,
          2130.0
        ],
        [
          349.0,
          2133.0,
          2205.0,
          2361.0
        ],
        [
          349.0,
          2365.0,
          2202.0,
          2477.0
        ],
        [
          727.0,
          2523.0,
          1791.0,
          2649.0
        ],
        [
          349.0,
          2688.0,
          2205.0,
          2867.0
        ],
        [
          676.0,
          2910.0,
          1873.0,
          3032.0
        ]
      ],
      "tokens_selected": 3033,
      "tokens_all_ocr": 3033,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 732,
      "question": "According to the crop, which appendix establishes the isotropy assumption via an affine transformation, and what lemma number is cited for the claim that the combined Euclidean and Hilbert metric induces Euclidean topology?",
      "doc_name": "2412.11303",
      "category": "stat",
      "gt_bboxes": [
        [
          345.0,
          2066.0,
          2220.0,
          2369.0
        ]
      ],
      "pred_bboxes": [
        [
          459.0,
          293.0,
          2174.0,
          353.0
        ],
        [
          857.0,
          386.0,
          1812.0,
          502.0
        ],
        [
          418.0,
          538.0,
          2205.0,
          772.0
        ],
        [
          459.0,
          782.0,
          2003.0,
          852.0
        ],
        [
          824.0,
          891.0,
          1842.0,
          1149.0
        ],
        [
          418.0,
          1185.0,
          2202.0,
          1364.0
        ],
        [
          459.0,
          1370.0,
          2202.0,
          1549.0
        ],
        [
          806.0,
          1585.0,
          1858.0,
          1651.0
        ],
        [
          459.0,
          1674.0,
          2202.0,
          1800.0
        ],
        [
          349.0,
          1958.0,
          1845.0,
          2034.0
        ],
        [
          349.0,
          2071.0,
          2202.0,
          2361.0
        ],
        [
          349.0,
          2418.0,
          1391.0,
          2480.0
        ],
        [
          349.0,
          2507.0,
          2202.0,
          2738.0
        ],
        [
          349.0,
          2735.0,
          2202.0,
          2920.0
        ],
        [
          1049.0,
          2949.0,
          2195.0,
          3012.0
        ]
      ],
      "tokens_selected": 1103,
      "tokens_all_ocr": 1103,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 765,
      "question": "Which lemma extends P0,\u03c0[\u0101=a] > 0 to all priors, and which propositions' equivalence is cited to conclude Proposition 2?",
      "doc_name": "2406.05299",
      "category": "econ",
      "gt_bboxes": [
        [
          296.0,
          299.0,
          2190.0,
          1092.0
        ],
        [
          299.0,
          1136.0,
          2203.0,
          1285.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          294.0,
          2185.0,
          509.0
        ],
        [
          936.0,
          582.0,
          1534.0,
          646.0
        ],
        [
          290.0,
          712.0,
          1504.0,
          779.0
        ],
        [
          290.0,
          793.0,
          2187.0,
          1081.0
        ],
        [
          293.0,
          1127.0,
          2185.0,
          1267.0
        ],
        [
          293.0,
          1373.0,
          677.0,
          1453.0
        ],
        [
          290.0,
          1509.0,
          2185.0,
          1653.0
        ],
        [
          293.0,
          1699.0,
          2185.0,
          1843.0
        ],
        [
          293.0,
          1889.0,
          2185.0,
          2033.0
        ],
        [
          293.0,
          2078.0,
          2187.0,
          2219.0
        ],
        [
          293.0,
          2264.0,
          2185.0,
          2408.0
        ],
        [
          293.0,
          2454.0,
          2185.0,
          2598.0
        ],
        [
          293.0,
          2644.0,
          2187.0,
          2784.0
        ],
        [
          293.0,
          2833.0,
          2185.0,
          2974.0
        ],
        [
          293.0,
          3019.0,
          2182.0,
          3163.0
        ]
      ],
      "tokens_selected": 744,
      "tokens_all_ocr": 744,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 804,
      "question": "Using both crops, specify the exact conditioning set for En and the resulting value of En[\u03b5_i] in Assumption 3.",
      "doc_name": "2410.14317",
      "category": "econ",
      "gt_bboxes": [
        [
          264.0,
          2002.0,
          1987.0,
          2251.0
        ],
        [
          284.0,
          1356.0,
          2260.0,
          1923.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          290.0,
          2251.0,
          455.0
        ],
        [
          288.0,
          472.0,
          2256.0,
          1100.0
        ],
        [
          293.0,
          1205.0,
          791.0,
          1278.0
        ],
        [
          288.0,
          1347.0,
          2253.0,
          1509.0
        ],
        [
          929.0,
          1615.0,
          1610.0,
          1678.0
        ],
        [
          288.0,
          1770.0,
          2253.0,
          1929.0
        ],
        [
          293.0,
          1991.0,
          1975.0,
          2057.0
        ],
        [
          916.0,
          2160.0,
          1623.0,
          2219.0
        ],
        [
          288.0,
          2322.0,
          2256.0,
          2566.0
        ]
      ],
      "tokens_selected": 616,
      "tokens_all_ocr": 616,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 816,
      "question": "Which is larger: the ploughing\u2013shelling 'Yes' percentage difference, or the marginal-effect percentage-point increase from a GH\u00a21 profit per acre?",
      "doc_name": "2411.15797",
      "category": "econ",
      "gt_bboxes": [
        [
          290.0,
          484.0,
          2301.0,
          1652.0
        ],
        [
          293.0,
          2222.0,
          2251.0,
          2968.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          297.0,
          2251.0,
          485.0
        ],
        [
          306.0,
          495.0,
          2256.0,
          1536.0
        ],
        [
          293.0,
          1552.0,
          1952.0,
          1651.0
        ],
        [
          293.0,
          1697.0,
          1250.0,
          1747.0
        ],
        [
          293.0,
          1744.0,
          2251.0,
          2180.0
        ],
        [
          293.0,
          2213.0,
          2251.0,
          2959.0
        ]
      ],
      "tokens_selected": 2444,
      "tokens_all_ocr": 2444,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 883,
      "question": "In the approach where environmental and raw speech are fed to the discriminator to disentangle environmental factors, which metric showed a marginal improvement for YourTTS with environmental speaker reference compared to YourTTS (Raw Ref.)?",
      "doc_name": "2412.16977",
      "category": "eess",
      "gt_bboxes": [
        [
          197.0,
          203.0,
          1258.0,
          397.0
        ],
        [
          1295.0,
          2544.0,
          2359.0,
          2889.0
        ]
      ],
      "pred_bboxes": [
        [
          199.0,
          204.0,
          1250.0,
          383.0
        ],
        [
          201.0,
          412.0,
          561.0,
          452.0
        ],
        [
          201.0,
          469.0,
          1250.0,
          964.0
        ],
        [
          569.0,
          990.0,
          878.0,
          1030.0
        ],
        [
          201.0,
          1050.0,
          747.0,
          1090.0
        ],
        [
          199.0,
          1106.0,
          1250.0,
          1555.0
        ],
        [
          199.0,
          1559.0,
          1250.0,
          1975.0
        ],
        [
          199.0,
          2001.0,
          773.0,
          2041.0
        ],
        [
          199.0,
          2057.0,
          1250.0,
          2880.0
        ],
        [
          1296.0,
          201.0,
          2345.0,
          1073.0
        ],
        [
          1296.0,
          1076.0,
          2345.0,
          1849.0
        ],
        [
          1296.0,
          1856.0,
          2345.0,
          2447.0
        ],
        [
          1587.0,
          2480.0,
          2054.0,
          2520.0
        ],
        [
          1296.0,
          2543.0,
          1896.0,
          2586.0
        ],
        [
          1296.0,
          2603.0,
          2345.0,
          2870.0
        ]
      ],
      "tokens_selected": 1600,
      "tokens_all_ocr": 1600,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 905,
      "question": "The middle plot in Fig. 2 is labeled 'Weighted Score'. In Table II, which column corresponds to this metric, and what value is listed for MULE++ using subspace V^p?",
      "doc_name": "2412.18955",
      "category": "eess",
      "gt_bboxes": [
        [
          187.0,
          220.0,
          2396.0,
          926.0
        ],
        [
          184.0,
          949.0,
          1252.0,
          1393.0
        ]
      ],
      "pred_bboxes": [
        [
          199.0,
          198.0,
          2338.0,
          772.0
        ],
        [
          193.0,
          802.0,
          2348.0,
          898.0
        ],
        [
          196.0,
          974.0,
          1253.0,
          1228.0
        ],
        [
          196.0,
          1248.0,
          1250.0,
          1387.0
        ],
        [
          199.0,
          1427.0,
          1248.0,
          1661.0
        ],
        [
          199.0,
          1658.0,
          1248.0,
          2252.0
        ],
        [
          199.0,
          2279.0,
          584.0,
          2322.0
        ],
        [
          199.0,
          2335.0,
          1248.0,
          2880.0
        ],
        [
          1291.0,
          974.0,
          2335.0,
          1503.0
        ],
        [
          1289.0,
          1529.0,
          2343.0,
          1664.0
        ],
        [
          1291.0,
          1711.0,
          2343.0,
          1800.0
        ],
        [
          1294.0,
          1800.0,
          2343.0,
          2081.0
        ],
        [
          1511.0,
          2107.0,
          2126.0,
          2147.0
        ],
        [
          1294.0,
          2163.0,
          2343.0,
          2708.0
        ],
        [
          1294.0,
          2712.0,
          2343.0,
          2989.0
        ]
      ],
      "tokens_selected": 3034,
      "tokens_all_ocr": 3034,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 909,
      "question": "In the examples of design choices, increasing which specific probability makes the contrastive matrix for a given head sparser, sometimes empty?",
      "doc_name": "2412.18955",
      "category": "eess",
      "gt_bboxes": [
        [
          193.0,
          631.0,
          1258.0,
          1005.0
        ],
        [
          193.0,
          269.0,
          1249.0,
          575.0
        ]
      ],
      "pred_bboxes": [
        [
          201.0,
          201.0,
          691.0,
          244.0
        ],
        [
          201.0,
          257.0,
          1248.0,
          574.0
        ],
        [
          201.0,
          624.0,
          1248.0,
          990.0
        ],
        [
          201.0,
          1040.0,
          1248.0,
          1403.0
        ],
        [
          201.0,
          1453.0,
          1248.0,
          1998.0
        ],
        [
          201.0,
          2048.0,
          1248.0,
          2735.0
        ]
      ],
      "tokens_selected": 594,
      "tokens_all_ocr": 594,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 926,
      "question": "Subtract the 2020 'times higher' urban daily income factor from the average of the denominators for EYS and MYS in the Education Index formula; what is the result?",
      "doc_name": "2412.20176",
      "category": "econ",
      "gt_bboxes": [
        [
          286.0,
          527.0,
          2177.0,
          1079.0
        ],
        [
          297.0,
          2456.0,
          2163.0,
          3208.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          291.0,
          2098.0,
          456.0
        ],
        [
          293.0,
          519.0,
          1559.0,
          583.0
        ],
        [
          293.0,
          611.0,
          2091.0,
          807.0
        ],
        [
          293.0,
          853.0,
          2175.0,
          1074.0
        ],
        [
          293.0,
          1152.0,
          547.0,
          1211.0
        ],
        [
          295.0,
          1285.0,
          962.0,
          1345.0
        ],
        [
          290.0,
          1362.0,
          2168.0,
          1798.0
        ],
        [
          293.0,
          1858.0,
          828.0,
          1914.0
        ],
        [
          290.0,
          1928.0,
          2175.0,
          2406.0
        ],
        [
          290.0,
          2455.0,
          2163.0,
          3199.0
        ]
      ],
      "tokens_selected": 741,
      "tokens_all_ocr": 741,
      "tokens_full_image": 2318,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 944,
      "question": "How many validation samples are used for touch gesture classification, and what is the Valence test accuracy reported?",
      "doc_name": "2501.00038",
      "category": "eess",
      "gt_bboxes": [
        [
          1295.0,
          690.0,
          2369.0,
          923.0
        ],
        [
          184.0,
          1692.0,
          1252.0,
          2816.0
        ]
      ],
      "pred_bboxes": [
        [
          201.0,
          208.0,
          1250.0,
          753.0
        ],
        [
          201.0,
          759.0,
          1250.0,
          1301.0
        ],
        [
          201.0,
          1304.0,
          1250.0,
          1602.0
        ],
        [
          428.0,
          1635.0,
          1018.0,
          1678.0
        ],
        [
          201.0,
          1697.0,
          939.0,
          1740.0
        ],
        [
          201.0,
          1757.0,
          1250.0,
          2351.0
        ],
        [
          201.0,
          2358.0,
          1250.0,
          2801.0
        ],
        [
          201.0,
          2834.0,
          607.0,
          2877.0
        ],
        [
          199.0,
          2896.0,
          1248.0,
          2992.0
        ],
        [
          1291.0,
          204.0,
          2345.0,
          303.0
        ],
        [
          1294.0,
          307.0,
          2345.0,
          657.0
        ],
        [
          1294.0,
          819.0,
          2322.0,
          915.0
        ],
        [
          1291.0,
          696.0,
          2345.0,
          796.0
        ],
        [
          1294.0,
          944.0,
          2345.0,
          1542.0
        ],
        [
          1294.0,
          1545.0,
          2345.0,
          1988.0
        ],
        [
          1291.0,
          1991.0,
          2345.0,
          2087.0
        ],
        [
          1294.0,
          2090.0,
          2345.0,
          2586.0
        ],
        [
          1294.0,
          2589.0,
          2345.0,
          2989.0
        ]
      ],
      "tokens_selected": 1501,
      "tokens_all_ocr": 1501,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 949,
      "question": "From the crops, what is the minimum displacement labeled on Figure 4.4 a)'s colorbar, and to what loss value does Figure 4.4 b) stabilize after 600 epochs?",
      "doc_name": "2501.03254",
      "category": "cs",
      "gt_bboxes": [
        [
          575.0,
          1364.0,
          1935.0,
          2432.0
        ],
        [
          266.0,
          677.0,
          2281.0,
          1265.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          293.0,
          2253.0,
          640.0
        ],
        [
          290.0,
          680.0,
          2256.0,
          1245.0
        ],
        [
          604.0,
          1374.0,
          1932.0,
          2411.0
        ]
      ],
      "tokens_selected": 2036,
      "tokens_all_ocr": 2036,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 965,
      "question": "Across the two excerpts, who is said to like philosophy much less than Mac Lane, and what page of [McL20] is cited for the argument that later conceptions competed with Bourbaki\u2019s ideas?",
      "doc_name": "2412.05250",
      "category": "math",
      "gt_bboxes": [
        [
          327.0,
          1200.0,
          2226.0,
          1700.0
        ],
        [
          317.0,
          2612.0,
          2226.0,
          3031.0
        ]
      ],
      "pred_bboxes": [
        [
          444.0,
          403.0,
          2103.0,
          607.0
        ],
        [
          324.0,
          630.0,
          2223.0,
          779.0
        ],
        [
          326.0,
          779.0,
          2220.0,
          878.0
        ],
        [
          444.0,
          905.0,
          2103.0,
          1053.0
        ],
        [
          331.0,
          1076.0,
          2105.0,
          1129.0
        ],
        [
          326.0,
          1139.0,
          701.0,
          1185.0
        ],
        [
          326.0,
          1195.0,
          2220.0,
          1294.0
        ],
        [
          444.0,
          1318.0,
          2105.0,
          1569.0
        ],
        [
          326.0,
          1592.0,
          2220.0,
          1687.0
        ],
        [
          326.0,
          1691.0,
          2223.0,
          1886.0
        ],
        [
          326.0,
          1889.0,
          2220.0,
          2034.0
        ],
        [
          326.0,
          2041.0,
          1957.0,
          2090.0
        ],
        [
          444.0,
          2117.0,
          2105.0,
          2418.0
        ],
        [
          444.0,
          2427.0,
          2105.0,
          2576.0
        ],
        [
          316.0,
          2599.0,
          2220.0,
          2702.0
        ],
        [
          316.0,
          2702.0,
          2220.0,
          2801.0
        ],
        [
          444.0,
          2827.0,
          2105.0,
          3025.0
        ]
      ],
      "tokens_selected": 916,
      "tokens_all_ocr": 916,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 985,
      "question": "In equations (A.3) and (A.4), which variables appear negated in \u03bd\u0302\u2019s argument, respectively?",
      "doc_name": "2412.12319",
      "category": "math",
      "gt_bboxes": [
        [
          434.0,
          909.0,
          2116.0,
          2933.0
        ],
        [
          436.0,
          485.0,
          2110.0,
          876.0
        ]
      ],
      "pred_bboxes": [
        [
          433.0,
          478.0,
          1079.0,
          535.0
        ],
        [
          433.0,
          561.0,
          2105.0,
          736.0
        ],
        [
          433.0,
          756.0,
          2105.0,
          872.0
        ],
        [
          433.0,
          898.0,
          2105.0,
          1073.0
        ],
        [
          433.0,
          1093.0,
          1659.0,
          1215.0
        ],
        [
          433.0,
          1238.0,
          1625.0,
          1298.0
        ],
        [
          433.0,
          1321.0,
          1620.0,
          1436.0
        ],
        [
          433.0,
          1466.0,
          1434.0,
          1522.0
        ],
        [
          433.0,
          1549.0,
          1465.0,
          1618.0
        ],
        [
          433.0,
          1645.0,
          2034.0,
          1704.0
        ],
        [
          433.0,
          1727.0,
          1659.0,
          1803.0
        ],
        [
          433.0,
          1836.0,
          2105.0,
          2011.0
        ],
        [
          433.0,
          2034.0,
          1700.0,
          2157.0
        ],
        [
          433.0,
          2180.0,
          2105.0,
          2351.0
        ],
        [
          433.0,
          2371.0,
          1965.0,
          2768.0
        ],
        [
          433.0,
          2784.0,
          2105.0,
          2923.0
        ]
      ],
      "tokens_selected": 1132,
      "tokens_all_ocr": 1132,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 986,
      "question": "Using the crops, what is the scalar factor in (10.1) and, after y=log x in the proof, what F(y) makes f~(\u03c3+i\u03c4)=F^(\u03c4)?",
      "doc_name": "2412.12319",
      "category": "math",
      "gt_bboxes": [
        [
          434.0,
          567.0,
          2110.0,
          1976.0
        ],
        [
          435.0,
          2007.0,
          2110.0,
          2917.0
        ]
      ],
      "pred_bboxes": [
        [
          875.0,
          475.0,
          1664.0,
          531.0
        ],
        [
          482.0,
          558.0,
          1306.0,
          614.0
        ],
        [
          433.0,
          640.0,
          2105.0,
          941.0
        ],
        [
          436.0,
          957.0,
          1722.0,
          1083.0
        ],
        [
          433.0,
          1100.0,
          2105.0,
          1645.0
        ],
        [
          433.0,
          1641.0,
          2105.0,
          1968.0
        ],
        [
          433.0,
          1995.0,
          2105.0,
          2163.0
        ],
        [
          436.0,
          2180.0,
          1710.0,
          2246.0
        ],
        [
          433.0,
          2269.0,
          2105.0,
          2718.0
        ],
        [
          436.0,
          2735.0,
          2072.0,
          2896.0
        ]
      ],
      "tokens_selected": 1314,
      "tokens_all_ocr": 1314,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 992,
      "question": "According to equations (4.2) and (4.3), respectively, what are the coefficient multiplying Q_m(Mf) and the explicit value of Q_m(1+|x|)?",
      "doc_name": "2412.12372",
      "category": "math",
      "gt_bboxes": [
        [
          291.0,
          2214.0,
          2264.0,
          3017.0
        ],
        [
          285.0,
          1741.0,
          2264.0,
          2194.0
        ]
      ],
      "pred_bboxes": [
        [
          433.0,
          287.0,
          1592.0,
          346.0
        ],
        [
          405.0,
          356.0,
          2082.0,
          627.0
        ],
        [
          433.0,
          627.0,
          1115.0,
          680.0
        ],
        [
          395.0,
          680.0,
          2149.0,
          743.0
        ],
        [
          482.0,
          786.0,
          1059.0,
          845.0
        ],
        [
          474.0,
          862.0,
          2072.0,
          951.0
        ],
        [
          446.0,
          957.0,
          1751.0,
          1017.0
        ],
        [
          482.0,
          1017.0,
          1677.0,
          1073.0
        ],
        [
          410.0,
          1083.0,
          2131.0,
          1344.0
        ],
        [
          288.0,
          1347.0,
          2256.0,
          1595.0
        ],
        [
          288.0,
          1602.0,
          2256.0,
          1717.0
        ],
        [
          285.0,
          1734.0,
          2256.0,
          1853.0
        ],
        [
          638.0,
          1863.0,
          1893.0,
          1981.0
        ],
        [
          288.0,
          1985.0,
          1506.0,
          2048.0
        ],
        [
          288.0,
          2064.0,
          2256.0,
          2183.0
        ],
        [
          285.0,
          2200.0,
          2256.0,
          2315.0
        ],
        [
          844.0,
          2318.0,
          2248.0,
          2444.0
        ],
        [
          288.0,
          2451.0,
          1506.0,
          2513.0
        ],
        [
          285.0,
          2533.0,
          2256.0,
          2649.0
        ],
        [
          1008.0,
          2642.0,
          2248.0,
          2751.0
        ],
        [
          285.0,
          2751.0,
          2256.0,
          2814.0
        ],
        [
          893.0,
          2827.0,
          2248.0,
          2943.0
        ],
        [
          285.0,
          2956.0,
          1710.0,
          3015.0
        ]
      ],
      "tokens_selected": 1604,
      "tokens_all_ocr": 1604,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1109,
      "question": "Using the caption\u2019s color key and the Difference panel, what color indicates over-reduction, and what is the displayed max over-reduction?",
      "doc_name": "2404.05865",
      "category": "q-bio",
      "gt_bboxes": [
        [
          271.0,
          1711.0,
          2285.0,
          2989.0
        ],
        [
          480.0,
          400.0,
          2028.0,
          1669.0
        ]
      ],
      "pred_bboxes": [
        [
          500.0,
          412.0,
          2013.0,
          1479.0
        ],
        [
          293.0,
          300.0,
          691.0,
          353.0
        ],
        [
          293.0,
          1727.0,
          2253.0,
          2801.0
        ],
        [
          523.0,
          1493.0,
          1901.0,
          1654.0
        ],
        [
          319.0,
          2814.0,
          2162.0,
          2976.0
        ]
      ],
      "tokens_selected": 4059,
      "tokens_all_ocr": 4059,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1117,
      "question": "Which gene is associated with partial loss of a DNA-binding domain, and what tick mark lies immediately left of 0.00 on the Differential Score axis?",
      "doc_name": "2410.10919",
      "category": "q-bio",
      "gt_bboxes": [
        [
          164.0,
          188.0,
          2312.0,
          2148.0
        ],
        [
          167.0,
          2218.0,
          2315.0,
          3203.0
        ]
      ],
      "pred_bboxes": [
        [
          404.0,
          193.0,
          2061.0,
          1871.0
        ],
        [
          181.0,
          1924.0,
          2297.0,
          2134.0
        ],
        [
          181.0,
          2212.0,
          2297.0,
          2510.0
        ],
        [
          181.0,
          2517.0,
          2297.0,
          2991.0
        ],
        [
          181.0,
          2998.0,
          2297.0,
          3174.0
        ]
      ],
      "tokens_selected": 3585,
      "tokens_all_ocr": 3585,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1138,
      "question": "In Figure 4\u2019s Persistent Images heatmap, what value labels the colorbar\u2019s top, and according to the reward-functions sentence, what do those functions incorporate?",
      "doc_name": "2411.14726",
      "category": "q-bio",
      "gt_bboxes": [
        [
          613.0,
          312.0,
          1927.0,
          990.0
        ],
        [
          439.0,
          1469.0,
          2106.0,
          1583.0
        ]
      ],
      "pred_bboxes": [
        [
          615.0,
          310.0,
          1901.0,
          895.0
        ],
        [
          1023.0,
          924.0,
          1516.0,
          974.0
        ],
        [
          441.0,
          1073.0,
          852.0,
          1123.0
        ],
        [
          441.0,
          1149.0,
          2103.0,
          1337.0
        ],
        [
          444.0,
          1387.0,
          867.0,
          1440.0
        ],
        [
          441.0,
          1469.0,
          2100.0,
          1565.0
        ],
        [
          444.0,
          1612.0,
          1115.0,
          1661.0
        ],
        [
          441.0,
          1687.0,
          2103.0,
          1872.0
        ],
        [
          893.0,
          1935.0,
          2098.0,
          1991.0
        ],
        [
          444.0,
          2028.0,
          2103.0,
          2216.0
        ],
        [
          643.0,
          2302.0,
          2098.0,
          2477.0
        ],
        [
          444.0,
          2523.0,
          2103.0,
          2712.0
        ],
        [
          444.0,
          2758.0,
          1008.0,
          2807.0
        ],
        [
          441.0,
          2834.0,
          2100.0,
          2930.0
        ],
        [
          906.0,
          2956.0,
          1636.0,
          3009.0
        ]
      ],
      "tokens_selected": 1673,
      "tokens_all_ocr": 1673,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1206,
      "question": "In the first crop, which acronym names the continuous-time conditions guiding gradient updates, and in the second crop, what year is cited with Merton?",
      "doc_name": "2412.13101",
      "category": "q-fin",
      "gt_bboxes": [
        [
          473.0,
          1527.0,
          2003.0,
          2336.0
        ],
        [
          348.0,
          2545.0,
          2121.0,
          2812.0
        ]
      ],
      "pred_bboxes": [
        [
          489.0,
          586.0,
          1986.0,
          790.0
        ],
        [
          814.0,
          860.0,
          1658.0,
          934.0
        ],
        [
          389.0,
          1007.0,
          2086.0,
          1127.0
        ],
        [
          1018.0,
          1222.0,
          1457.0,
          1288.0
        ],
        [
          1137.0,
          1460.0,
          1338.0,
          1516.0
        ],
        [
          489.0,
          1541.0,
          1989.0,
          2338.0
        ],
        [
          370.0,
          2429.0,
          936.0,
          2507.0
        ],
        [
          365.0,
          2552.0,
          2110.0,
          2795.0
        ]
      ],
      "tokens_selected": 348,
      "tokens_all_ocr": 348,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1217,
      "question": "In Fig. 10, which node receives arrows from both j0 and j1, and in Eq. (A56) what probability multiplies p_{i_l j_l} p_{j_l k_l} in the second summation?",
      "doc_name": "2412.16122",
      "category": "q-fin",
      "gt_bboxes": [
        [
          285.0,
          271.0,
          2245.0,
          1326.0
        ],
        [
          283.0,
          1400.0,
          2260.0,
          3097.0
        ]
      ],
      "pred_bboxes": [
        [
          663.0,
          280.0,
          1888.0,
          1053.0
        ],
        [
          288.0,
          1159.0,
          2246.0,
          1318.0
        ],
        [
          349.0,
          1393.0,
          2067.0,
          1466.0
        ],
        [
          408.0,
          1509.0,
          2241.0,
          2279.0
        ],
        [
          288.0,
          2309.0,
          2251.0,
          3081.0
        ]
      ],
      "tokens_selected": 2105,
      "tokens_all_ocr": 2105,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1219,
      "question": "According to the text and schematic, what is the global parameter fitted to match the empirical graph density, and approximately by what factor does the node count decrease from 'Firm level 300k Nodes' to '2-digits ~80 Nodes'?",
      "doc_name": "2412.16122",
      "category": "q-fin",
      "gt_bboxes": [
        [
          328.0,
          297.0,
          2208.0,
          1057.0
        ],
        [
          274.0,
          1149.0,
          2271.0,
          3091.0
        ]
      ],
      "pred_bboxes": [
        [
          722.0,
          290.0,
          1812.0,
          891.0
        ],
        [
          349.0,
          981.0,
          2169.0,
          1047.0
        ],
        [
          288.0,
          1142.0,
          2251.0,
          1654.0
        ],
        [
          288.0,
          1684.0,
          2251.0,
          2893.0
        ],
        [
          293.0,
          2923.0,
          2246.0,
          3078.0
        ]
      ],
      "tokens_selected": 1313,
      "tokens_all_ocr": 1313,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1241,
      "question": "According to the crops, in what class size are mechanics easy, and what are presenters told to load in a browser tab?",
      "doc_name": "2309.06983",
      "category": "stat",
      "gt_bboxes": [
        [
          334.0,
          614.0,
          2214.0,
          1300.0
        ],
        [
          337.0,
          289.0,
          2220.0,
          560.0
        ]
      ],
      "pred_bboxes": [
        [
          339.0,
          290.0,
          2213.0,
          538.0
        ],
        [
          339.0,
          614.0,
          2210.0,
          862.0
        ],
        [
          451.0,
          944.0,
          2098.0,
          1284.0
        ],
        [
          339.0,
          1367.0,
          2210.0,
          1615.0
        ],
        [
          451.0,
          1701.0,
          2095.0,
          1856.0
        ],
        [
          339.0,
          1939.0,
          2210.0,
          2186.0
        ],
        [
          451.0,
          2272.0,
          2095.0,
          2612.0
        ]
      ],
      "tokens_selected": 337,
      "tokens_all_ocr": 337,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1260,
      "question": "How much larger is the Collaboration\u2013Flexibility correlation than TeamEngagement\u2013Flexibility in the heatmap, and what number appears in the Normalization denominator?",
      "doc_name": "2409.14197",
      "category": "stat",
      "gt_bboxes": [
        [
          605.0,
          297.0,
          1876.0,
          1500.0
        ],
        [
          348.0,
          2037.0,
          2200.0,
          2741.0
        ]
      ],
      "pred_bboxes": [
        [
          625.0,
          297.0,
          1868.0,
          1304.0
        ],
        [
          962.0,
          1427.0,
          1582.0,
          1489.0
        ],
        [
          352.0,
          1539.0,
          2195.0,
          1882.0
        ],
        [
          354.0,
          1942.0,
          1010.0,
          2001.0
        ],
        [
          354.0,
          2028.0,
          2195.0,
          2252.0
        ],
        [
          1072.0,
          2242.0,
          1470.0,
          2351.0
        ],
        [
          510.0,
          2361.0,
          2034.0,
          2490.0
        ],
        [
          352.0,
          2497.0,
          2195.0,
          2728.0
        ]
      ],
      "tokens_selected": 1974,
      "tokens_all_ocr": 1974,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1320,
      "question": "Across both crops, what are the coefficient on \u2211 p_i y_i in w*(y) and the symbol of the cumulative distribution function in program (P3)?",
      "doc_name": "2406.11528",
      "category": "econ",
      "gt_bboxes": [
        [
          302.0,
          2566.0,
          2257.0,
          3047.0
        ],
        [
          278.0,
          302.0,
          2281.0,
          1262.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          293.0,
          2253.0,
          412.0
        ],
        [
          880.0,
          449.0,
          1664.0,
          601.0
        ],
        [
          288.0,
          647.0,
          2253.0,
          822.0
        ],
        [
          362.0,
          822.0,
          1097.0,
          878.0
        ],
        [
          829.0,
          915.0,
          1710.0,
          1053.0
        ],
        [
          357.0,
          1083.0,
          1477.0,
          1142.0
        ],
        [
          824.0,
          1179.0,
          1717.0,
          1311.0
        ],
        [
          288.0,
          1334.0,
          2256.0,
          1552.0
        ],
        [
          288.0,
          1565.0,
          2253.0,
          1684.0
        ],
        [
          673.0,
          1721.0,
          1871.0,
          1872.0
        ],
        [
          357.0,
          1978.0,
          2246.0,
          2041.0
        ],
        [
          707.0,
          2081.0,
          1837.0,
          2193.0
        ],
        [
          288.0,
          2229.0,
          375.0,
          2279.0
        ],
        [
          893.0,
          2272.0,
          1654.0,
          2418.0
        ],
        [
          288.0,
          2427.0,
          2253.0,
          2546.0
        ],
        [
          288.0,
          2566.0,
          2253.0,
          2685.0
        ],
        [
          536.0,
          2712.0,
          2246.0,
          3035.0
        ]
      ],
      "tokens_selected": 1293,
      "tokens_all_ocr": 1293,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1353,
      "question": "Across the two code snippets, what are DSID, DSD, and the FISTA 'tviter' values, respectively?",
      "doc_name": "2412.10129",
      "category": "cs",
      "gt_bboxes": [
        [
          331.0,
          2570.0,
          2070.0,
          2922.0
        ],
        [
          331.0,
          946.0,
          2031.0,
          1324.0
        ]
      ],
      "pred_bboxes": [
        [
          523.0,
          356.0,
          1919.0,
          852.0
        ],
        [
          290.0,
          891.0,
          2156.0,
          1152.0
        ],
        [
          290.0,
          1255.0,
          2156.0,
          1853.0
        ],
        [
          290.0,
          1856.0,
          2156.0,
          2517.0
        ],
        [
          574.0,
          2550.0,
          2062.0,
          2612.0
        ],
        [
          336.0,
          2626.0,
          2026.0,
          2923.0
        ]
      ],
      "tokens_selected": 1466,
      "tokens_all_ocr": 1466,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1354,
      "question": "According to Figure 2\u2019s caption and Code Snippet 4, what is the visualization range\u2019s upper bound and the value assigned to geo.DSID? Answer as 'upper bound, DSID'.",
      "doc_name": "2412.10129",
      "category": "cs",
      "gt_bboxes": [
        [
          292.0,
          351.0,
          2166.0,
          1603.0
        ],
        [
          331.0,
          946.0,
          2031.0,
          1324.0
        ]
      ],
      "pred_bboxes": [
        [
          523.0,
          356.0,
          1919.0,
          1288.0
        ],
        [
          293.0,
          1327.0,
          2156.0,
          1598.0
        ],
        [
          293.0,
          1697.0,
          2154.0,
          1830.0
        ],
        [
          293.0,
          1833.0,
          2156.0,
          2361.0
        ],
        [
          617.0,
          2394.0,
          2021.0,
          2457.0
        ],
        [
          331.0,
          2470.0,
          1812.0,
          2910.0
        ]
      ],
      "tokens_selected": 2191,
      "tokens_all_ocr": 2191,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1367,
      "question": "Across the two figures, which bracketed lyric tag appears exactly twice, and which right-side spectrogram panel is enclosed by the orange frame?",
      "doc_name": "2412.13786",
      "category": "eess",
      "gt_bboxes": [
        [
          203.0,
          778.0,
          2376.0,
          1511.0
        ],
        [
          223.0,
          1094.0,
          1222.0,
          1663.0
        ]
      ],
      "pred_bboxes": [
        [
          268.0,
          208.0,
          2276.0,
          597.0
        ],
        [
          216.0,
          634.0,
          2327.0,
          726.0
        ],
        [
          224.0,
          786.0,
          2322.0,
          1334.0
        ],
        [
          216.0,
          1377.0,
          2327.0,
          1512.0
        ],
        [
          216.0,
          1612.0,
          1220.0,
          1740.0
        ],
        [
          216.0,
          1757.0,
          1220.0,
          2338.0
        ],
        [
          216.0,
          2404.0,
          1046.0,
          2444.0
        ],
        [
          216.0,
          2480.0,
          1220.0,
          2933.0
        ],
        [
          1324.0,
          1612.0,
          2327.0,
          2289.0
        ],
        [
          1470.0,
          2355.0,
          2179.0,
          2394.0
        ],
        [
          1324.0,
          2431.0,
          2327.0,
          2649.0
        ],
        [
          1324.0,
          2662.0,
          2327.0,
          2926.0
        ]
      ],
      "tokens_selected": 2123,
      "tokens_all_ocr": 2123,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1384,
      "question": "In Table 4, how many Multimodal CoT methods list 'Audio' as their modality, and in Table 7's Emerging Benchmarks, what is the sample-count difference between the largest and smallest 'text, video' benchmarks?",
      "doc_name": "2412.18619",
      "category": "eess",
      "gt_bboxes": [
        [
          182.0,
          349.0,
          1855.0,
          2258.0
        ],
        [
          304.0,
          361.0,
          1706.0,
          1544.0
        ]
      ],
      "pred_bboxes": [
        [
          190.0,
          432.0,
          1838.0,
          1591.0
        ],
        [
          512.0,
          345.0,
          1502.0,
          393.0
        ],
        [
          184.0,
          2309.0,
          1838.0,
          2612.0
        ],
        [
          184.0,
          2639.0,
          1834.0,
          2744.0
        ]
      ],
      "tokens_selected": 1863,
      "tokens_all_ocr": 1863,
      "tokens_full_image": 2210,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1392,
      "question": "In Fig. 1, which projection head corresponds to the pitch-variant embedding space, and in Table III, how many GPUs are used by 'Ours'?",
      "doc_name": "2412.18955",
      "category": "eess",
      "gt_bboxes": [
        [
          1295.0,
          729.0,
          2366.0,
          1922.0
        ],
        [
          190.0,
          719.0,
          1262.0,
          1124.0
        ]
      ],
      "pred_bboxes": [
        [
          349.0,
          204.0,
          2192.0,
          396.0
        ],
        [
          796.0,
          452.0,
          1738.0,
          505.0
        ],
        [
          589.0,
          541.0,
          1952.0,
          644.0
        ],
        [
          199.0,
          756.0,
          1248.0,
          1321.0
        ],
        [
          229.0,
          1321.0,
          1102.0,
          1357.0
        ],
        [
          439.0,
          1417.0,
          1010.0,
          1460.0
        ],
        [
          199.0,
          1489.0,
          1248.0,
          2712.0
        ],
        [
          199.0,
          2721.0,
          1245.0,
          2996.0
        ],
        [
          1403.0,
          743.0,
          2233.0,
          1750.0
        ],
        [
          1291.0,
          1777.0,
          2345.0,
          1915.0
        ],
        [
          1294.0,
          1939.0,
          2345.0,
          2530.0
        ],
        [
          1294.0,
          2540.0,
          2345.0,
          2996.0
        ]
      ],
      "tokens_selected": 2125,
      "tokens_all_ocr": 2125,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1427,
      "question": "In these crops, which page of Bor99 is cited for the fiber bundles report, and which journal\u2019s editorial board is described as shifting toward abstract algebraists/topologists?",
      "doc_name": "2412.05250",
      "category": "math",
      "gt_bboxes": [
        [
          322.0,
          1871.0,
          2230.0,
          2520.0
        ],
        [
          323.0,
          407.0,
          2229.0,
          832.0
        ]
      ],
      "pred_bboxes": [
        [
          324.0,
          396.0,
          2223.0,
          640.0
        ],
        [
          324.0,
          640.0,
          2223.0,
          1123.0
        ],
        [
          324.0,
          1123.0,
          2223.0,
          1486.0
        ],
        [
          444.0,
          1522.0,
          2103.0,
          1826.0
        ],
        [
          324.0,
          1863.0,
          2223.0,
          2226.0
        ],
        [
          326.0,
          2226.0,
          2223.0,
          2345.0
        ],
        [
          444.0,
          2388.0,
          2103.0,
          2510.0
        ]
      ],
      "tokens_selected": 602,
      "tokens_all_ocr": 602,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1455,
      "question": "Across Lemmas 2.6 and 2.7, respectively, what 3-tuple equals (1 \u2297 u)(u \u2297 1)(\u03b1)?",
      "doc_name": "2412.20318",
      "category": "math",
      "gt_bboxes": [
        [
          349.0,
          227.0,
          2137.0,
          1128.0
        ],
        [
          336.0,
          208.0,
          2134.0,
          3012.0
        ]
      ],
      "pred_bboxes": [
        [
          349.0,
          218.0,
          2133.0,
          323.0
        ],
        [
          793.0,
          350.0,
          1687.0,
          406.0
        ],
        [
          352.0,
          426.0,
          916.0,
          478.0
        ],
        [
          349.0,
          518.0,
          2133.0,
          673.0
        ],
        [
          765.0,
          703.0,
          1717.0,
          756.0
        ],
        [
          349.0,
          782.0,
          431.0,
          825.0
        ],
        [
          758.0,
          825.0,
          1728.0,
          881.0
        ],
        [
          349.0,
          898.0,
          518.0,
          944.0
        ],
        [
          893.0,
          948.0,
          1587.0,
          1000.0
        ],
        [
          349.0,
          1017.0,
          546.0,
          1063.0
        ],
        [
          416.0,
          1073.0,
          1454.0,
          1126.0
        ],
        [
          1082.0,
          1202.0,
          1401.0,
          1268.0
        ],
        [
          362.0,
          1318.0,
          2133.0,
          1427.0
        ],
        [
          367.0,
          1440.0,
          2133.0,
          1545.0
        ],
        [
          367.0,
          1559.0,
          2133.0,
          1714.0
        ],
        [
          367.0,
          1727.0,
          2133.0,
          1833.0
        ],
        [
          367.0,
          1846.0,
          2133.0,
          1952.0
        ],
        [
          367.0,
          1965.0,
          2133.0,
          2067.0
        ],
        [
          367.0,
          2081.0,
          2133.0,
          2186.0
        ],
        [
          367.0,
          2200.0,
          2133.0,
          2305.0
        ],
        [
          367.0,
          2318.0,
          2133.0,
          2424.0
        ],
        [
          357.0,
          2437.0,
          2080.0,
          2497.0
        ],
        [
          357.0,
          2510.0,
          2133.0,
          2612.0
        ],
        [
          357.0,
          2626.0,
          2133.0,
          2731.0
        ],
        [
          357.0,
          2748.0,
          2133.0,
          2854.0
        ],
        [
          357.0,
          2867.0,
          2133.0,
          2972.0
        ]
      ],
      "tokens_selected": 1219,
      "tokens_all_ocr": 1219,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1487,
      "question": "According to the captions, which node is added in panel f after isolation, and what notation denotes the neighborhood removed when adding v to the MIS in Fig. 3?",
      "doc_name": "2412.14976",
      "category": "physics",
      "gt_bboxes": [
        [
          203.0,
          200.0,
          2368.0,
          1973.0
        ],
        [
          1302.0,
          217.0,
          2352.0,
          1691.0
        ]
      ],
      "pred_bboxes": [
        [
          216.0,
          218.0,
          2338.0,
          1324.0
        ],
        [
          216.0,
          1364.0,
          2345.0,
          1948.0
        ],
        [
          219.0,
          2034.0,
          1245.0,
          2418.0
        ],
        [
          219.0,
          2477.0,
          1245.0,
          2857.0
        ],
        [
          216.0,
          2916.0,
          1245.0,
          3012.0
        ],
        [
          1314.0,
          2034.0,
          1391.0,
          2077.0
        ],
        [
          1659.0,
          2110.0,
          2338.0,
          2219.0
        ],
        [
          1314.0,
          2242.0,
          2340.0,
          2774.0
        ],
        [
          1314.0,
          2774.0,
          2338.0,
          3012.0
        ]
      ],
      "tokens_selected": 2638,
      "tokens_all_ocr": 2638,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1505,
      "question": "In panel b, which scatter plot has the widest x-axis range, and what are the x and y variables labeled there?",
      "doc_name": "2403.03335",
      "category": "q-bio",
      "gt_bboxes": [
        [
          300.0,
          2709.0,
          2165.0,
          2903.0
        ],
        [
          283.0,
          317.0,
          2228.0,
          1506.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          290.0,
          2098.0,
          478.0
        ],
        [
          285.0,
          634.0,
          2243.0,
          2560.0
        ],
        [
          290.0,
          2708.0,
          2164.0,
          2893.0
        ]
      ],
      "tokens_selected": 371,
      "tokens_all_ocr": 371,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1509,
      "question": "Using the screenshot\u2019s tolerance of 0.300 mm (300 \u00b5m), what is the approximate mean difference from faculty at that tolerance in the Class I Preparations graph?",
      "doc_name": "2404.05865",
      "category": "q-bio",
      "gt_bboxes": [
        [
          268.0,
          277.0,
          2285.0,
          1569.0
        ],
        [
          480.0,
          400.0,
          2028.0,
          1669.0
        ]
      ],
      "pred_bboxes": [
        [
          298.0,
          297.0,
          2256.0,
          1436.0
        ],
        [
          405.0,
          1456.0,
          2118.0,
          1569.0
        ],
        [
          298.0,
          1678.0,
          2256.0,
          2817.0
        ],
        [
          413.0,
          2834.0,
          2144.0,
          2943.0
        ]
      ],
      "tokens_selected": 3868,
      "tokens_all_ocr": 3868,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1522,
      "question": "Between COMPBIAS and ZN_FING, which feature has more labeled proteins in Supplementary Figure S1 but a lower esm650M F1 score in Figure 3?",
      "doc_name": "2410.10919",
      "category": "q-bio",
      "gt_bboxes": [
        [
          182.0,
          1382.0,
          2306.0,
          2455.0
        ],
        [
          224.0,
          352.0,
          2182.0,
          2400.0
        ]
      ],
      "pred_bboxes": [
        [
          183.0,
          186.0,
          628.0,
          266.0
        ],
        [
          183.0,
          330.0,
          1092.0,
          403.0
        ],
        [
          181.0,
          431.0,
          2287.0,
          860.0
        ],
        [
          181.0,
          856.0,
          2287.0,
          1344.0
        ],
        [
          235.0,
          1397.0,
          2235.0,
          2247.0
        ],
        [
          181.0,
          2282.0,
          2292.0,
          2444.0
        ],
        [
          181.0,
          2584.0,
          1142.0,
          2658.0
        ],
        [
          181.0,
          2689.0,
          2292.0,
          3181.0
        ]
      ],
      "tokens_selected": 1960,
      "tokens_all_ocr": 1960,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1548,
      "question": "Across the figures, what are (i) the minimum colorbar value on the 20x20 latent-space heatmap in Fig. 5(a) JSE Top 60 and (ii) the maximum epoch labeled on Fig. 6's x-axis?",
      "doc_name": "2410.22346",
      "category": "q-fin",
      "gt_bboxes": [
        [
          1280.0,
          1539.0,
          2365.0,
          2617.0
        ],
        [
          1287.0,
          1016.0,
          2360.0,
          2053.0
        ]
      ],
      "pred_bboxes": [
        [
          242.0,
          247.0,
          2325.0,
          772.0
        ],
        [
          193.0,
          796.0,
          2348.0,
          1053.0
        ],
        [
          209.0,
          1136.0,
          1225.0,
          1585.0
        ],
        [
          196.0,
          1608.0,
          1250.0,
          1909.0
        ],
        [
          199.0,
          2021.0,
          1248.0,
          2322.0
        ],
        [
          199.0,
          2335.0,
          1248.0,
          2830.0
        ],
        [
          196.0,
          2844.0,
          1248.0,
          2992.0
        ],
        [
          1294.0,
          1139.0,
          2345.0,
          1489.0
        ],
        [
          1294.0,
          1549.0,
          2348.0,
          2229.0
        ],
        [
          1294.0,
          2252.0,
          2345.0,
          2606.0
        ],
        [
          1577.0,
          2712.0,
          2059.0,
          2761.0
        ],
        [
          1294.0,
          2794.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 3034,
      "tokens_all_ocr": 3034,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1580,
      "question": "In the multi-plot figure, which variable is labeled directly above the subplot whose y-axis peaks at 60, and what is the smaller of the two 'Prob. Chi-Square (6)' values shown in the table?",
      "doc_name": "2412.16927",
      "category": "q-fin",
      "gt_bboxes": [
        [
          446.0,
          278.0,
          2098.0,
          512.0
        ],
        [
          287.0,
          513.0,
          2316.0,
          2413.0
        ]
      ],
      "pred_bboxes": [
        [
          456.0,
          290.0,
          2090.0,
          495.0
        ],
        [
          293.0,
          505.0,
          1286.0,
          558.0
        ],
        [
          469.0,
          594.0,
          2072.0,
          1024.0
        ],
        [
          293.0,
          1027.0,
          1470.0,
          1076.0
        ],
        [
          285.0,
          1205.0,
          1557.0,
          2064.0
        ],
        [
          1600.0,
          1255.0,
          1888.0,
          1288.0
        ],
        [
          1600.0,
          1304.0,
          2008.0,
          1337.0
        ],
        [
          1600.0,
          1354.0,
          1990.0,
          1387.0
        ],
        [
          1600.0,
          1403.0,
          1990.0,
          1436.0
        ],
        [
          1600.0,
          1453.0,
          1939.0,
          1486.0
        ],
        [
          1600.0,
          1499.0,
          2118.0,
          1536.0
        ],
        [
          1600.0,
          1549.0,
          2093.0,
          1582.0
        ],
        [
          1600.0,
          1598.0,
          2118.0,
          1631.0
        ],
        [
          1600.0,
          1648.0,
          1990.0,
          1681.0
        ],
        [
          1643.0,
          1697.0,
          2118.0,
          1727.0
        ],
        [
          1643.0,
          1744.0,
          2118.0,
          1777.0
        ],
        [
          1643.0,
          1793.0,
          2118.0,
          1823.0
        ],
        [
          1600.0,
          1839.0,
          2118.0,
          1872.0
        ],
        [
          1600.0,
          1889.0,
          2118.0,
          1919.0
        ],
        [
          293.0,
          2216.0,
          587.0,
          2266.0
        ],
        [
          293.0,
          2325.0,
          2251.0,
          2520.0
        ],
        [
          293.0,
          2540.0,
          2251.0,
          2735.0
        ],
        [
          293.0,
          2754.0,
          2251.0,
          2959.0
        ]
      ],
      "tokens_selected": 2161,
      "tokens_all_ocr": 2161,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1592,
      "question": "Figure 10 summarizes the quasi-power BART model. From Table 1, what are this model\u2019s weight \u03c9 and variance function V(\u03bc)?",
      "doc_name": "2405.20601",
      "category": "stat",
      "gt_bboxes": [
        [
          289.0,
          280.0,
          2272.0,
          1087.0
        ],
        [
          283.0,
          406.0,
          2265.0,
          2929.0
        ]
      ],
      "pred_bboxes": [
        [
          735.0,
          290.0,
          1812.0,
          733.0
        ],
        [
          290.0,
          766.0,
          2256.0,
          1063.0
        ],
        [
          290.0,
          1149.0,
          2256.0,
          1400.0
        ],
        [
          290.0,
          1446.0,
          2256.0,
          2999.0
        ]
      ],
      "tokens_selected": 858,
      "tokens_all_ocr": 858,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1620,
      "question": "Which figure caption includes the erroneous date range '1977\u20131855', and what is the symbol on the horizontal axis in the soft-thresholding operator figure?",
      "doc_name": "2412.15633",
      "category": "stat",
      "gt_bboxes": [
        [
          407.0,
          516.0,
          2061.0,
          1142.0
        ],
        [
          815.0,
          1355.0,
          1664.0,
          2230.0
        ]
      ],
      "pred_bboxes": [
        [
          874.0,
          519.0,
          1586.0,
          948.0
        ],
        [
          422.0,
          1000.0,
          2048.0,
          1123.0
        ],
        [
          422.0,
          1190.0,
          2048.0,
          1313.0
        ],
        [
          645.0,
          1334.0,
          2046.0,
          1492.0
        ],
        [
          486.0,
          1531.0,
          1755.0,
          1597.0
        ],
        [
          422.0,
          1611.0,
          2006.0,
          1682.0
        ],
        [
          682.0,
          1713.0,
          2046.0,
          1861.0
        ],
        [
          422.0,
          1896.0,
          2048.0,
          1962.0
        ],
        [
          802.0,
          1994.0,
          2046.0,
          2127.0
        ],
        [
          422.0,
          2163.0,
          2048.0,
          2229.0
        ],
        [
          804.0,
          2261.0,
          2046.0,
          2391.0
        ],
        [
          422.0,
          2429.0,
          2048.0,
          2735.0
        ],
        [
          422.0,
          2735.0,
          2048.0,
          2914.0
        ]
      ],
      "tokens_selected": 1180,
      "tokens_all_ocr": 1180,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    }
  ]
}

==> anc/ablations/p75_agg-mean_rs-weighted_avg_mo-0.1/bbox_docvqa_benchmark_20251213_195305/progress.md <==
# BBox-DocVQA Benchmark Progress

## Configuration

### Model & Environment

| Setting | Value |
|---------|-------|
| Embedding Model | `colqwen3-4b` |
| DeepSeek Mode | `Gundam` |
| DeepSeek Task | `markdown` |

### Scoring & Thresholding

| Setting | Value |
|---------|-------|
| Threshold Method | `percentile` |
| Token Aggregation | `mean` |
| Region Scoring | `weighted_avg` |
| Percentile | `75.0` |
| Top-K | `None` |
| Min Patch Overlap | `0.1` |

### Dataset

| Setting | Value |
|---------|-------|
| Sample Limit | `None` |
| Filter | `Sample IDs: [6, 17, 18, 32, 33, 75, 106, 116, 118, 125, 187, 190, 199, 202, 250, 298, 337, 353, 368, 404, 405, 407, 420, 436, 452, 467, 472, 478, 492, 501, 512, 548, 570, 576, 608, 634, 651, 678, 683, 716, 717, 729, 732, 765, 804, 816, 883, 905, 909, 926, 944, 949, 965, 985, 986, 992, 1109, 1117, 1138, 1206, 1217, 1219, 1241, 1260, 1320, 1353, 1354, 1367, 1384, 1392, 1427, 1455, 1487, 1505, 1509, 1522, 1548, 1580, 1592, 1620]` |

## Progress

**Processed:** 80/80

**Hit Rates:** IoU@0.25: 71/80 (88.8%) | IoU@0.5: 53/80 (66.2%) | IoU@0.7: 25/80 (31.2%)

## Category Breakdown

| Category | N | Mean IoU | IoU@0.25 | IoU@0.5 | IoU@0.7 | Det IoU | Det@0.5 |
|----------|---:|--------:|--------:|--------:|--------:|--------:|--------:|
| cs | 10 | 0.723 | 100.0% | 70.0% | 50.0% | 0.723 | 70.0% |
| econ | 10 | 0.384 | 60.0% | 30.0% | 10.0% | 0.384 | 30.0% |
| eess | 10 | 0.675 | 100.0% | 80.0% | 30.0% | 0.675 | 80.0% |
| math | 10 | 0.459 | 80.0% | 30.0% | 20.0% | 0.459 | 30.0% |
| physics | 10 | 0.650 | 100.0% | 100.0% | 30.0% | 0.650 | 100.0% |
| q-bio | 10 | 0.734 | 100.0% | 100.0% | 50.0% | 0.734 | 100.0% |
| q-fin | 10 | 0.522 | 80.0% | 60.0% | 30.0% | 0.667 | 80.0% |
| stat | 10 | 0.550 | 90.0% | 60.0% | 30.0% | 0.550 | 60.0% |
| **TOTAL** | **80** | **0.587** | **88.8%** | **66.2%** | **31.2%** | **0.605** | **68.8%** |

## Results

| ID | Document | Category | OCR'd | Sel | IoU | @0.25 | @0.5 | @0.7 | Tok Sel | Tok OCR | Tok Img | Save OCR | Save Img |
|----|----------|----------|-------|-----|-----|-------|------|------|---------|---------|---------|----------|----------|
| 6 | 2311.07631 | cs | 17 | 12 | 0.649 | ✅ | ✅ | ❌ | 574 | 600 | 2,531 | 4% | 77% |
| 17 | 2405.09360 | econ | 36 | 35 | 0.385 | ✅ | ❌ | ❌ | 1,700 | 1,704 | 2,531 | 0% | 33% |
| 18 | 2405.09360 | econ | 42 | 42 | 0.112 | ❌ | ❌ | ❌ | 1,871 | 1,871 | 2,531 | 0% | 26% |
| 32 | 2406.11528 | econ | 19 | 19 | 0.105 | ❌ | ❌ | ❌ | 1,169 | 1,169 | 2,531 | 0% | 54% |
| 33 | 2406.11528 | econ | 16 | 16 | 0.161 | ❌ | ❌ | ❌ | 1,518 | 1,518 | 2,531 | 0% | 40% |
| 75 | 2410.14317 | econ | 12 | 12 | 0.256 | ✅ | ❌ | ❌ | 767 | 767 | 2,531 | 0% | 70% |
| 106 | 2412.07948 | eess | 14 | 14 | 0.699 | ✅ | ✅ | ❌ | 2,296 | 2,296 | 2,531 | 0% | 9% |
| 116 | 2412.09651 | cs | 7 | 7 | 0.974 | ✅ | ✅ | ✅ | 841 | 841 | 2,316 | 0% | 64% |
| 118 | 2412.09651 | cs | 8 | 8 | 0.944 | ✅ | ✅ | ✅ | 1,861 | 1,861 | 2,316 | 0% | 20% |
| 125 | 2412.10129 | cs | 9 | 9 | 0.462 | ✅ | ❌ | ❌ | 1,504 | 1,504 | 2,531 | 0% | 41% |
| 187 | 2412.17966 | cs | 16 | 15 | 0.982 | ✅ | ✅ | ✅ | 2,136 | 2,147 | 2,531 | 1% | 16% |
| 190 | 2412.18619 | eess | 9 | 9 | 0.546 | ✅ | ✅ | ❌ | 1,338 | 1,338 | 2,210 | 0% | 39% |
| 199 | 2412.18619 | eess | 4 | 4 | 0.836 | ✅ | ✅ | ✅ | 3,134 | 3,134 | 2,210 | 0% | -42% |
| 202 | 2412.18823 | cs | 3 | 3 | 0.331 | ✅ | ❌ | ❌ | 1,876 | 1,876 | 2,531 | 0% | 26% |
| 250 | 2412.20486 | cs | 9 | 9 | 0.874 | ✅ | ✅ | ✅ | 2,946 | 2,946 | 2,531 | 0% | -16% |
| 298 | 2412.05250 | math | 6 | 6 | 0.397 | ✅ | ❌ | ❌ | 663 | 663 | 2,531 | 0% | 74% |
| 337 | 2412.12372 | math | 19 | 19 | 0.279 | ✅ | ❌ | ❌ | 1,587 | 1,587 | 2,531 | 0% | 37% |
| 353 | 2412.12446 | math | 10 | 10 | 0.956 | ✅ | ✅ | ✅ | 1,778 | 1,778 | 2,316 | 0% | 23% |
| 368 | 2412.20966 | math | 10 | 10 | 0.937 | ✅ | ✅ | ✅ | 1,062 | 1,062 | 2,531 | 0% | 58% |
| 404 | 2411.15169 | physics | 6 | 6 | 0.592 | ✅ | ✅ | ❌ | 1,784 | 1,784 | 2,531 | 0% | 30% |
| 405 | 2411.15169 | physics | 7 | 7 | 0.587 | ✅ | ✅ | ❌ | 1,610 | 1,610 | 2,531 | 0% | 36% |
| 407 | 2411.15169 | physics | 9 | 9 | 0.877 | ✅ | ✅ | ✅ | 2,120 | 2,120 | 2,531 | 0% | 16% |
| 420 | 2412.10069 | physics | 4 | 4 | 0.767 | ✅ | ✅ | ✅ | 559 | 559 | 2,531 | 0% | 78% |
| 436 | 2412.14976 | physics | 6 | 6 | 0.528 | ✅ | ✅ | ❌ | 2,288 | 2,288 | 2,531 | 0% | 10% |
| 452 | 2412.17161 | physics | 12 | 11 | 0.658 | ✅ | ✅ | ❌ | 2,348 | 2,351 | 2,531 | 0% | 7% |
| 467 | 2501.00176 | physics | 10 | 10 | 0.616 | ✅ | ✅ | ❌ | 4,122 | 4,122 | 2,531 | 0% | -63% |
| 472 | 2501.00475 | physics | 25 | 25 | 0.833 | ✅ | ✅ | ✅ | 2,663 | 2,663 | 2,531 | 0% | -5% |
| 478 | 2501.00475 | physics | 9 | 9 | 0.531 | ✅ | ✅ | ❌ | 2,424 | 2,424 | 2,531 | 0% | 4% |
| 492 | 2404.05865 | q-bio | 4 | 4 | 0.868 | ✅ | ✅ | ✅ | 2,454 | 2,454 | 2,531 | 0% | 3% |
| 501 | 2410.10919 | q-bio | 5 | 5 | 0.614 | ✅ | ✅ | ❌ | 2,637 | 2,637 | 2,316 | 0% | -14% |
| 512 | 2411.12087 | q-bio | 10 | 9 | 0.698 | ✅ | ✅ | ❌ | 1,734 | 1,741 | 2,531 | 0% | 31% |
| 548 | 2411.16084 | q-bio | 5 | 5 | 0.957 | ✅ | ✅ | ✅ | 711 | 711 | 2,531 | 0% | 72% |
| 570 | 2410.22346 | q-fin | 13 | 13 | 0.484 | ✅ | ❌ | ❌ | 3,549 | 3,549 | 2,531 | 0% | -40% |
| 576 | 2410.22346 | q-fin | 12 | 12 | 0.535 | ✅ | ✅ | ❌ | 3,034 | 3,034 | 2,531 | 0% | -20% |
| 608 | 2412.12458 | q-fin | 4 | 1 | 0.000 | ❌ | ❌ | ❌ | 13 | 4,738 | 2,531 | 100% | 99% |
| 634 | 2412.16122 | q-fin | 6 | 6 | 0.967 | ✅ | ✅ | ✅ | 405 | 405 | 2,531 | 0% | 84% |
| 651 | 2412.16927 | q-fin | 7 | 7 | 0.807 | ✅ | ✅ | ✅ | 3,121 | 3,121 | 2,531 | 0% | -23% |
| 678 | 2405.20601 | stat | 6 | 6 | 0.621 | ✅ | ✅ | ❌ | 2,008 | 2,008 | 2,531 | 0% | 21% |
| 683 | 2405.20601 | stat | 6 | 6 | 0.704 | ✅ | ✅ | ✅ | 1,719 | 1,719 | 2,531 | 0% | 32% |
| 716 | 2411.04729 | stat | 10 | 10 | 0.272 | ✅ | ❌ | ❌ | 924 | 924 | 2,316 | 0% | 60% |
| 717 | 2411.04729 | stat | 12 | 12 | 0.287 | ✅ | ❌ | ❌ | 1,228 | 1,228 | 2,316 | 0% | 47% |
| 729 | 2412.11303 | stat | 10 | 10 | 0.734 | ✅ | ✅ | ✅ | 3,033 | 3,033 | 2,531 | 0% | -20% |
| 732 | 2412.11303 | stat | 15 | 15 | 0.946 | ✅ | ✅ | ✅ | 1,103 | 1,103 | 2,531 | 0% | 56% |
| 765 | 2406.05299 | econ | 15 | 15 | 0.591 | ✅ | ✅ | ❌ | 744 | 744 | 2,316 | 0% | 68% |
| 804 | 2410.14317 | econ | 9 | 9 | 0.236 | ❌ | ❌ | ❌ | 616 | 616 | 2,531 | 0% | 76% |
| 816 | 2411.15797 | econ | 6 | 6 | 0.920 | ✅ | ✅ | ✅ | 2,444 | 2,444 | 2,531 | 0% | 3% |
| 883 | 2412.16977 | eess | 15 | 15 | 0.838 | ✅ | ✅ | ✅ | 1,600 | 1,600 | 2,531 | 0% | 37% |
| 905 | 2412.18955 | eess | 15 | 15 | 0.650 | ✅ | ✅ | ❌ | 3,034 | 3,034 | 2,531 | 0% | -20% |
| 909 | 2412.18955 | eess | 6 | 5 | 0.939 | ✅ | ✅ | ✅ | 588 | 594 | 2,531 | 1% | 77% |
| 926 | 2412.20176 | econ | 10 | 10 | 0.691 | ✅ | ✅ | ❌ | 741 | 741 | 2,318 | 0% | 68% |
| 944 | 2501.00038 | eess | 18 | 18 | 0.469 | ✅ | ❌ | ❌ | 1,501 | 1,501 | 2,531 | 0% | 41% |
| 949 | 2501.03254 | cs | 3 | 3 | 0.943 | ✅ | ✅ | ✅ | 2,036 | 2,036 | 2,531 | 0% | 20% |
| 965 | 2412.05250 | math | 17 | 16 | 0.425 | ✅ | ❌ | ❌ | 910 | 916 | 2,531 | 1% | 64% |
| 985 | 2412.12319 | math | 16 | 16 | 0.312 | ✅ | ❌ | ❌ | 1,132 | 1,132 | 2,531 | 0% | 55% |
| 986 | 2412.12319 | math | 10 | 10 | 0.439 | ✅ | ❌ | ❌ | 1,314 | 1,314 | 2,531 | 0% | 48% |
| 992 | 2412.12372 | math | 23 | 23 | 0.203 | ❌ | ❌ | ❌ | 1,604 | 1,604 | 2,531 | 0% | 37% |
| 1109 | 2404.05865 | q-bio | 5 | 4 | 0.820 | ✅ | ✅ | ✅ | 4,049 | 4,059 | 2,531 | 0% | -60% |
| 1117 | 2410.10919 | q-bio | 5 | 5 | 0.567 | ✅ | ✅ | ❌ | 3,585 | 3,585 | 2,316 | 0% | -55% |
| 1138 | 2411.14726 | q-bio | 15 | 13 | 0.839 | ✅ | ✅ | ✅ | 1,655 | 1,673 | 2,531 | 1% | 35% |
| 1206 | 2412.13101 | q-fin | 8 | 6 | 0.928 | ✅ | ✅ | ✅ | 337 | 348 | 2,316 | 3% | 85% |
| 1217 | 2412.16122 | q-fin | 5 | 5 | 0.455 | ✅ | ❌ | ❌ | 2,105 | 2,105 | 2,531 | 0% | 17% |
| 1219 | 2412.16122 | q-fin | 5 | 5 | 0.531 | ✅ | ✅ | ❌ | 1,313 | 1,313 | 2,531 | 0% | 48% |
| 1241 | 2309.06983 | stat | 7 | 7 | 0.672 | ✅ | ✅ | ❌ | 337 | 337 | 2,531 | 0% | 87% |
| 1260 | 2409.14197 | stat | 8 | 7 | 0.573 | ✅ | ✅ | ❌ | 1,966 | 1,974 | 2,531 | 0% | 22% |
| 1320 | 2406.11528 | econ | 17 | 16 | 0.383 | ✅ | ❌ | ❌ | 1,292 | 1,293 | 2,531 | 0% | 49% |
| 1353 | 2412.10129 | cs | 6 | 6 | 0.632 | ✅ | ✅ | ❌ | 1,466 | 1,466 | 2,531 | 0% | 42% |
| 1354 | 2412.10129 | cs | 6 | 6 | 0.440 | ✅ | ❌ | ❌ | 2,191 | 2,191 | 2,531 | 0% | 13% |
| 1367 | 2412.13786 | eess | 12 | 12 | 0.455 | ✅ | ❌ | ❌ | 2,123 | 2,123 | 2,531 | 0% | 16% |
| 1384 | 2412.18619 | eess | 4 | 4 | 0.687 | ✅ | ✅ | ❌ | 1,863 | 1,863 | 2,210 | 0% | 16% |
| 1392 | 2412.18955 | eess | 12 | 12 | 0.628 | ✅ | ✅ | ❌ | 2,125 | 2,125 | 2,531 | 0% | 16% |
| 1427 | 2412.05250 | math | 7 | 7 | 0.535 | ✅ | ✅ | ❌ | 602 | 602 | 2,531 | 0% | 76% |
| 1455 | 2412.20318 | math | 26 | 25 | 0.113 | ❌ | ❌ | ❌ | 1,218 | 1,219 | 2,531 | 0% | 52% |
| 1487 | 2412.14976 | physics | 9 | 9 | 0.514 | ✅ | ✅ | ❌ | 2,638 | 2,638 | 2,531 | 0% | -4% |
| 1505 | 2403.03335 | q-bio | 3 | 3 | 0.662 | ✅ | ✅ | ❌ | 371 | 371 | 2,531 | 0% | 85% |
| 1509 | 2404.05865 | q-bio | 4 | 4 | 0.737 | ✅ | ✅ | ✅ | 3,868 | 3,868 | 2,531 | 0% | -53% |
| 1522 | 2410.10919 | q-bio | 8 | 7 | 0.577 | ✅ | ✅ | ❌ | 1,956 | 1,960 | 2,316 | 0% | 16% |
| 1548 | 2410.22346 | q-fin | 12 | 12 | 0.511 | ✅ | ✅ | ❌ | 3,034 | 3,034 | 2,531 | 0% | -20% |
| 1580 | 2412.16927 | q-fin | 23 | 6 | 0.002 | ❌ | ❌ | ❌ | 45 | 2,161 | 2,531 | 98% | 98% |
| 1592 | 2405.20601 | stat | 4 | 4 | 0.466 | ✅ | ❌ | ❌ | 858 | 858 | 2,531 | 0% | 66% |
| 1620 | 2412.15633 | stat | 13 | 13 | 0.224 | ❌ | ❌ | ❌ | 1,180 | 1,180 | 2,316 | 0% | 49% |
| **Total** | | | **866** | **826** | | | | | **138,653** | **145,610** | **198,939** | **5%** | **30%** |

## Summary

- **Mean IoU:** 0.587
- **IoU@0.25:** 71/80 (88.8%)
- **IoU@0.5:** 53/80 (66.2%)
- **IoU@0.7:** 25/80 (31.2%)

**Token Totals:** Selected 138,653 | All OCR 145,610 | Full Image 198,939

**Savings:** 4.8% vs All OCR | 30.3% vs Full Image


==> anc/ablations/p75_agg-mean_rs-weighted_avg_mo-0.1/bbox_docvqa_benchmark_20251213_195305/summary.json <==
{
  "token_summary": {
    "total_tokens_selected": 138653,
    "total_tokens_all_ocr": 145610,
    "total_tokens_full_image": 198939,
    "savings_vs_all_ocr": "4.8%",
    "savings_vs_full_image": "30.3%"
  },
  "failed_count": 0,
  "sample_results": [
    {
      "sample_id": 6,
      "question": "In the described spiral process, between which two poles does it oscillate, and what page number is cited for the processual definition?",
      "doc_name": "2311.07631",
      "category": "cs",
      "gt_bboxes": [
        [
          290.0,
          2025.0,
          2245.0,
          2985.0
        ]
      ],
      "pred_bboxes": [
        [
          339.0,
          297.0,
          2141.0,
          389.0
        ],
        [
          339.0,
          432.0,
          2105.0,
          554.0
        ],
        [
          339.0,
          584.0,
          2090.0,
          706.0
        ],
        [
          293.0,
          832.0,
          987.0,
          1057.0
        ],
        [
          293.0,
          1080.0,
          2238.0,
          1255.0
        ],
        [
          339.0,
          1275.0,
          2213.0,
          1403.0
        ],
        [
          339.0,
          1417.0,
          2169.0,
          1542.0
        ],
        [
          339.0,
          1559.0,
          2182.0,
          1681.0
        ],
        [
          339.0,
          1697.0,
          2008.0,
          1820.0
        ],
        [
          339.0,
          1839.0,
          2197.0,
          1962.0
        ],
        [
          293.0,
          2206.0,
          1008.0,
          2259.0
        ],
        [
          293.0,
          2338.0,
          2248.0,
          2963.0
        ]
      ],
      "tokens_selected": 574,
      "tokens_all_ocr": 600,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 17,
      "question": "According to equation (18), (C)UA holds if which two PD expressions are zero?",
      "doc_name": "2405.09360",
      "category": "econ",
      "gt_bboxes": [
        [
          1327.0,
          2322.0,
          2331.0,
          2827.0
        ]
      ],
      "pred_bboxes": [
        [
          1605.0,
          2579.0,
          2327.0,
          2639.0
        ],
        [
          1327.0,
          2005.0,
          1403.0,
          2048.0
        ],
        [
          513.0,
          1060.0,
          924.0,
          1119.0
        ],
        [
          1671.0,
          1595.0,
          1990.0,
          1654.0
        ],
        [
          1735.0,
          2649.0,
          2327.0,
          2708.0
        ],
        [
          216.0,
          2259.0,
          492.0,
          2305.0
        ],
        [
          216.0,
          1126.0,
          418.0,
          1172.0
        ],
        [
          216.0,
          224.0,
          1217.0,
          505.0
        ],
        [
          219.0,
          538.0,
          712.0,
          587.0
        ],
        [
          216.0,
          594.0,
          1217.0,
          776.0
        ],
        [
          216.0,
          776.0,
          1217.0,
          961.0
        ],
        [
          216.0,
          957.0,
          1217.0,
          1053.0
        ],
        [
          216.0,
          1172.0,
          1217.0,
          1357.0
        ],
        [
          234.0,
          1360.0,
          1217.0,
          1423.0
        ],
        [
          216.0,
          1427.0,
          1217.0,
          1519.0
        ],
        [
          216.0,
          1526.0,
          1217.0,
          1618.0
        ],
        [
          234.0,
          1628.0,
          1217.0,
          1929.0
        ],
        [
          216.0,
          1942.0,
          1217.0,
          2223.0
        ],
        [
          216.0,
          2315.0,
          1217.0,
          2682.0
        ],
        [
          216.0,
          2685.0,
          1217.0,
          2824.0
        ],
        [
          216.0,
          2834.0,
          1217.0,
          2933.0
        ],
        [
          1531.0,
          237.0,
          2062.0,
          753.0
        ],
        [
          1324.0,
          868.0,
          2327.0,
          967.0
        ],
        [
          1327.0,
          1106.0,
          2327.0,
          1387.0
        ],
        [
          1327.0,
          1387.0,
          2327.0,
          1578.0
        ],
        [
          1327.0,
          1668.0,
          2016.0,
          1717.0
        ],
        [
          1327.0,
          1717.0,
          2327.0,
          1856.0
        ],
        [
          1327.0,
          1863.0,
          2284.0,
          1912.0
        ],
        [
          1625.0,
          1922.0,
          2327.0,
          1985.0
        ],
        [
          1352.0,
          2057.0,
          2299.0,
          2173.0
        ],
        [
          1327.0,
          2186.0,
          2327.0,
          2279.0
        ],
        [
          1327.0,
          2312.0,
          2156.0,
          2365.0
        ],
        [
          1327.0,
          2371.0,
          2327.0,
          2566.0
        ],
        [
          1327.0,
          2725.0,
          2325.0,
          2821.0
        ],
        [
          1327.0,
          2834.0,
          2325.0,
          2930.0
        ]
      ],
      "tokens_selected": 1700,
      "tokens_all_ocr": 1704,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 18,
      "question": "In Proposition 8\u2019s second claim, what factor multiplies \u03b5\u00b7K in the no-disadvantage bound, and which norm of PD is used in the inequality for |UD|?",
      "doc_name": "2405.09360",
      "category": "econ",
      "gt_bboxes": [
        [
          1324.0,
          731.0,
          2339.0,
          2938.0
        ]
      ],
      "pred_bboxes": [
        [
          1631.0,
          2348.0,
          2016.0,
          2404.0
        ],
        [
          1608.0,
          1773.0,
          2034.0,
          1830.0
        ],
        [
          645.0,
          218.0,
          791.0,
          267.0
        ],
        [
          630.0,
          2147.0,
          816.0,
          2200.0
        ],
        [
          216.0,
          911.0,
          791.0,
          961.0
        ],
        [
          1608.0,
          2041.0,
          2034.0,
          2097.0
        ],
        [
          216.0,
          1308.0,
          893.0,
          1357.0
        ],
        [
          1728.0,
          1106.0,
          2011.0,
          1159.0
        ],
        [
          214.0,
          280.0,
          1212.0,
          379.0
        ],
        [
          365.0,
          399.0,
          1074.0,
          614.0
        ],
        [
          214.0,
          627.0,
          1212.0,
          723.0
        ],
        [
          482.0,
          743.0,
          957.0,
          891.0
        ],
        [
          387.0,
          981.0,
          1212.0,
          1129.0
        ],
        [
          216.0,
          1149.0,
          1033.0,
          1199.0
        ],
        [
          252.0,
          1222.0,
          1186.0,
          1281.0
        ],
        [
          255.0,
          1380.0,
          1212.0,
          1526.0
        ],
        [
          216.0,
          1549.0,
          1212.0,
          1658.0
        ],
        [
          260.0,
          1681.0,
          1212.0,
          1833.0
        ],
        [
          216.0,
          1846.0,
          1212.0,
          1945.0
        ],
        [
          216.0,
          1972.0,
          1212.0,
          2117.0
        ],
        [
          216.0,
          2223.0,
          1212.0,
          2318.0
        ],
        [
          313.0,
          2345.0,
          1115.0,
          2513.0
        ],
        [
          216.0,
          2533.0,
          1212.0,
          2774.0
        ],
        [
          280.0,
          2801.0,
          1212.0,
          2857.0
        ],
        [
          216.0,
          2883.0,
          906.0,
          2933.0
        ],
        [
          1324.0,
          221.0,
          2325.0,
          317.0
        ],
        [
          1324.0,
          346.0,
          2325.0,
          396.0
        ],
        [
          1380.0,
          422.0,
          2266.0,
          485.0
        ],
        [
          1324.0,
          508.0,
          2325.0,
          696.0
        ],
        [
          1324.0,
          726.0,
          2325.0,
          822.0
        ],
        [
          1352.0,
          839.0,
          2325.0,
          1073.0
        ],
        [
          1324.0,
          1182.0,
          1983.0,
          1232.0
        ],
        [
          1347.0,
          1258.0,
          2299.0,
          1321.0
        ],
        [
          1324.0,
          1344.0,
          1822.0,
          1390.0
        ],
        [
          1378.0,
          1420.0,
          2281.0,
          1479.0
        ],
        [
          1324.0,
          1499.0,
          2325.0,
          1750.0
        ],
        [
          1324.0,
          1856.0,
          2325.0,
          2008.0
        ],
        [
          1324.0,
          2127.0,
          2325.0,
          2229.0
        ],
        [
          1324.0,
          2229.0,
          2325.0,
          2325.0
        ],
        [
          1324.0,
          2424.0,
          2325.0,
          2612.0
        ],
        [
          1327.0,
          2636.0,
          2325.0,
          2774.0
        ],
        [
          1324.0,
          2794.0,
          2325.0,
          2933.0
        ]
      ],
      "tokens_selected": 1871,
      "tokens_all_ocr": 1871,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 32,
      "question": "According to inequality (5), which denominator appears under (\u2211\u221ac_i(a_i))^2?",
      "doc_name": "2406.11528",
      "category": "econ",
      "gt_bboxes": [
        [
          281.0,
          1453.0,
          2263.0,
          2912.0
        ]
      ],
      "pred_bboxes": [
        [
          1084.0,
          1612.0,
          1460.0,
          1734.0
        ],
        [
          290.0,
          634.0,
          477.0,
          687.0
        ],
        [
          290.0,
          2345.0,
          699.0,
          2398.0
        ],
        [
          288.0,
          293.0,
          2253.0,
          416.0
        ],
        [
          1023.0,
          459.0,
          1523.0,
          597.0
        ],
        [
          747.0,
          670.0,
          1791.0,
          822.0
        ],
        [
          290.0,
          842.0,
          2253.0,
          967.0
        ],
        [
          362.0,
          967.0,
          1454.0,
          1024.0
        ],
        [
          850.0,
          1066.0,
          1694.0,
          1212.0
        ],
        [
          293.0,
          1238.0,
          1694.0,
          1304.0
        ],
        [
          362.0,
          1334.0,
          1161.0,
          1393.0
        ],
        [
          290.0,
          1453.0,
          2253.0,
          1572.0
        ],
        [
          288.0,
          1763.0,
          1822.0,
          1823.0
        ],
        [
          931.0,
          1866.0,
          1620.0,
          2024.0
        ],
        [
          288.0,
          2054.0,
          1937.0,
          2117.0
        ],
        [
          691.0,
          2157.0,
          2246.0,
          2309.0
        ],
        [
          786.0,
          2394.0,
          2246.0,
          2550.0
        ],
        [
          288.0,
          2573.0,
          2248.0,
          2728.0
        ],
        [
          969.0,
          2758.0,
          2246.0,
          2906.0
        ]
      ],
      "tokens_selected": 1169,
      "tokens_all_ocr": 1169,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 33,
      "question": "In the final inequality, E_Fw[y \u2212 w(y)] is bounded by what expression that is set equal to u(\u03b1*)/\u2212ln(1\u2212\u03b1*)?",
      "doc_name": "2406.11528",
      "category": "econ",
      "gt_bboxes": [
        [
          290.0,
          965.0,
          2254.0,
          2639.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          297.0,
          717.0,
          353.0
        ],
        [
          290.0,
          369.0,
          2253.0,
          518.0
        ],
        [
          365.0,
          554.0,
          2026.0,
          792.0
        ],
        [
          290.0,
          806.0,
          2253.0,
          924.0
        ],
        [
          290.0,
          951.0,
          2253.0,
          1142.0
        ],
        [
          862.0,
          1172.0,
          1679.0,
          1284.0
        ],
        [
          290.0,
          1304.0,
          2253.0,
          1476.0
        ],
        [
          740.0,
          1479.0,
          1804.0,
          1552.0
        ],
        [
          290.0,
          1562.0,
          2253.0,
          1678.0
        ],
        [
          806.0,
          1707.0,
          1735.0,
          1800.0
        ],
        [
          290.0,
          1820.0,
          2195.0,
          1882.0
        ],
        [
          439.0,
          1909.0,
          2098.0,
          2229.0
        ],
        [
          290.0,
          2246.0,
          2253.0,
          2418.0
        ],
        [
          773.0,
          2447.0,
          1771.0,
          2560.0
        ],
        [
          293.0,
          2576.0,
          2253.0,
          2636.0
        ],
        [
          290.0,
          2655.0,
          2253.0,
          2949.0
        ]
      ],
      "tokens_selected": 1518,
      "tokens_all_ocr": 1518,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 75,
      "question": "In the theorem shown, which theorem establishes identification, what lower bound on n is given, and what is the equation number of the moment condition?",
      "doc_name": "2410.14317",
      "category": "econ",
      "gt_bboxes": [
        [
          293.0,
          2345.0,
          2284.0,
          2888.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          2824.0,
          809.0,
          2883.0
        ],
        [
          288.0,
          280.0,
          1485.0,
          383.0
        ],
        [
          796.0,
          445.0,
          1751.0,
          743.0
        ],
        [
          288.0,
          789.0,
          2409.0,
          1225.0
        ],
        [
          359.0,
          1248.0,
          1490.0,
          1314.0
        ],
        [
          816.0,
          1377.0,
          1735.0,
          1638.0
        ],
        [
          288.0,
          1704.0,
          1796.0,
          1770.0
        ],
        [
          878.0,
          1833.0,
          2246.0,
          2034.0
        ],
        [
          288.0,
          2100.0,
          2253.0,
          2275.0
        ],
        [
          288.0,
          2318.0,
          2256.0,
          2493.0
        ],
        [
          987.0,
          2560.0,
          2246.0,
          2768.0
        ],
        [
          293.0,
          2936.0,
          2253.0,
          3019.0
        ]
      ],
      "tokens_selected": 767,
      "tokens_all_ocr": 767,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 106,
      "question": "Across all rows where the Test set genres are 'Pop, Rock', what is the median FMD value reported?",
      "doc_name": "2412.07948",
      "category": "eess",
      "gt_bboxes": [
        [
          226.0,
          851.0,
          1219.0,
          1840.0
        ]
      ],
      "pred_bboxes": [
        [
          1327.0,
          2084.0,
          1786.0,
          2137.0
        ],
        [
          472.0,
          208.0,
          2075.0,
          654.0
        ],
        [
          216.0,
          680.0,
          2325.0,
          776.0
        ],
        [
          268.0,
          852.0,
          1171.0,
          1612.0
        ],
        [
          219.0,
          1641.0,
          1222.0,
          1833.0
        ],
        [
          219.0,
          1902.0,
          1217.0,
          2097.0
        ],
        [
          222.0,
          2137.0,
          781.0,
          2186.0
        ],
        [
          222.0,
          2200.0,
          1217.0,
          2794.0
        ],
        [
          219.0,
          2797.0,
          1217.0,
          2933.0
        ],
        [
          1352.0,
          875.0,
          2299.0,
          1519.0
        ],
        [
          1324.0,
          1578.0,
          2322.0,
          1674.0
        ],
        [
          1327.0,
          1767.0,
          2322.0,
          2044.0
        ],
        [
          1327.0,
          2150.0,
          2322.0,
          2698.0
        ],
        [
          1327.0,
          2702.0,
          2322.0,
          2930.0
        ]
      ],
      "tokens_selected": 2296,
      "tokens_all_ocr": 2296,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 116,
      "question": "In this excerpt, how is the main diagnosis characterized, including its context?",
      "doc_name": "2412.09651",
      "category": "cs",
      "gt_bboxes": [
        [
          237.0,
          1855.0,
          2243.0,
          2365.0
        ]
      ],
      "pred_bboxes": [
        [
          228.0,
          231.0,
          2245.0,
          463.0
        ],
        [
          228.0,
          463.0,
          2247.0,
          1211.0
        ],
        [
          228.0,
          1211.0,
          2247.0,
          1671.0
        ],
        [
          228.0,
          1671.0,
          2245.0,
          1843.0
        ],
        [
          228.0,
          1847.0,
          2247.0,
          2363.0
        ],
        [
          288.0,
          2486.0,
          1192.0,
          2552.0
        ],
        [
          228.0,
          2612.0,
          2247.0,
          3188.0
        ]
      ],
      "tokens_selected": 841,
      "tokens_all_ocr": 841,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 118,
      "question": "When autonomously performing decision-tree steps, what three resources does the system utilize?",
      "doc_name": "2412.09651",
      "category": "cs",
      "gt_bboxes": [
        [
          237.0,
          1869.0,
          2246.0,
          2148.0
        ]
      ],
      "pred_bboxes": [
        [
          235.0,
          386.0,
          2247.0,
          1214.0
        ],
        [
          737.0,
          1253.0,
          1728.0,
          1292.0
        ],
        [
          228.0,
          1337.0,
          2247.0,
          1857.0
        ],
        [
          228.0,
          1857.0,
          2245.0,
          2145.0
        ],
        [
          228.0,
          2145.0,
          2245.0,
          2257.0
        ],
        [
          228.0,
          2261.0,
          2245.0,
          2545.0
        ],
        [
          302.0,
          2549.0,
          2247.0,
          2893.0
        ],
        [
          228.0,
          2918.0,
          2245.0,
          3033.0
        ]
      ],
      "tokens_selected": 1861,
      "tokens_all_ocr": 1861,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 125,
      "question": "In Code Snippet 8, what are the final numeric parameters passed to OS_SART and ASD_POCS, respectively?",
      "doc_name": "2412.10129",
      "category": "cs",
      "gt_bboxes": [
        [
          328.0,
          1239.0,
          2123.0,
          1469.0
        ]
      ],
      "pred_bboxes": [
        [
          298.0,
          1952.0,
          1018.0,
          2015.0
        ],
        [
          280.0,
          363.0,
          2093.0,
          908.0
        ],
        [
          293.0,
          951.0,
          2154.0,
          1090.0
        ],
        [
          612.0,
          1222.0,
          2024.0,
          1288.0
        ],
        [
          336.0,
          1301.0,
          1493.0,
          1466.0
        ],
        [
          293.0,
          1479.0,
          2162.0,
          1879.0
        ],
        [
          293.0,
          2048.0,
          2162.0,
          2513.0
        ],
        [
          293.0,
          2513.0,
          2159.0,
          2979.0
        ],
        [
          293.0,
          2982.0,
          2154.0,
          3111.0
        ]
      ],
      "tokens_selected": 1504,
      "tokens_all_ocr": 1504,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 187,
      "question": "During every step, when counts are non-zero, what exact signals with their quantities do the column and row counters assert?",
      "doc_name": "2412.17966",
      "category": "cs",
      "gt_bboxes": [
        [
          1295.0,
          1758.0,
          2356.0,
          2797.0
        ]
      ],
      "pred_bboxes": [
        [
          199.0,
          1767.0,
          518.0,
          1813.0
        ],
        [
          1296.0,
          201.0,
          1671.0,
          247.0
        ],
        [
          214.0,
          198.0,
          1237.0,
          802.0
        ],
        [
          196.0,
          825.0,
          1248.0,
          875.0
        ],
        [
          196.0,
          974.0,
          1248.0,
          1070.0
        ],
        [
          199.0,
          1215.0,
          1248.0,
          1314.0
        ],
        [
          579.0,
          1354.0,
          1245.0,
          1410.0
        ],
        [
          199.0,
          1453.0,
          1248.0,
          1704.0
        ],
        [
          201.0,
          1846.0,
          1250.0,
          2490.0
        ],
        [
          201.0,
          2497.0,
          1250.0,
          2992.0
        ],
        [
          1296.0,
          264.0,
          2345.0,
          1255.0
        ],
        [
          1296.0,
          1258.0,
          2345.0,
          1552.0
        ],
        [
          1296.0,
          1555.0,
          2345.0,
          1750.0
        ],
        [
          1296.0,
          1754.0,
          2345.0,
          2794.0
        ],
        [
          1296.0,
          2797.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 2136,
      "tokens_all_ocr": 2147,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 190,
      "question": "In Fig. 7, during the generation process, through which aligner does the LLM produce continuous tokens, and what is the resulting latent representation's symbol?",
      "doc_name": "2412.18619",
      "category": "eess",
      "gt_bboxes": [
        [
          170.0,
          1162.0,
          1846.0,
          1792.0
        ]
      ],
      "pred_bboxes": [
        [
          184.0,
          348.0,
          1832.0,
          453.0
        ],
        [
          184.0,
          471.0,
          1836.0,
          1030.0
        ],
        [
          184.0,
          1063.0,
          889.0,
          1111.0
        ],
        [
          184.0,
          1159.0,
          1834.0,
          1513.0
        ],
        [
          182.0,
          1555.0,
          1836.0,
          1789.0
        ],
        [
          184.0,
          1843.0,
          1836.0,
          2096.0
        ],
        [
          184.0,
          2096.0,
          1836.0,
          2399.0
        ],
        [
          184.0,
          2420.0,
          1836.0,
          2570.0
        ],
        [
          184.0,
          2591.0,
          1836.0,
          2744.0
        ]
      ],
      "tokens_selected": 1338,
      "tokens_all_ocr": 1338,
      "tokens_full_image": 2210,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 199,
      "question": "In the NTP framework, what are the two basic tokenizer features, and what notation denotes the token sequences for the model\u2019s input and output?",
      "doc_name": "2412.18619",
      "category": "eess",
      "gt_bboxes": [
        [
          185.0,
          2590.0,
          1852.0,
          2760.0
        ]
      ],
      "pred_bboxes": [
        [
          186.0,
          525.0,
          1834.0,
          1951.0
        ],
        [
          184.0,
          342.0,
          1834.0,
          480.0
        ],
        [
          186.0,
          2054.0,
          1838.0,
          2558.0
        ],
        [
          186.0,
          2588.0,
          1838.0,
          2735.0
        ]
      ],
      "tokens_selected": 3134,
      "tokens_all_ocr": 3134,
      "tokens_full_image": 2210,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 202,
      "question": "At p=1013, what is the approximate difference between shallow and original errors?",
      "doc_name": "2412.18823",
      "category": "cs",
      "gt_bboxes": [
        [
          726.0,
          1853.0,
          1843.0,
          2524.0
        ]
      ],
      "pred_bboxes": [
        [
          753.0,
          578.0,
          1812.0,
          2510.0
        ],
        [
          620.0,
          508.0,
          1937.0,
          561.0
        ],
        [
          553.0,
          2672.0,
          2008.0,
          2768.0
        ]
      ],
      "tokens_selected": 1876,
      "tokens_all_ocr": 1876,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 250,
      "question": "By how many beats does the latency of 'PH.C C' exceed the combined latencies of 'MX.C C V' and 'MXX.C C1 C2 V'?",
      "doc_name": "2412.20486",
      "category": "cs",
      "gt_bboxes": [
        [
          213.0,
          1202.0,
          2317.0,
          2166.0
        ]
      ],
      "pred_bboxes": [
        [
          275.0,
          231.0,
          2338.0,
          1116.0
        ],
        [
          678.0,
          1129.0,
          1858.0,
          1179.0
        ],
        [
          255.0,
          1275.0,
          2287.0,
          2147.0
        ],
        [
          224.0,
          1199.0,
          2322.0,
          1255.0
        ],
        [
          395.0,
          2203.0,
          1041.0,
          2593.0
        ],
        [
          349.0,
          2632.0,
          1097.0,
          2685.0
        ],
        [
          196.0,
          2794.0,
          1248.0,
          2992.0
        ],
        [
          1294.0,
          2209.0,
          2348.0,
          2606.0
        ],
        [
          1294.0,
          2642.0,
          2348.0,
          2992.0
        ]
      ],
      "tokens_selected": 2946,
      "tokens_all_ocr": 2946,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 298,
      "question": "Among the bracketed references shown, which specify page numbers, and what pages are cited?",
      "doc_name": "2412.05250",
      "category": "math",
      "gt_bboxes": [
        [
          322.0,
          908.0,
          2232.0,
          2716.0
        ]
      ],
      "pred_bboxes": [
        [
          324.0,
          396.0,
          2223.0,
          640.0
        ],
        [
          444.0,
          680.0,
          2105.0,
          862.0
        ],
        [
          324.0,
          901.0,
          2223.0,
          1083.0
        ],
        [
          321.0,
          1083.0,
          2225.0,
          1803.0
        ],
        [
          321.0,
          1803.0,
          2225.0,
          2467.0
        ],
        [
          324.0,
          2470.0,
          2220.0,
          2708.0
        ]
      ],
      "tokens_selected": 663,
      "tokens_all_ocr": 663,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 337,
      "question": "In Remark 3.4, despite the conjectured form for equality in (3.4), which explicit function is stated to satisfy the equality case yet cannot be written in that form?",
      "doc_name": "2412.12372",
      "category": "math",
      "gt_bboxes": [
        [
          287.0,
          1022.0,
          2258.0,
          1773.0
        ]
      ],
      "pred_bboxes": [
        [
          1023.0,
          2236.0,
          1518.0,
          2345.0
        ],
        [
          980.0,
          1232.0,
          1562.0,
          1294.0
        ],
        [
          285.0,
          287.0,
          2256.0,
          416.0
        ],
        [
          735.0,
          439.0,
          1807.0,
          564.0
        ],
        [
          285.0,
          568.0,
          2261.0,
          789.0
        ],
        [
          865.0,
          809.0,
          1669.0,
          924.0
        ],
        [
          285.0,
          1010.0,
          2256.0,
          1235.0
        ],
        [
          285.0,
          1294.0,
          2256.0,
          1403.0
        ],
        [
          939.0,
          1410.0,
          1613.0,
          1466.0
        ],
        [
          285.0,
          1466.0,
          2256.0,
          1638.0
        ],
        [
          285.0,
          1661.0,
          2256.0,
          1773.0
        ],
        [
          285.0,
          1793.0,
          2256.0,
          1962.0
        ],
        [
          285.0,
          1985.0,
          2256.0,
          2213.0
        ],
        [
          285.0,
          2358.0,
          2256.0,
          2470.0
        ],
        [
          793.0,
          2493.0,
          1751.0,
          2606.0
        ],
        [
          285.0,
          2619.0,
          1631.0,
          2678.0
        ],
        [
          893.0,
          2698.0,
          1646.0,
          2811.0
        ],
        [
          285.0,
          2824.0,
          1291.0,
          2880.0
        ],
        [
          791.0,
          2900.0,
          1751.0,
          3015.0
        ]
      ],
      "tokens_selected": 1587,
      "tokens_all_ocr": 1587,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 353,
      "question": "In Proposition 4.3, what equation characterizes T^E and for which \u03be does it hold?",
      "doc_name": "2412.12446",
      "category": "math",
      "gt_bboxes": [
        [
          480.0,
          2886.0,
          2001.0,
          3128.0
        ]
      ],
      "pred_bboxes": [
        [
          484.0,
          2132.0,
          598.0,
          2184.0
        ],
        [
          481.0,
          474.0,
          1995.0,
          776.0
        ],
        [
          481.0,
          807.0,
          1690.0,
          1074.0
        ],
        [
          481.0,
          1099.0,
          1995.0,
          1408.0
        ],
        [
          484.0,
          1436.0,
          1993.0,
          1563.0
        ],
        [
          484.0,
          1594.0,
          1993.0,
          1773.0
        ],
        [
          531.0,
          1798.0,
          1943.0,
          2114.0
        ],
        [
          670.0,
          2212.0,
          1799.0,
          2381.0
        ],
        [
          484.0,
          2483.0,
          1993.0,
          2855.0
        ],
        [
          484.0,
          2883.0,
          1993.0,
          3122.0
        ]
      ],
      "tokens_selected": 1778,
      "tokens_all_ocr": 1778,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 368,
      "question": "Within the definition shown, what is the time-one map of a Hamiltonian isotopy called, and what is \u03b9_{\u03c6\u0307_t} \u03c9 equal to?",
      "doc_name": "2412.20966",
      "category": "math",
      "gt_bboxes": [
        [
          517.0,
          742.0,
          2144.0,
          996.0
        ]
      ],
      "pred_bboxes": [
        [
          520.0,
          538.0,
          2136.0,
          696.0
        ],
        [
          520.0,
          733.0,
          2136.0,
          990.0
        ],
        [
          520.0,
          1024.0,
          2136.0,
          1225.0
        ],
        [
          520.0,
          1261.0,
          2136.0,
          1466.0
        ],
        [
          520.0,
          1499.0,
          2136.0,
          1704.0
        ],
        [
          523.0,
          1737.0,
          2136.0,
          1942.0
        ],
        [
          589.0,
          1942.0,
          2136.0,
          2147.0
        ],
        [
          520.0,
          2180.0,
          2136.0,
          2332.0
        ],
        [
          520.0,
          2365.0,
          2136.0,
          2513.0
        ],
        [
          520.0,
          2556.0,
          2136.0,
          2655.0
        ]
      ],
      "tokens_selected": 1062,
      "tokens_all_ocr": 1062,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 404,
      "question": "Between t=0.01 and t=0.1, which intermediate time label appears in both panels (a) and (b)?",
      "doc_name": "2411.15169",
      "category": "physics",
      "gt_bboxes": [
        [
          383.0,
          1360.0,
          2183.0,
          2334.0
        ]
      ],
      "pred_bboxes": [
        [
          408.0,
          393.0,
          1222.0,
          452.0
        ],
        [
          408.0,
          478.0,
          2139.0,
          772.0
        ],
        [
          408.0,
          829.0,
          1319.0,
          891.0
        ],
        [
          408.0,
          918.0,
          2139.0,
          1318.0
        ],
        [
          387.0,
          1387.0,
          2162.0,
          1972.0
        ],
        [
          405.0,
          2034.0,
          2144.0,
          2325.0
        ]
      ],
      "tokens_selected": 1784,
      "tokens_all_ocr": 1784,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 405,
      "question": "Across the four panels (t=0, 0.1, 0.3, 1), which contour value appears in exactly three of them?",
      "doc_name": "2411.15169",
      "category": "physics",
      "gt_bboxes": [
        [
          409.0,
          1050.0,
          2144.0,
          1753.0
        ]
      ],
      "pred_bboxes": [
        [
          408.0,
          393.0,
          2139.0,
          1020.0
        ],
        [
          428.0,
          1047.0,
          2144.0,
          1469.0
        ],
        [
          405.0,
          1519.0,
          2141.0,
          1754.0
        ],
        [
          408.0,
          1892.0,
          1342.0,
          1975.0
        ],
        [
          408.0,
          2011.0,
          2139.0,
          2190.0
        ],
        [
          1028.0,
          2176.0,
          2128.0,
          2302.0
        ],
        [
          408.0,
          2315.0,
          2139.0,
          2834.0
        ]
      ],
      "tokens_selected": 1610,
      "tokens_all_ocr": 1610,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 407,
      "question": "According to the excerpt, what are the exact notations (with indices/superscripts) for the junction-points and the change due to jumps in u^{p,q}(x,y)?",
      "doc_name": "2411.15169",
      "category": "physics",
      "gt_bboxes": [
        [
          394.0,
          889.0,
          2143.0,
          1157.0
        ]
      ],
      "pred_bboxes": [
        [
          405.0,
          389.0,
          2136.0,
          743.0
        ],
        [
          405.0,
          806.0,
          1403.0,
          875.0
        ],
        [
          408.0,
          901.0,
          2136.0,
          1139.0
        ],
        [
          408.0,
          1195.0,
          1477.0,
          1258.0
        ],
        [
          408.0,
          1284.0,
          2197.0,
          1403.0
        ],
        [
          408.0,
          1529.0,
          2139.0,
          2289.0
        ],
        [
          405.0,
          2398.0,
          2141.0,
          2741.0
        ],
        [
          408.0,
          2863.0,
          2047.0,
          2930.0
        ],
        [
          408.0,
          2956.0,
          2139.0,
          3072.0
        ]
      ],
      "tokens_selected": 2120,
      "tokens_all_ocr": 2120,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 420,
      "question": "According to the text, which index is defined as the inverse of the system\u2019s persistence time near \u03b6, what is its numerical range, and what does a value close to 0 suggest?",
      "doc_name": "2412.10069",
      "category": "physics",
      "gt_bboxes": [
        [
          431.0,
          1166.0,
          2103.0,
          2843.0
        ]
      ],
      "pred_bboxes": [
        [
          456.0,
          525.0,
          2082.0,
          1004.0
        ],
        [
          456.0,
          1080.0,
          1817.0,
          1142.0
        ],
        [
          456.0,
          1179.0,
          2085.0,
          2500.0
        ],
        [
          456.0,
          2500.0,
          2082.0,
          2801.0
        ]
      ],
      "tokens_selected": 559,
      "tokens_all_ocr": 559,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 436,
      "question": "According to the caption, which nodes are common to the predominant MIS solutions for the relaxed and full embedded graphs?",
      "doc_name": "2412.14976",
      "category": "physics",
      "gt_bboxes": [
        [
          205.0,
          209.0,
          2360.0,
          1343.0
        ]
      ],
      "pred_bboxes": [
        [
          257.0,
          208.0,
          2299.0,
          842.0
        ],
        [
          216.0,
          885.0,
          2345.0,
          1331.0
        ],
        [
          219.0,
          1413.0,
          1245.0,
          2229.0
        ],
        [
          222.0,
          2242.0,
          1245.0,
          3009.0
        ],
        [
          1314.0,
          1413.0,
          2340.0,
          2896.0
        ],
        [
          1314.0,
          2916.0,
          2338.0,
          3009.0
        ]
      ],
      "tokens_selected": 2288,
      "tokens_all_ocr": 2288,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 452,
      "question": "In panel (a), which symbols denote the paths from slits A and B to the detection point, and in panel (b), what is the unit on the y-axis variable shown horizontally?",
      "doc_name": "2412.17161",
      "category": "physics",
      "gt_bboxes": [
        [
          1313.0,
          730.0,
          2348.0,
          1983.0
        ]
      ],
      "pred_bboxes": [
        [
          219.0,
          267.0,
          1245.0,
          984.0
        ],
        [
          224.0,
          1073.0,
          1235.0,
          1166.0
        ],
        [
          219.0,
          1222.0,
          1245.0,
          1849.0
        ],
        [
          428.0,
          1876.0,
          1240.0,
          2219.0
        ],
        [
          219.0,
          2252.0,
          1245.0,
          2632.0
        ],
        [
          255.0,
          2669.0,
          1240.0,
          2774.0
        ],
        [
          219.0,
          2817.0,
          1245.0,
          3012.0
        ],
        [
          1314.0,
          218.0,
          2340.0,
          551.0
        ],
        [
          1365.0,
          726.0,
          2294.0,
          1651.0
        ],
        [
          1314.0,
          1701.0,
          2340.0,
          1981.0
        ],
        [
          1314.0,
          2147.0,
          2340.0,
          3012.0
        ]
      ],
      "tokens_selected": 2348,
      "tokens_all_ocr": 2351,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 467,
      "question": "According to the figure caption, what are the event dates and which Royal Observatory Greenwich sheet numbers were digitised?",
      "doc_name": "2501.00176",
      "category": "physics",
      "gt_bboxes": [
        [
          171.0,
          1396.0,
          2375.0,
          2248.0
        ]
      ],
      "pred_bboxes": [
        [
          1707.0,
          2880.0,
          1983.0,
          2926.0
        ],
        [
          1618.0,
          2811.0,
          2072.0,
          2857.0
        ],
        [
          393.0,
          221.0,
          2146.0,
          1245.0
        ],
        [
          229.0,
          1275.0,
          2297.0,
          1324.0
        ],
        [
          484.0,
          1384.0,
          2054.0,
          2140.0
        ],
        [
          178.0,
          2157.0,
          2361.0,
          2239.0
        ],
        [
          178.0,
          2312.0,
          1222.0,
          2900.0
        ],
        [
          178.0,
          2903.0,
          1222.0,
          3081.0
        ],
        [
          1319.0,
          2312.0,
          2368.0,
          2764.0
        ],
        [
          1319.0,
          2946.0,
          2368.0,
          3085.0
        ]
      ],
      "tokens_selected": 4122,
      "tokens_all_ocr": 4122,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 472,
      "question": "Among panels where \u03b7 starts at 100% at \u03c9/\u03a9\u22480, what is the ratio of the largest to smallest \u0394\u03c4 values?",
      "doc_name": "2501.00475",
      "category": "physics",
      "gt_bboxes": [
        [
          205.0,
          200.0,
          2354.0,
          1337.0
        ]
      ],
      "pred_bboxes": [
        [
          211.0,
          198.0,
          2345.0,
          1156.0
        ],
        [
          214.0,
          1195.0,
          2348.0,
          1331.0
        ],
        [
          216.0,
          1420.0,
          1245.0,
          1902.0
        ],
        [
          216.0,
          1902.0,
          1243.0,
          1995.0
        ],
        [
          510.0,
          2015.0,
          1243.0,
          2127.0
        ],
        [
          216.0,
          2147.0,
          1245.0,
          2289.0
        ],
        [
          216.0,
          2292.0,
          1245.0,
          2381.0
        ],
        [
          428.0,
          2404.0,
          1243.0,
          2513.0
        ],
        [
          456.0,
          2560.0,
          1243.0,
          2616.0
        ],
        [
          216.0,
          2642.0,
          1245.0,
          2926.0
        ],
        [
          410.0,
          2946.0,
          1245.0,
          3019.0
        ],
        [
          1314.0,
          1420.0,
          2039.0,
          1469.0
        ],
        [
          1312.0,
          1473.0,
          2340.0,
          1569.0
        ],
        [
          1620.0,
          1598.0,
          2338.0,
          1661.0
        ],
        [
          1312.0,
          1694.0,
          2340.0,
          1839.0
        ],
        [
          1386.0,
          1869.0,
          2338.0,
          1985.0
        ],
        [
          1472.0,
          2057.0,
          2338.0,
          2124.0
        ],
        [
          1314.0,
          2163.0,
          2246.0,
          2213.0
        ],
        [
          1312.0,
          2213.0,
          2340.0,
          2309.0
        ],
        [
          1403.0,
          2338.0,
          2338.0,
          2444.0
        ],
        [
          1314.0,
          2470.0,
          2243.0,
          2520.0
        ],
        [
          1365.0,
          2546.0,
          2338.0,
          2609.0
        ],
        [
          1406.0,
          2682.0,
          2338.0,
          2745.0
        ],
        [
          1312.0,
          2781.0,
          2340.0,
          2873.0
        ],
        [
          1694.0,
          2903.0,
          2338.0,
          3009.0
        ]
      ],
      "tokens_selected": 2663,
      "tokens_all_ocr": 2663,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 478,
      "question": "For \u0394t = 1 \u03bcs at f = 10 MHz, what N_per is obtained, and from approximately how many wave periods do the simulations show subharmonics starting?",
      "doc_name": "2501.00475",
      "category": "physics",
      "gt_bboxes": [
        [
          1300.0,
          1380.0,
          2357.0,
          2700.0
        ]
      ],
      "pred_bboxes": [
        [
          216.0,
          198.0,
          2345.0,
          1166.0
        ],
        [
          216.0,
          1205.0,
          2345.0,
          1294.0
        ],
        [
          219.0,
          1387.0,
          1243.0,
          1820.0
        ],
        [
          219.0,
          1836.0,
          1243.0,
          2358.0
        ],
        [
          219.0,
          2371.0,
          1243.0,
          2665.0
        ],
        [
          219.0,
          2682.0,
          1243.0,
          3012.0
        ],
        [
          1314.0,
          1387.0,
          2230.0,
          1436.0
        ],
        [
          1314.0,
          1436.0,
          2338.0,
          1962.0
        ],
        [
          1314.0,
          1965.0,
          2338.0,
          2688.0
        ]
      ],
      "tokens_selected": 2424,
      "tokens_all_ocr": 2424,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 492,
      "question": "At which tolerance level is the ratio of Class II restoration mean to its standard deviation closest to 10, and what is that ratio (rounded to two decimals)?",
      "doc_name": "2404.05865",
      "category": "q-bio",
      "gt_bboxes": [
        [
          274.0,
          1720.0,
          2308.0,
          2680.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          313.0,
          2256.0,
          1453.0
        ],
        [
          395.0,
          1473.0,
          2162.0,
          1582.0
        ],
        [
          293.0,
          1721.0,
          2276.0,
          2576.0
        ],
        [
          559.0,
          2606.0,
          1942.0,
          2662.0
        ]
      ],
      "tokens_selected": 2454,
      "tokens_all_ocr": 2454,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 501,
      "question": "In the row where the Domain annotation reads 'AA = 2,3,4', what are the corresponding Active Site positions and Disulfide bond entry?",
      "doc_name": "2410.10919",
      "category": "q-bio",
      "gt_bboxes": [
        [
          173.0,
          1518.0,
          2319.0,
          2914.0
        ]
      ],
      "pred_bboxes": [
        [
          181.0,
          196.0,
          2292.0,
          628.0
        ],
        [
          181.0,
          625.0,
          2292.0,
          1162.0
        ],
        [
          181.0,
          1162.0,
          2292.0,
          1467.0
        ],
        [
          404.0,
          1520.0,
          2068.0,
          2626.0
        ],
        [
          181.0,
          2679.0,
          2292.0,
          2889.0
        ]
      ],
      "tokens_selected": 2637,
      "tokens_all_ocr": 2637,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 512,
      "question": "Among the deletion strategies, which shows differing v4 between its 'best' and 'worst' rows, and what are those v4 values?",
      "doc_name": "2411.12087",
      "category": "q-bio",
      "gt_bboxes": [
        [
          369.0,
          732.0,
          1971.0,
          1547.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          247.0,
          2031.0,
          614.0
        ],
        [
          439.0,
          726.0,
          1876.0,
          1370.0
        ],
        [
          357.0,
          1410.0,
          1960.0,
          1536.0
        ],
        [
          293.0,
          1770.0,
          2026.0,
          1965.0
        ],
        [
          293.0,
          2015.0,
          2026.0,
          2186.0
        ],
        [
          293.0,
          2223.0,
          2026.0,
          2348.0
        ],
        [
          293.0,
          2394.0,
          2026.0,
          2599.0
        ],
        [
          293.0,
          2642.0,
          1776.0,
          2725.0
        ],
        [
          293.0,
          2768.0,
          1000.0,
          2830.0
        ]
      ],
      "tokens_selected": 1734,
      "tokens_all_ocr": 1741,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 548,
      "question": "In the excerpt, which topic is cited as [21], and what does it involve identifying?",
      "doc_name": "2411.16084",
      "category": "q-bio",
      "gt_bboxes": [
        [
          291.0,
          2373.0,
          2258.0,
          2830.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          297.0,
          2251.0,
          465.0
        ],
        [
          293.0,
          505.0,
          2251.0,
          901.0
        ],
        [
          293.0,
          938.0,
          2251.0,
          1503.0
        ],
        [
          293.0,
          1539.0,
          2251.0,
          2328.0
        ],
        [
          293.0,
          2368.0,
          2251.0,
          2817.0
        ]
      ],
      "tokens_selected": 711,
      "tokens_all_ocr": 711,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 570,
      "question": "From the Fig. 7 title and caption, what normalization technique is referenced and what is the distance metric formula?",
      "doc_name": "2410.22346",
      "category": "q-fin",
      "gt_bboxes": [
        [
          183.0,
          198.0,
          1257.0,
          1344.0
        ]
      ],
      "pred_bboxes": [
        [
          561.0,
          2384.0,
          885.0,
          2431.0
        ],
        [
          204.0,
          2447.0,
          311.0,
          2493.0
        ],
        [
          204.0,
          211.0,
          1212.0,
          802.0
        ],
        [
          196.0,
          825.0,
          1248.0,
          1318.0
        ],
        [
          204.0,
          1370.0,
          1217.0,
          1965.0
        ],
        [
          196.0,
          1991.0,
          1248.0,
          2289.0
        ],
        [
          201.0,
          2497.0,
          1248.0,
          2992.0
        ],
        [
          1306.0,
          211.0,
          2322.0,
          663.0
        ],
        [
          1291.0,
          687.0,
          2345.0,
          1086.0
        ],
        [
          1291.0,
          1182.0,
          2340.0,
          1631.0
        ],
        [
          1291.0,
          1651.0,
          2345.0,
          2200.0
        ],
        [
          1294.0,
          2295.0,
          2345.0,
          2493.0
        ],
        [
          1294.0,
          2497.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 3549,
      "tokens_all_ocr": 3549,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 576,
      "question": "Per Fig. 4\u2019s caption, what is the ratio of stressed to rally regime average correlations?",
      "doc_name": "2410.22346",
      "category": "q-fin",
      "gt_bboxes": [
        [
          185.0,
          1139.0,
          1261.0,
          1924.0
        ]
      ],
      "pred_bboxes": [
        [
          242.0,
          247.0,
          2325.0,
          772.0
        ],
        [
          193.0,
          796.0,
          2348.0,
          1053.0
        ],
        [
          209.0,
          1136.0,
          1225.0,
          1585.0
        ],
        [
          196.0,
          1608.0,
          1250.0,
          1909.0
        ],
        [
          199.0,
          2021.0,
          1248.0,
          2322.0
        ],
        [
          199.0,
          2335.0,
          1248.0,
          2830.0
        ],
        [
          196.0,
          2844.0,
          1248.0,
          2992.0
        ],
        [
          1294.0,
          1139.0,
          2345.0,
          1489.0
        ],
        [
          1294.0,
          1549.0,
          2348.0,
          2229.0
        ],
        [
          1294.0,
          2252.0,
          2345.0,
          2606.0
        ],
        [
          1577.0,
          2712.0,
          2059.0,
          2761.0
        ],
        [
          1294.0,
          2794.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 3034,
      "tokens_all_ocr": 3034,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 608,
      "question": "In the plot, what is the highest labeled y-axis value, and which figure number appears in the caption?",
      "doc_name": "2412.12458",
      "category": "q-fin",
      "gt_bboxes": [
        [
          537.0,
          1677.0,
          2023.0,
          3054.0
        ]
      ],
      "pred_bboxes": [
        [
          944.0,
          1545.0,
          1597.0,
          1602.0
        ]
      ],
      "tokens_selected": 13,
      "tokens_all_ocr": 4738,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 634,
      "question": "In the acknowledgments, which alphanumeric code immediately follows 'RECON-NET'?",
      "doc_name": "2412.16122",
      "category": "q-fin",
      "gt_bboxes": [
        [
          265.0,
          2211.0,
          2257.0,
          3083.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          287.0,
          2248.0,
          614.0
        ],
        [
          290.0,
          657.0,
          2251.0,
          1248.0
        ],
        [
          349.0,
          1496.0,
          1212.0,
          1555.0
        ],
        [
          293.0,
          1658.0,
          2248.0,
          1813.0
        ],
        [
          357.0,
          2064.0,
          982.0,
          2120.0
        ],
        [
          288.0,
          2219.0,
          2251.0,
          3075.0
        ]
      ],
      "tokens_selected": 405,
      "tokens_all_ocr": 405,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 651,
      "question": "Between x=10 and x=24 (even ticks), at how many labeled points is the Residual above zero?",
      "doc_name": "2412.16927",
      "category": "q-fin",
      "gt_bboxes": [
        [
          249.0,
          698.0,
          2096.0,
          1591.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          2427.0,
          975.0,
          2474.0
        ],
        [
          760.0,
          290.0,
          1776.0,
          630.0
        ],
        [
          301.0,
          683.0,
          2093.0,
          1453.0
        ],
        [
          290.0,
          1509.0,
          1074.0,
          1555.0
        ],
        [
          283.0,
          1602.0,
          2126.0,
          2368.0
        ],
        [
          319.0,
          2513.0,
          1511.0,
          2563.0
        ],
        [
          454.0,
          2606.0,
          2090.0,
          2913.0
        ]
      ],
      "tokens_selected": 3121,
      "tokens_all_ocr": 3121,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 678,
      "question": "Across \u03c6 = 0.5, 1.0, and 2.0, which \u03c6 has the most outlier dots, and how many?",
      "doc_name": "2405.20601",
      "category": "stat",
      "gt_bboxes": [
        [
          277.0,
          300.0,
          2263.0,
          1254.0
        ]
      ],
      "pred_bboxes": [
        [
          500.0,
          303.0,
          2042.0,
          1066.0
        ],
        [
          288.0,
          1129.0,
          2253.0,
          1258.0
        ],
        [
          288.0,
          1327.0,
          2256.0,
          1796.0
        ],
        [
          293.0,
          1912.0,
          1827.0,
          1988.0
        ],
        [
          288.0,
          2048.0,
          2256.0,
          2523.0
        ],
        [
          288.0,
          2550.0,
          2256.0,
          2923.0
        ]
      ],
      "tokens_selected": 2008,
      "tokens_all_ocr": 2008,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 683,
      "question": "In the step-function diagram, which leaf labels the top of the rightmost vertical strip, and what exact inequality in the decision tree leads to that leaf?",
      "doc_name": "2405.20601",
      "category": "stat",
      "gt_bboxes": [
        [
          285.0,
          283.0,
          2260.0,
          1131.0
        ]
      ],
      "pred_bboxes": [
        [
          385.0,
          280.0,
          2156.0,
          951.0
        ],
        [
          290.0,
          997.0,
          2253.0,
          1126.0
        ],
        [
          288.0,
          1199.0,
          2256.0,
          1572.0
        ],
        [
          293.0,
          1684.0,
          2113.0,
          1770.0
        ],
        [
          288.0,
          1823.0,
          2259.0,
          2593.0
        ],
        [
          288.0,
          2622.0,
          2256.0,
          2996.0
        ]
      ],
      "tokens_selected": 1719,
      "tokens_all_ocr": 1719,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 716,
      "question": "After removing the s smallest and r largest eigenvalues, what exact eigenvalue ratio defines the effective condition number \u03ba_{s+1,p\u2212r}(Q) in equation (8)?",
      "doc_name": "2411.04729",
      "category": "stat",
      "gt_bboxes": [
        [
          357.0,
          1000.0,
          2134.0,
          2838.0
        ]
      ],
      "pred_bboxes": [
        [
          365.0,
          916.0,
          941.0,
          972.0
        ],
        [
          365.0,
          344.0,
          2113.0,
          860.0
        ],
        [
          365.0,
          1000.0,
          2110.0,
          1285.0
        ],
        [
          365.0,
          1309.0,
          2113.0,
          1481.0
        ],
        [
          903.0,
          1509.0,
          2105.0,
          1667.0
        ],
        [
          365.0,
          1692.0,
          2110.0,
          1804.0
        ],
        [
          365.0,
          1829.0,
          2110.0,
          1998.0
        ],
        [
          365.0,
          2001.0,
          2110.0,
          2510.0
        ],
        [
          1023.0,
          2535.0,
          2105.0,
          2640.0
        ],
        [
          362.0,
          2665.0,
          2110.0,
          2830.0
        ]
      ],
      "tokens_selected": 924,
      "tokens_all_ocr": 924,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 717,
      "question": "According to the excerpt, what is U[\u03b80, \u03b80], and under exactly what condition are \u03b8k,g and \u03b8k\u2032,g\u2032 connected in G_Q?",
      "doc_name": "2411.04729",
      "category": "stat",
      "gt_bboxes": [
        [
          345.0,
          670.0,
          2130.0,
          1806.0
        ]
      ],
      "pred_bboxes": [
        [
          365.0,
          579.0,
          936.0,
          642.0
        ],
        [
          365.0,
          344.0,
          2110.0,
          519.0
        ],
        [
          365.0,
          667.0,
          2110.0,
          842.0
        ],
        [
          414.0,
          874.0,
          2105.0,
          1028.0
        ],
        [
          365.0,
          1053.0,
          2110.0,
          1225.0
        ],
        [
          365.0,
          1225.0,
          2110.0,
          1559.0
        ],
        [
          365.0,
          1559.0,
          2110.0,
          1783.0
        ],
        [
          365.0,
          1861.0,
          1827.0,
          1931.0
        ],
        [
          365.0,
          1969.0,
          2110.0,
          2142.0
        ],
        [
          365.0,
          2180.0,
          2110.0,
          2296.0
        ],
        [
          365.0,
          2331.0,
          2110.0,
          2503.0
        ],
        [
          365.0,
          2538.0,
          2110.0,
          2823.0
        ]
      ],
      "tokens_selected": 1228,
      "tokens_all_ocr": 1228,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 729,
      "question": "In Figure 2\u2019s caption, the first condition B(x0, r0) \u2286 B(x\u2020, r1) reduces to which explicit inequality?",
      "doc_name": "2412.11303",
      "category": "stat",
      "gt_bboxes": [
        [
          357.0,
          294.0,
          2154.0,
          1617.0
        ]
      ],
      "pred_bboxes": [
        [
          349.0,
          297.0,
          2062.0,
          1324.0
        ],
        [
          416.0,
          1334.0,
          2139.0,
          1595.0
        ],
        [
          349.0,
          1671.0,
          1733.0,
          1734.0
        ],
        [
          855.0,
          1783.0,
          1694.0,
          1889.0
        ],
        [
          349.0,
          1922.0,
          2205.0,
          2130.0
        ],
        [
          349.0,
          2133.0,
          2205.0,
          2361.0
        ],
        [
          349.0,
          2365.0,
          2202.0,
          2477.0
        ],
        [
          727.0,
          2523.0,
          1791.0,
          2649.0
        ],
        [
          349.0,
          2688.0,
          2205.0,
          2867.0
        ],
        [
          676.0,
          2910.0,
          1873.0,
          3032.0
        ]
      ],
      "tokens_selected": 3033,
      "tokens_all_ocr": 3033,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 732,
      "question": "According to the crop, which appendix establishes the isotropy assumption via an affine transformation, and what lemma number is cited for the claim that the combined Euclidean and Hilbert metric induces Euclidean topology?",
      "doc_name": "2412.11303",
      "category": "stat",
      "gt_bboxes": [
        [
          345.0,
          2066.0,
          2220.0,
          2369.0
        ]
      ],
      "pred_bboxes": [
        [
          459.0,
          293.0,
          2174.0,
          353.0
        ],
        [
          857.0,
          386.0,
          1812.0,
          502.0
        ],
        [
          418.0,
          538.0,
          2205.0,
          772.0
        ],
        [
          459.0,
          782.0,
          2003.0,
          852.0
        ],
        [
          824.0,
          891.0,
          1842.0,
          1149.0
        ],
        [
          418.0,
          1185.0,
          2202.0,
          1364.0
        ],
        [
          459.0,
          1370.0,
          2202.0,
          1549.0
        ],
        [
          806.0,
          1585.0,
          1858.0,
          1651.0
        ],
        [
          459.0,
          1674.0,
          2202.0,
          1800.0
        ],
        [
          349.0,
          1958.0,
          1845.0,
          2034.0
        ],
        [
          349.0,
          2071.0,
          2202.0,
          2361.0
        ],
        [
          349.0,
          2418.0,
          1391.0,
          2480.0
        ],
        [
          349.0,
          2507.0,
          2202.0,
          2738.0
        ],
        [
          349.0,
          2735.0,
          2202.0,
          2920.0
        ],
        [
          1049.0,
          2949.0,
          2195.0,
          3012.0
        ]
      ],
      "tokens_selected": 1103,
      "tokens_all_ocr": 1103,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 765,
      "question": "Which lemma extends P0,\u03c0[\u0101=a] > 0 to all priors, and which propositions' equivalence is cited to conclude Proposition 2?",
      "doc_name": "2406.05299",
      "category": "econ",
      "gt_bboxes": [
        [
          296.0,
          299.0,
          2190.0,
          1092.0
        ],
        [
          299.0,
          1136.0,
          2203.0,
          1285.0
        ]
      ],
      "pred_bboxes": [
        [
          936.0,
          582.0,
          1534.0,
          646.0
        ],
        [
          293.0,
          1373.0,
          677.0,
          1453.0
        ],
        [
          290.0,
          294.0,
          2185.0,
          509.0
        ],
        [
          290.0,
          712.0,
          1504.0,
          779.0
        ],
        [
          290.0,
          793.0,
          2187.0,
          1081.0
        ],
        [
          293.0,
          1127.0,
          2185.0,
          1267.0
        ],
        [
          290.0,
          1509.0,
          2185.0,
          1653.0
        ],
        [
          293.0,
          1699.0,
          2185.0,
          1843.0
        ],
        [
          293.0,
          1889.0,
          2185.0,
          2033.0
        ],
        [
          293.0,
          2078.0,
          2187.0,
          2219.0
        ],
        [
          293.0,
          2264.0,
          2185.0,
          2408.0
        ],
        [
          293.0,
          2454.0,
          2185.0,
          2598.0
        ],
        [
          293.0,
          2644.0,
          2187.0,
          2784.0
        ],
        [
          293.0,
          2833.0,
          2185.0,
          2974.0
        ],
        [
          293.0,
          3019.0,
          2182.0,
          3163.0
        ]
      ],
      "tokens_selected": 744,
      "tokens_all_ocr": 744,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 804,
      "question": "Using both crops, specify the exact conditioning set for En and the resulting value of En[\u03b5_i] in Assumption 3.",
      "doc_name": "2410.14317",
      "category": "econ",
      "gt_bboxes": [
        [
          264.0,
          2002.0,
          1987.0,
          2251.0
        ],
        [
          284.0,
          1356.0,
          2260.0,
          1923.0
        ]
      ],
      "pred_bboxes": [
        [
          929.0,
          1615.0,
          1610.0,
          1678.0
        ],
        [
          293.0,
          1205.0,
          791.0,
          1278.0
        ],
        [
          288.0,
          290.0,
          2251.0,
          455.0
        ],
        [
          288.0,
          472.0,
          2256.0,
          1100.0
        ],
        [
          288.0,
          1347.0,
          2253.0,
          1509.0
        ],
        [
          288.0,
          1770.0,
          2253.0,
          1929.0
        ],
        [
          293.0,
          1991.0,
          1975.0,
          2057.0
        ],
        [
          916.0,
          2160.0,
          1623.0,
          2219.0
        ],
        [
          288.0,
          2322.0,
          2256.0,
          2566.0
        ]
      ],
      "tokens_selected": 616,
      "tokens_all_ocr": 616,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 816,
      "question": "Which is larger: the ploughing\u2013shelling 'Yes' percentage difference, or the marginal-effect percentage-point increase from a GH\u00a21 profit per acre?",
      "doc_name": "2411.15797",
      "category": "econ",
      "gt_bboxes": [
        [
          290.0,
          484.0,
          2301.0,
          1652.0
        ],
        [
          293.0,
          2222.0,
          2251.0,
          2968.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          297.0,
          2251.0,
          485.0
        ],
        [
          306.0,
          495.0,
          2256.0,
          1536.0
        ],
        [
          293.0,
          1552.0,
          1952.0,
          1651.0
        ],
        [
          293.0,
          1697.0,
          1250.0,
          1747.0
        ],
        [
          293.0,
          1744.0,
          2251.0,
          2180.0
        ],
        [
          293.0,
          2213.0,
          2251.0,
          2959.0
        ]
      ],
      "tokens_selected": 2444,
      "tokens_all_ocr": 2444,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 883,
      "question": "In the approach where environmental and raw speech are fed to the discriminator to disentangle environmental factors, which metric showed a marginal improvement for YourTTS with environmental speaker reference compared to YourTTS (Raw Ref.)?",
      "doc_name": "2412.16977",
      "category": "eess",
      "gt_bboxes": [
        [
          197.0,
          203.0,
          1258.0,
          397.0
        ],
        [
          1295.0,
          2544.0,
          2359.0,
          2889.0
        ]
      ],
      "pred_bboxes": [
        [
          201.0,
          412.0,
          561.0,
          452.0
        ],
        [
          201.0,
          1050.0,
          747.0,
          1090.0
        ],
        [
          569.0,
          990.0,
          878.0,
          1030.0
        ],
        [
          199.0,
          204.0,
          1250.0,
          383.0
        ],
        [
          201.0,
          469.0,
          1250.0,
          964.0
        ],
        [
          199.0,
          1106.0,
          1250.0,
          1555.0
        ],
        [
          199.0,
          1559.0,
          1250.0,
          1975.0
        ],
        [
          199.0,
          2001.0,
          773.0,
          2041.0
        ],
        [
          199.0,
          2057.0,
          1250.0,
          2880.0
        ],
        [
          1296.0,
          201.0,
          2345.0,
          1073.0
        ],
        [
          1296.0,
          1076.0,
          2345.0,
          1849.0
        ],
        [
          1296.0,
          1856.0,
          2345.0,
          2447.0
        ],
        [
          1587.0,
          2480.0,
          2054.0,
          2520.0
        ],
        [
          1296.0,
          2543.0,
          1896.0,
          2586.0
        ],
        [
          1296.0,
          2603.0,
          2345.0,
          2870.0
        ]
      ],
      "tokens_selected": 1600,
      "tokens_all_ocr": 1600,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 905,
      "question": "The middle plot in Fig. 2 is labeled 'Weighted Score'. In Table II, which column corresponds to this metric, and what value is listed for MULE++ using subspace V^p?",
      "doc_name": "2412.18955",
      "category": "eess",
      "gt_bboxes": [
        [
          187.0,
          220.0,
          2396.0,
          926.0
        ],
        [
          184.0,
          949.0,
          1252.0,
          1393.0
        ]
      ],
      "pred_bboxes": [
        [
          199.0,
          2279.0,
          584.0,
          2322.0
        ],
        [
          1511.0,
          2107.0,
          2126.0,
          2147.0
        ],
        [
          199.0,
          198.0,
          2338.0,
          772.0
        ],
        [
          193.0,
          802.0,
          2348.0,
          898.0
        ],
        [
          196.0,
          974.0,
          1253.0,
          1228.0
        ],
        [
          196.0,
          1248.0,
          1250.0,
          1387.0
        ],
        [
          199.0,
          1427.0,
          1248.0,
          1661.0
        ],
        [
          199.0,
          1658.0,
          1248.0,
          2252.0
        ],
        [
          199.0,
          2335.0,
          1248.0,
          2880.0
        ],
        [
          1291.0,
          974.0,
          2335.0,
          1503.0
        ],
        [
          1289.0,
          1529.0,
          2343.0,
          1664.0
        ],
        [
          1291.0,
          1711.0,
          2343.0,
          1800.0
        ],
        [
          1294.0,
          1800.0,
          2343.0,
          2081.0
        ],
        [
          1294.0,
          2163.0,
          2343.0,
          2708.0
        ],
        [
          1294.0,
          2712.0,
          2343.0,
          2989.0
        ]
      ],
      "tokens_selected": 3034,
      "tokens_all_ocr": 3034,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 909,
      "question": "In the examples of design choices, increasing which specific probability makes the contrastive matrix for a given head sparser, sometimes empty?",
      "doc_name": "2412.18955",
      "category": "eess",
      "gt_bboxes": [
        [
          193.0,
          631.0,
          1258.0,
          1005.0
        ],
        [
          193.0,
          269.0,
          1249.0,
          575.0
        ]
      ],
      "pred_bboxes": [
        [
          201.0,
          257.0,
          1248.0,
          574.0
        ],
        [
          201.0,
          624.0,
          1248.0,
          990.0
        ],
        [
          201.0,
          1040.0,
          1248.0,
          1403.0
        ],
        [
          201.0,
          1453.0,
          1248.0,
          1998.0
        ],
        [
          201.0,
          2048.0,
          1248.0,
          2735.0
        ]
      ],
      "tokens_selected": 588,
      "tokens_all_ocr": 594,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 926,
      "question": "Subtract the 2020 'times higher' urban daily income factor from the average of the denominators for EYS and MYS in the Education Index formula; what is the result?",
      "doc_name": "2412.20176",
      "category": "econ",
      "gt_bboxes": [
        [
          286.0,
          527.0,
          2177.0,
          1079.0
        ],
        [
          297.0,
          2456.0,
          2163.0,
          3208.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          1152.0,
          547.0,
          1211.0
        ],
        [
          293.0,
          291.0,
          2098.0,
          456.0
        ],
        [
          293.0,
          519.0,
          1559.0,
          583.0
        ],
        [
          293.0,
          611.0,
          2091.0,
          807.0
        ],
        [
          293.0,
          853.0,
          2175.0,
          1074.0
        ],
        [
          295.0,
          1285.0,
          962.0,
          1345.0
        ],
        [
          290.0,
          1362.0,
          2168.0,
          1798.0
        ],
        [
          293.0,
          1858.0,
          828.0,
          1914.0
        ],
        [
          290.0,
          1928.0,
          2175.0,
          2406.0
        ],
        [
          290.0,
          2455.0,
          2163.0,
          3199.0
        ]
      ],
      "tokens_selected": 741,
      "tokens_all_ocr": 741,
      "tokens_full_image": 2318,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 944,
      "question": "How many validation samples are used for touch gesture classification, and what is the Valence test accuracy reported?",
      "doc_name": "2501.00038",
      "category": "eess",
      "gt_bboxes": [
        [
          1295.0,
          690.0,
          2369.0,
          923.0
        ],
        [
          184.0,
          1692.0,
          1252.0,
          2816.0
        ]
      ],
      "pred_bboxes": [
        [
          201.0,
          1697.0,
          939.0,
          1740.0
        ],
        [
          201.0,
          2834.0,
          607.0,
          2877.0
        ],
        [
          428.0,
          1635.0,
          1018.0,
          1678.0
        ],
        [
          201.0,
          208.0,
          1250.0,
          753.0
        ],
        [
          201.0,
          759.0,
          1250.0,
          1301.0
        ],
        [
          201.0,
          1304.0,
          1250.0,
          1602.0
        ],
        [
          201.0,
          1757.0,
          1250.0,
          2351.0
        ],
        [
          201.0,
          2358.0,
          1250.0,
          2801.0
        ],
        [
          199.0,
          2896.0,
          1248.0,
          2992.0
        ],
        [
          1291.0,
          204.0,
          2345.0,
          303.0
        ],
        [
          1294.0,
          307.0,
          2345.0,
          657.0
        ],
        [
          1294.0,
          819.0,
          2322.0,
          915.0
        ],
        [
          1291.0,
          696.0,
          2345.0,
          796.0
        ],
        [
          1294.0,
          944.0,
          2345.0,
          1542.0
        ],
        [
          1294.0,
          1545.0,
          2345.0,
          1988.0
        ],
        [
          1291.0,
          1991.0,
          2345.0,
          2087.0
        ],
        [
          1294.0,
          2090.0,
          2345.0,
          2586.0
        ],
        [
          1294.0,
          2589.0,
          2345.0,
          2989.0
        ]
      ],
      "tokens_selected": 1501,
      "tokens_all_ocr": 1501,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 949,
      "question": "From the crops, what is the minimum displacement labeled on Figure 4.4 a)'s colorbar, and to what loss value does Figure 4.4 b) stabilize after 600 epochs?",
      "doc_name": "2501.03254",
      "category": "cs",
      "gt_bboxes": [
        [
          575.0,
          1364.0,
          1935.0,
          2432.0
        ],
        [
          266.0,
          677.0,
          2281.0,
          1265.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          293.0,
          2253.0,
          640.0
        ],
        [
          290.0,
          680.0,
          2256.0,
          1245.0
        ],
        [
          604.0,
          1374.0,
          1932.0,
          2411.0
        ]
      ],
      "tokens_selected": 2036,
      "tokens_all_ocr": 2036,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 965,
      "question": "Across the two excerpts, who is said to like philosophy much less than Mac Lane, and what page of [McL20] is cited for the argument that later conceptions competed with Bourbaki\u2019s ideas?",
      "doc_name": "2412.05250",
      "category": "math",
      "gt_bboxes": [
        [
          327.0,
          1200.0,
          2226.0,
          1700.0
        ],
        [
          317.0,
          2612.0,
          2226.0,
          3031.0
        ]
      ],
      "pred_bboxes": [
        [
          444.0,
          403.0,
          2103.0,
          607.0
        ],
        [
          324.0,
          630.0,
          2223.0,
          779.0
        ],
        [
          326.0,
          779.0,
          2220.0,
          878.0
        ],
        [
          444.0,
          905.0,
          2103.0,
          1053.0
        ],
        [
          331.0,
          1076.0,
          2105.0,
          1129.0
        ],
        [
          326.0,
          1195.0,
          2220.0,
          1294.0
        ],
        [
          444.0,
          1318.0,
          2105.0,
          1569.0
        ],
        [
          326.0,
          1592.0,
          2220.0,
          1687.0
        ],
        [
          326.0,
          1691.0,
          2223.0,
          1886.0
        ],
        [
          326.0,
          1889.0,
          2220.0,
          2034.0
        ],
        [
          326.0,
          2041.0,
          1957.0,
          2090.0
        ],
        [
          444.0,
          2117.0,
          2105.0,
          2418.0
        ],
        [
          444.0,
          2427.0,
          2105.0,
          2576.0
        ],
        [
          316.0,
          2599.0,
          2220.0,
          2702.0
        ],
        [
          316.0,
          2702.0,
          2220.0,
          2801.0
        ],
        [
          444.0,
          2827.0,
          2105.0,
          3025.0
        ]
      ],
      "tokens_selected": 910,
      "tokens_all_ocr": 916,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 985,
      "question": "In equations (A.3) and (A.4), which variables appear negated in \u03bd\u0302\u2019s argument, respectively?",
      "doc_name": "2412.12319",
      "category": "math",
      "gt_bboxes": [
        [
          434.0,
          909.0,
          2116.0,
          2933.0
        ],
        [
          436.0,
          485.0,
          2110.0,
          876.0
        ]
      ],
      "pred_bboxes": [
        [
          433.0,
          478.0,
          1079.0,
          535.0
        ],
        [
          433.0,
          561.0,
          2105.0,
          736.0
        ],
        [
          433.0,
          756.0,
          2105.0,
          872.0
        ],
        [
          433.0,
          898.0,
          2105.0,
          1073.0
        ],
        [
          433.0,
          1093.0,
          1659.0,
          1215.0
        ],
        [
          433.0,
          1238.0,
          1625.0,
          1298.0
        ],
        [
          433.0,
          1321.0,
          1620.0,
          1436.0
        ],
        [
          433.0,
          1466.0,
          1434.0,
          1522.0
        ],
        [
          433.0,
          1549.0,
          1465.0,
          1618.0
        ],
        [
          433.0,
          1645.0,
          2034.0,
          1704.0
        ],
        [
          433.0,
          1727.0,
          1659.0,
          1803.0
        ],
        [
          433.0,
          1836.0,
          2105.0,
          2011.0
        ],
        [
          433.0,
          2034.0,
          1700.0,
          2157.0
        ],
        [
          433.0,
          2180.0,
          2105.0,
          2351.0
        ],
        [
          433.0,
          2371.0,
          1965.0,
          2768.0
        ],
        [
          433.0,
          2784.0,
          2105.0,
          2923.0
        ]
      ],
      "tokens_selected": 1132,
      "tokens_all_ocr": 1132,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 986,
      "question": "Using the crops, what is the scalar factor in (10.1) and, after y=log x in the proof, what F(y) makes f~(\u03c3+i\u03c4)=F^(\u03c4)?",
      "doc_name": "2412.12319",
      "category": "math",
      "gt_bboxes": [
        [
          434.0,
          567.0,
          2110.0,
          1976.0
        ],
        [
          435.0,
          2007.0,
          2110.0,
          2917.0
        ]
      ],
      "pred_bboxes": [
        [
          875.0,
          475.0,
          1664.0,
          531.0
        ],
        [
          482.0,
          558.0,
          1306.0,
          614.0
        ],
        [
          433.0,
          640.0,
          2105.0,
          941.0
        ],
        [
          436.0,
          957.0,
          1722.0,
          1083.0
        ],
        [
          433.0,
          1100.0,
          2105.0,
          1645.0
        ],
        [
          433.0,
          1641.0,
          2105.0,
          1968.0
        ],
        [
          433.0,
          1995.0,
          2105.0,
          2163.0
        ],
        [
          436.0,
          2180.0,
          1710.0,
          2246.0
        ],
        [
          433.0,
          2269.0,
          2105.0,
          2718.0
        ],
        [
          436.0,
          2735.0,
          2072.0,
          2896.0
        ]
      ],
      "tokens_selected": 1314,
      "tokens_all_ocr": 1314,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 992,
      "question": "According to equations (4.2) and (4.3), respectively, what are the coefficient multiplying Q_m(Mf) and the explicit value of Q_m(1+|x|)?",
      "doc_name": "2412.12372",
      "category": "math",
      "gt_bboxes": [
        [
          291.0,
          2214.0,
          2264.0,
          3017.0
        ],
        [
          285.0,
          1741.0,
          2264.0,
          2194.0
        ]
      ],
      "pred_bboxes": [
        [
          433.0,
          287.0,
          1592.0,
          346.0
        ],
        [
          405.0,
          356.0,
          2082.0,
          627.0
        ],
        [
          433.0,
          627.0,
          1115.0,
          680.0
        ],
        [
          395.0,
          680.0,
          2149.0,
          743.0
        ],
        [
          482.0,
          786.0,
          1059.0,
          845.0
        ],
        [
          474.0,
          862.0,
          2072.0,
          951.0
        ],
        [
          446.0,
          957.0,
          1751.0,
          1017.0
        ],
        [
          482.0,
          1017.0,
          1677.0,
          1073.0
        ],
        [
          410.0,
          1083.0,
          2131.0,
          1344.0
        ],
        [
          288.0,
          1347.0,
          2256.0,
          1595.0
        ],
        [
          288.0,
          1602.0,
          2256.0,
          1717.0
        ],
        [
          285.0,
          1734.0,
          2256.0,
          1853.0
        ],
        [
          638.0,
          1863.0,
          1893.0,
          1981.0
        ],
        [
          288.0,
          1985.0,
          1506.0,
          2048.0
        ],
        [
          288.0,
          2064.0,
          2256.0,
          2183.0
        ],
        [
          285.0,
          2200.0,
          2256.0,
          2315.0
        ],
        [
          844.0,
          2318.0,
          2248.0,
          2444.0
        ],
        [
          288.0,
          2451.0,
          1506.0,
          2513.0
        ],
        [
          285.0,
          2533.0,
          2256.0,
          2649.0
        ],
        [
          1008.0,
          2642.0,
          2248.0,
          2751.0
        ],
        [
          285.0,
          2751.0,
          2256.0,
          2814.0
        ],
        [
          893.0,
          2827.0,
          2248.0,
          2943.0
        ],
        [
          285.0,
          2956.0,
          1710.0,
          3015.0
        ]
      ],
      "tokens_selected": 1604,
      "tokens_all_ocr": 1604,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1109,
      "question": "Using the caption\u2019s color key and the Difference panel, what color indicates over-reduction, and what is the displayed max over-reduction?",
      "doc_name": "2404.05865",
      "category": "q-bio",
      "gt_bboxes": [
        [
          271.0,
          1711.0,
          2285.0,
          2989.0
        ],
        [
          480.0,
          400.0,
          2028.0,
          1669.0
        ]
      ],
      "pred_bboxes": [
        [
          500.0,
          412.0,
          2013.0,
          1479.0
        ],
        [
          293.0,
          1727.0,
          2253.0,
          2801.0
        ],
        [
          523.0,
          1493.0,
          1901.0,
          1654.0
        ],
        [
          319.0,
          2814.0,
          2162.0,
          2976.0
        ]
      ],
      "tokens_selected": 4049,
      "tokens_all_ocr": 4059,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1117,
      "question": "Which gene is associated with partial loss of a DNA-binding domain, and what tick mark lies immediately left of 0.00 on the Differential Score axis?",
      "doc_name": "2410.10919",
      "category": "q-bio",
      "gt_bboxes": [
        [
          164.0,
          188.0,
          2312.0,
          2148.0
        ],
        [
          167.0,
          2218.0,
          2315.0,
          3203.0
        ]
      ],
      "pred_bboxes": [
        [
          404.0,
          193.0,
          2061.0,
          1871.0
        ],
        [
          181.0,
          1924.0,
          2297.0,
          2134.0
        ],
        [
          181.0,
          2212.0,
          2297.0,
          2510.0
        ],
        [
          181.0,
          2517.0,
          2297.0,
          2991.0
        ],
        [
          181.0,
          2998.0,
          2297.0,
          3174.0
        ]
      ],
      "tokens_selected": 3585,
      "tokens_all_ocr": 3585,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1138,
      "question": "In Figure 4\u2019s Persistent Images heatmap, what value labels the colorbar\u2019s top, and according to the reward-functions sentence, what do those functions incorporate?",
      "doc_name": "2411.14726",
      "category": "q-bio",
      "gt_bboxes": [
        [
          613.0,
          312.0,
          1927.0,
          990.0
        ],
        [
          439.0,
          1469.0,
          2106.0,
          1583.0
        ]
      ],
      "pred_bboxes": [
        [
          444.0,
          1612.0,
          1115.0,
          1661.0
        ],
        [
          444.0,
          2758.0,
          1008.0,
          2807.0
        ],
        [
          441.0,
          1073.0,
          852.0,
          1123.0
        ],
        [
          615.0,
          310.0,
          1901.0,
          895.0
        ],
        [
          441.0,
          1149.0,
          2103.0,
          1337.0
        ],
        [
          441.0,
          1469.0,
          2100.0,
          1565.0
        ],
        [
          441.0,
          1687.0,
          2103.0,
          1872.0
        ],
        [
          893.0,
          1935.0,
          2098.0,
          1991.0
        ],
        [
          444.0,
          2028.0,
          2103.0,
          2216.0
        ],
        [
          643.0,
          2302.0,
          2098.0,
          2477.0
        ],
        [
          444.0,
          2523.0,
          2103.0,
          2712.0
        ],
        [
          441.0,
          2834.0,
          2100.0,
          2930.0
        ],
        [
          906.0,
          2956.0,
          1636.0,
          3009.0
        ]
      ],
      "tokens_selected": 1655,
      "tokens_all_ocr": 1673,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1206,
      "question": "In the first crop, which acronym names the continuous-time conditions guiding gradient updates, and in the second crop, what year is cited with Merton?",
      "doc_name": "2412.13101",
      "category": "q-fin",
      "gt_bboxes": [
        [
          473.0,
          1527.0,
          2003.0,
          2336.0
        ],
        [
          348.0,
          2545.0,
          2121.0,
          2812.0
        ]
      ],
      "pred_bboxes": [
        [
          1137.0,
          1460.0,
          1338.0,
          1516.0
        ],
        [
          489.0,
          586.0,
          1986.0,
          790.0
        ],
        [
          814.0,
          860.0,
          1658.0,
          934.0
        ],
        [
          389.0,
          1007.0,
          2086.0,
          1127.0
        ],
        [
          489.0,
          1541.0,
          1989.0,
          2338.0
        ],
        [
          365.0,
          2552.0,
          2110.0,
          2795.0
        ]
      ],
      "tokens_selected": 337,
      "tokens_all_ocr": 348,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1217,
      "question": "In Fig. 10, which node receives arrows from both j0 and j1, and in Eq. (A56) what probability multiplies p_{i_l j_l} p_{j_l k_l} in the second summation?",
      "doc_name": "2412.16122",
      "category": "q-fin",
      "gt_bboxes": [
        [
          285.0,
          271.0,
          2245.0,
          1326.0
        ],
        [
          283.0,
          1400.0,
          2260.0,
          3097.0
        ]
      ],
      "pred_bboxes": [
        [
          663.0,
          280.0,
          1888.0,
          1053.0
        ],
        [
          288.0,
          1159.0,
          2246.0,
          1318.0
        ],
        [
          349.0,
          1393.0,
          2067.0,
          1466.0
        ],
        [
          408.0,
          1509.0,
          2241.0,
          2279.0
        ],
        [
          288.0,
          2309.0,
          2251.0,
          3081.0
        ]
      ],
      "tokens_selected": 2105,
      "tokens_all_ocr": 2105,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1219,
      "question": "According to the text and schematic, what is the global parameter fitted to match the empirical graph density, and approximately by what factor does the node count decrease from 'Firm level 300k Nodes' to '2-digits ~80 Nodes'?",
      "doc_name": "2412.16122",
      "category": "q-fin",
      "gt_bboxes": [
        [
          328.0,
          297.0,
          2208.0,
          1057.0
        ],
        [
          274.0,
          1149.0,
          2271.0,
          3091.0
        ]
      ],
      "pred_bboxes": [
        [
          722.0,
          290.0,
          1812.0,
          891.0
        ],
        [
          349.0,
          981.0,
          2169.0,
          1047.0
        ],
        [
          288.0,
          1142.0,
          2251.0,
          1654.0
        ],
        [
          288.0,
          1684.0,
          2251.0,
          2893.0
        ],
        [
          293.0,
          2923.0,
          2246.0,
          3078.0
        ]
      ],
      "tokens_selected": 1313,
      "tokens_all_ocr": 1313,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1241,
      "question": "According to the crops, in what class size are mechanics easy, and what are presenters told to load in a browser tab?",
      "doc_name": "2309.06983",
      "category": "stat",
      "gt_bboxes": [
        [
          334.0,
          614.0,
          2214.0,
          1300.0
        ],
        [
          337.0,
          289.0,
          2220.0,
          560.0
        ]
      ],
      "pred_bboxes": [
        [
          339.0,
          290.0,
          2213.0,
          538.0
        ],
        [
          339.0,
          614.0,
          2210.0,
          862.0
        ],
        [
          451.0,
          944.0,
          2098.0,
          1284.0
        ],
        [
          339.0,
          1367.0,
          2210.0,
          1615.0
        ],
        [
          451.0,
          1701.0,
          2095.0,
          1856.0
        ],
        [
          339.0,
          1939.0,
          2210.0,
          2186.0
        ],
        [
          451.0,
          2272.0,
          2095.0,
          2612.0
        ]
      ],
      "tokens_selected": 337,
      "tokens_all_ocr": 337,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1260,
      "question": "How much larger is the Collaboration\u2013Flexibility correlation than TeamEngagement\u2013Flexibility in the heatmap, and what number appears in the Normalization denominator?",
      "doc_name": "2409.14197",
      "category": "stat",
      "gt_bboxes": [
        [
          605.0,
          297.0,
          1876.0,
          1500.0
        ],
        [
          348.0,
          2037.0,
          2200.0,
          2741.0
        ]
      ],
      "pred_bboxes": [
        [
          1072.0,
          2242.0,
          1470.0,
          2351.0
        ],
        [
          625.0,
          297.0,
          1868.0,
          1304.0
        ],
        [
          962.0,
          1427.0,
          1582.0,
          1489.0
        ],
        [
          352.0,
          1539.0,
          2195.0,
          1882.0
        ],
        [
          354.0,
          2028.0,
          2195.0,
          2252.0
        ],
        [
          510.0,
          2361.0,
          2034.0,
          2490.0
        ],
        [
          352.0,
          2497.0,
          2195.0,
          2728.0
        ]
      ],
      "tokens_selected": 1966,
      "tokens_all_ocr": 1974,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1320,
      "question": "Across both crops, what are the coefficient on \u2211 p_i y_i in w*(y) and the symbol of the cumulative distribution function in program (P3)?",
      "doc_name": "2406.11528",
      "category": "econ",
      "gt_bboxes": [
        [
          302.0,
          2566.0,
          2257.0,
          3047.0
        ],
        [
          278.0,
          302.0,
          2281.0,
          1262.0
        ]
      ],
      "pred_bboxes": [
        [
          362.0,
          822.0,
          1097.0,
          878.0
        ],
        [
          288.0,
          293.0,
          2253.0,
          412.0
        ],
        [
          880.0,
          449.0,
          1664.0,
          601.0
        ],
        [
          288.0,
          647.0,
          2253.0,
          822.0
        ],
        [
          829.0,
          915.0,
          1710.0,
          1053.0
        ],
        [
          357.0,
          1083.0,
          1477.0,
          1142.0
        ],
        [
          824.0,
          1179.0,
          1717.0,
          1311.0
        ],
        [
          288.0,
          1334.0,
          2256.0,
          1552.0
        ],
        [
          288.0,
          1565.0,
          2253.0,
          1684.0
        ],
        [
          673.0,
          1721.0,
          1871.0,
          1872.0
        ],
        [
          357.0,
          1978.0,
          2246.0,
          2041.0
        ],
        [
          707.0,
          2081.0,
          1837.0,
          2193.0
        ],
        [
          893.0,
          2272.0,
          1654.0,
          2418.0
        ],
        [
          288.0,
          2427.0,
          2253.0,
          2546.0
        ],
        [
          288.0,
          2566.0,
          2253.0,
          2685.0
        ],
        [
          536.0,
          2712.0,
          2246.0,
          3035.0
        ]
      ],
      "tokens_selected": 1292,
      "tokens_all_ocr": 1293,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1353,
      "question": "Across the two code snippets, what are DSID, DSD, and the FISTA 'tviter' values, respectively?",
      "doc_name": "2412.10129",
      "category": "cs",
      "gt_bboxes": [
        [
          331.0,
          2570.0,
          2070.0,
          2922.0
        ],
        [
          331.0,
          946.0,
          2031.0,
          1324.0
        ]
      ],
      "pred_bboxes": [
        [
          523.0,
          356.0,
          1919.0,
          852.0
        ],
        [
          290.0,
          891.0,
          2156.0,
          1152.0
        ],
        [
          290.0,
          1255.0,
          2156.0,
          1853.0
        ],
        [
          290.0,
          1856.0,
          2156.0,
          2517.0
        ],
        [
          574.0,
          2550.0,
          2062.0,
          2612.0
        ],
        [
          336.0,
          2626.0,
          2026.0,
          2923.0
        ]
      ],
      "tokens_selected": 1466,
      "tokens_all_ocr": 1466,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1354,
      "question": "According to Figure 2\u2019s caption and Code Snippet 4, what is the visualization range\u2019s upper bound and the value assigned to geo.DSID? Answer as 'upper bound, DSID'.",
      "doc_name": "2412.10129",
      "category": "cs",
      "gt_bboxes": [
        [
          292.0,
          351.0,
          2166.0,
          1603.0
        ],
        [
          331.0,
          946.0,
          2031.0,
          1324.0
        ]
      ],
      "pred_bboxes": [
        [
          523.0,
          356.0,
          1919.0,
          1288.0
        ],
        [
          293.0,
          1327.0,
          2156.0,
          1598.0
        ],
        [
          293.0,
          1697.0,
          2154.0,
          1830.0
        ],
        [
          293.0,
          1833.0,
          2156.0,
          2361.0
        ],
        [
          617.0,
          2394.0,
          2021.0,
          2457.0
        ],
        [
          331.0,
          2470.0,
          1812.0,
          2910.0
        ]
      ],
      "tokens_selected": 2191,
      "tokens_all_ocr": 2191,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1367,
      "question": "Across the two figures, which bracketed lyric tag appears exactly twice, and which right-side spectrogram panel is enclosed by the orange frame?",
      "doc_name": "2412.13786",
      "category": "eess",
      "gt_bboxes": [
        [
          203.0,
          778.0,
          2376.0,
          1511.0
        ],
        [
          223.0,
          1094.0,
          1222.0,
          1663.0
        ]
      ],
      "pred_bboxes": [
        [
          1470.0,
          2355.0,
          2179.0,
          2394.0
        ],
        [
          268.0,
          208.0,
          2276.0,
          597.0
        ],
        [
          216.0,
          634.0,
          2327.0,
          726.0
        ],
        [
          224.0,
          786.0,
          2322.0,
          1334.0
        ],
        [
          216.0,
          1377.0,
          2327.0,
          1512.0
        ],
        [
          216.0,
          1612.0,
          1220.0,
          1740.0
        ],
        [
          216.0,
          1757.0,
          1220.0,
          2338.0
        ],
        [
          216.0,
          2404.0,
          1046.0,
          2444.0
        ],
        [
          216.0,
          2480.0,
          1220.0,
          2933.0
        ],
        [
          1324.0,
          1612.0,
          2327.0,
          2289.0
        ],
        [
          1324.0,
          2431.0,
          2327.0,
          2649.0
        ],
        [
          1324.0,
          2662.0,
          2327.0,
          2926.0
        ]
      ],
      "tokens_selected": 2123,
      "tokens_all_ocr": 2123,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1384,
      "question": "In Table 4, how many Multimodal CoT methods list 'Audio' as their modality, and in Table 7's Emerging Benchmarks, what is the sample-count difference between the largest and smallest 'text, video' benchmarks?",
      "doc_name": "2412.18619",
      "category": "eess",
      "gt_bboxes": [
        [
          182.0,
          349.0,
          1855.0,
          2258.0
        ],
        [
          304.0,
          361.0,
          1706.0,
          1544.0
        ]
      ],
      "pred_bboxes": [
        [
          190.0,
          432.0,
          1838.0,
          1591.0
        ],
        [
          512.0,
          345.0,
          1502.0,
          393.0
        ],
        [
          184.0,
          2309.0,
          1838.0,
          2612.0
        ],
        [
          184.0,
          2639.0,
          1834.0,
          2744.0
        ]
      ],
      "tokens_selected": 1863,
      "tokens_all_ocr": 1863,
      "tokens_full_image": 2210,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1392,
      "question": "In Fig. 1, which projection head corresponds to the pitch-variant embedding space, and in Table III, how many GPUs are used by 'Ours'?",
      "doc_name": "2412.18955",
      "category": "eess",
      "gt_bboxes": [
        [
          1295.0,
          729.0,
          2366.0,
          1922.0
        ],
        [
          190.0,
          719.0,
          1262.0,
          1124.0
        ]
      ],
      "pred_bboxes": [
        [
          349.0,
          204.0,
          2192.0,
          396.0
        ],
        [
          796.0,
          452.0,
          1738.0,
          505.0
        ],
        [
          589.0,
          541.0,
          1952.0,
          644.0
        ],
        [
          199.0,
          756.0,
          1248.0,
          1321.0
        ],
        [
          229.0,
          1321.0,
          1102.0,
          1357.0
        ],
        [
          439.0,
          1417.0,
          1010.0,
          1460.0
        ],
        [
          199.0,
          1489.0,
          1248.0,
          2712.0
        ],
        [
          199.0,
          2721.0,
          1245.0,
          2996.0
        ],
        [
          1403.0,
          743.0,
          2233.0,
          1750.0
        ],
        [
          1291.0,
          1777.0,
          2345.0,
          1915.0
        ],
        [
          1294.0,
          1939.0,
          2345.0,
          2530.0
        ],
        [
          1294.0,
          2540.0,
          2345.0,
          2996.0
        ]
      ],
      "tokens_selected": 2125,
      "tokens_all_ocr": 2125,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1427,
      "question": "In these crops, which page of Bor99 is cited for the fiber bundles report, and which journal\u2019s editorial board is described as shifting toward abstract algebraists/topologists?",
      "doc_name": "2412.05250",
      "category": "math",
      "gt_bboxes": [
        [
          322.0,
          1871.0,
          2230.0,
          2520.0
        ],
        [
          323.0,
          407.0,
          2229.0,
          832.0
        ]
      ],
      "pred_bboxes": [
        [
          324.0,
          396.0,
          2223.0,
          640.0
        ],
        [
          324.0,
          640.0,
          2223.0,
          1123.0
        ],
        [
          324.0,
          1123.0,
          2223.0,
          1486.0
        ],
        [
          444.0,
          1522.0,
          2103.0,
          1826.0
        ],
        [
          324.0,
          1863.0,
          2223.0,
          2226.0
        ],
        [
          326.0,
          2226.0,
          2223.0,
          2345.0
        ],
        [
          444.0,
          2388.0,
          2103.0,
          2510.0
        ]
      ],
      "tokens_selected": 602,
      "tokens_all_ocr": 602,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1455,
      "question": "Across Lemmas 2.6 and 2.7, respectively, what 3-tuple equals (1 \u2297 u)(u \u2297 1)(\u03b1)?",
      "doc_name": "2412.20318",
      "category": "math",
      "gt_bboxes": [
        [
          349.0,
          227.0,
          2137.0,
          1128.0
        ],
        [
          336.0,
          208.0,
          2134.0,
          3012.0
        ]
      ],
      "pred_bboxes": [
        [
          352.0,
          426.0,
          916.0,
          478.0
        ],
        [
          349.0,
          898.0,
          518.0,
          944.0
        ],
        [
          349.0,
          1017.0,
          546.0,
          1063.0
        ],
        [
          1082.0,
          1202.0,
          1401.0,
          1268.0
        ],
        [
          349.0,
          218.0,
          2133.0,
          323.0
        ],
        [
          793.0,
          350.0,
          1687.0,
          406.0
        ],
        [
          349.0,
          518.0,
          2133.0,
          673.0
        ],
        [
          765.0,
          703.0,
          1717.0,
          756.0
        ],
        [
          758.0,
          825.0,
          1728.0,
          881.0
        ],
        [
          893.0,
          948.0,
          1587.0,
          1000.0
        ],
        [
          416.0,
          1073.0,
          1454.0,
          1126.0
        ],
        [
          362.0,
          1318.0,
          2133.0,
          1427.0
        ],
        [
          367.0,
          1440.0,
          2133.0,
          1545.0
        ],
        [
          367.0,
          1559.0,
          2133.0,
          1714.0
        ],
        [
          367.0,
          1727.0,
          2133.0,
          1833.0
        ],
        [
          367.0,
          1846.0,
          2133.0,
          1952.0
        ],
        [
          367.0,
          1965.0,
          2133.0,
          2067.0
        ],
        [
          367.0,
          2081.0,
          2133.0,
          2186.0
        ],
        [
          367.0,
          2200.0,
          2133.0,
          2305.0
        ],
        [
          367.0,
          2318.0,
          2133.0,
          2424.0
        ],
        [
          357.0,
          2437.0,
          2080.0,
          2497.0
        ],
        [
          357.0,
          2510.0,
          2133.0,
          2612.0
        ],
        [
          357.0,
          2626.0,
          2133.0,
          2731.0
        ],
        [
          357.0,
          2748.0,
          2133.0,
          2854.0
        ],
        [
          357.0,
          2867.0,
          2133.0,
          2972.0
        ]
      ],
      "tokens_selected": 1218,
      "tokens_all_ocr": 1219,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1487,
      "question": "According to the captions, which node is added in panel f after isolation, and what notation denotes the neighborhood removed when adding v to the MIS in Fig. 3?",
      "doc_name": "2412.14976",
      "category": "physics",
      "gt_bboxes": [
        [
          203.0,
          200.0,
          2368.0,
          1973.0
        ],
        [
          1302.0,
          217.0,
          2352.0,
          1691.0
        ]
      ],
      "pred_bboxes": [
        [
          1314.0,
          2034.0,
          1391.0,
          2077.0
        ],
        [
          216.0,
          218.0,
          2338.0,
          1324.0
        ],
        [
          216.0,
          1364.0,
          2345.0,
          1948.0
        ],
        [
          219.0,
          2034.0,
          1245.0,
          2418.0
        ],
        [
          219.0,
          2477.0,
          1245.0,
          2857.0
        ],
        [
          216.0,
          2916.0,
          1245.0,
          3012.0
        ],
        [
          1659.0,
          2110.0,
          2338.0,
          2219.0
        ],
        [
          1314.0,
          2242.0,
          2340.0,
          2774.0
        ],
        [
          1314.0,
          2774.0,
          2338.0,
          3012.0
        ]
      ],
      "tokens_selected": 2638,
      "tokens_all_ocr": 2638,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1505,
      "question": "In panel b, which scatter plot has the widest x-axis range, and what are the x and y variables labeled there?",
      "doc_name": "2403.03335",
      "category": "q-bio",
      "gt_bboxes": [
        [
          300.0,
          2709.0,
          2165.0,
          2903.0
        ],
        [
          283.0,
          317.0,
          2228.0,
          1506.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          290.0,
          2098.0,
          478.0
        ],
        [
          285.0,
          634.0,
          2243.0,
          2560.0
        ],
        [
          290.0,
          2708.0,
          2164.0,
          2893.0
        ]
      ],
      "tokens_selected": 371,
      "tokens_all_ocr": 371,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1509,
      "question": "Using the screenshot\u2019s tolerance of 0.300 mm (300 \u00b5m), what is the approximate mean difference from faculty at that tolerance in the Class I Preparations graph?",
      "doc_name": "2404.05865",
      "category": "q-bio",
      "gt_bboxes": [
        [
          268.0,
          277.0,
          2285.0,
          1569.0
        ],
        [
          480.0,
          400.0,
          2028.0,
          1669.0
        ]
      ],
      "pred_bboxes": [
        [
          298.0,
          297.0,
          2256.0,
          1436.0
        ],
        [
          405.0,
          1456.0,
          2118.0,
          1569.0
        ],
        [
          298.0,
          1678.0,
          2256.0,
          2817.0
        ],
        [
          413.0,
          2834.0,
          2144.0,
          2943.0
        ]
      ],
      "tokens_selected": 3868,
      "tokens_all_ocr": 3868,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1522,
      "question": "Between COMPBIAS and ZN_FING, which feature has more labeled proteins in Supplementary Figure S1 but a lower esm650M F1 score in Figure 3?",
      "doc_name": "2410.10919",
      "category": "q-bio",
      "gt_bboxes": [
        [
          182.0,
          1382.0,
          2306.0,
          2455.0
        ],
        [
          224.0,
          352.0,
          2182.0,
          2400.0
        ]
      ],
      "pred_bboxes": [
        [
          183.0,
          330.0,
          1092.0,
          403.0
        ],
        [
          181.0,
          431.0,
          2287.0,
          860.0
        ],
        [
          181.0,
          856.0,
          2287.0,
          1344.0
        ],
        [
          235.0,
          1397.0,
          2235.0,
          2247.0
        ],
        [
          181.0,
          2282.0,
          2292.0,
          2444.0
        ],
        [
          181.0,
          2584.0,
          1142.0,
          2658.0
        ],
        [
          181.0,
          2689.0,
          2292.0,
          3181.0
        ]
      ],
      "tokens_selected": 1956,
      "tokens_all_ocr": 1960,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1548,
      "question": "Across the figures, what are (i) the minimum colorbar value on the 20x20 latent-space heatmap in Fig. 5(a) JSE Top 60 and (ii) the maximum epoch labeled on Fig. 6's x-axis?",
      "doc_name": "2410.22346",
      "category": "q-fin",
      "gt_bboxes": [
        [
          1280.0,
          1539.0,
          2365.0,
          2617.0
        ],
        [
          1287.0,
          1016.0,
          2360.0,
          2053.0
        ]
      ],
      "pred_bboxes": [
        [
          242.0,
          247.0,
          2325.0,
          772.0
        ],
        [
          193.0,
          796.0,
          2348.0,
          1053.0
        ],
        [
          209.0,
          1136.0,
          1225.0,
          1585.0
        ],
        [
          196.0,
          1608.0,
          1250.0,
          1909.0
        ],
        [
          199.0,
          2021.0,
          1248.0,
          2322.0
        ],
        [
          199.0,
          2335.0,
          1248.0,
          2830.0
        ],
        [
          196.0,
          2844.0,
          1248.0,
          2992.0
        ],
        [
          1294.0,
          1139.0,
          2345.0,
          1489.0
        ],
        [
          1294.0,
          1549.0,
          2348.0,
          2229.0
        ],
        [
          1294.0,
          2252.0,
          2345.0,
          2606.0
        ],
        [
          1577.0,
          2712.0,
          2059.0,
          2761.0
        ],
        [
          1294.0,
          2794.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 3034,
      "tokens_all_ocr": 3034,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1580,
      "question": "In the multi-plot figure, which variable is labeled directly above the subplot whose y-axis peaks at 60, and what is the smaller of the two 'Prob. Chi-Square (6)' values shown in the table?",
      "doc_name": "2412.16927",
      "category": "q-fin",
      "gt_bboxes": [
        [
          446.0,
          278.0,
          2098.0,
          512.0
        ],
        [
          287.0,
          513.0,
          2316.0,
          2413.0
        ]
      ],
      "pred_bboxes": [
        [
          1600.0,
          1304.0,
          2008.0,
          1337.0
        ],
        [
          1600.0,
          1403.0,
          1990.0,
          1436.0
        ],
        [
          1600.0,
          1453.0,
          1939.0,
          1486.0
        ],
        [
          1600.0,
          1549.0,
          2093.0,
          1582.0
        ],
        [
          1600.0,
          1255.0,
          1888.0,
          1288.0
        ],
        [
          1600.0,
          1499.0,
          2118.0,
          1536.0
        ]
      ],
      "tokens_selected": 45,
      "tokens_all_ocr": 2161,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1592,
      "question": "Figure 10 summarizes the quasi-power BART model. From Table 1, what are this model\u2019s weight \u03c9 and variance function V(\u03bc)?",
      "doc_name": "2405.20601",
      "category": "stat",
      "gt_bboxes": [
        [
          289.0,
          280.0,
          2272.0,
          1087.0
        ],
        [
          283.0,
          406.0,
          2265.0,
          2929.0
        ]
      ],
      "pred_bboxes": [
        [
          735.0,
          290.0,
          1812.0,
          733.0
        ],
        [
          290.0,
          766.0,
          2256.0,
          1063.0
        ],
        [
          290.0,
          1149.0,
          2256.0,
          1400.0
        ],
        [
          290.0,
          1446.0,
          2256.0,
          2999.0
        ]
      ],
      "tokens_selected": 858,
      "tokens_all_ocr": 858,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1620,
      "question": "Which figure caption includes the erroneous date range '1977\u20131855', and what is the symbol on the horizontal axis in the soft-thresholding operator figure?",
      "doc_name": "2412.15633",
      "category": "stat",
      "gt_bboxes": [
        [
          407.0,
          516.0,
          2061.0,
          1142.0
        ],
        [
          815.0,
          1355.0,
          1664.0,
          2230.0
        ]
      ],
      "pred_bboxes": [
        [
          874.0,
          519.0,
          1586.0,
          948.0
        ],
        [
          422.0,
          1000.0,
          2048.0,
          1123.0
        ],
        [
          422.0,
          1190.0,
          2048.0,
          1313.0
        ],
        [
          645.0,
          1334.0,
          2046.0,
          1492.0
        ],
        [
          486.0,
          1531.0,
          1755.0,
          1597.0
        ],
        [
          422.0,
          1611.0,
          2006.0,
          1682.0
        ],
        [
          682.0,
          1713.0,
          2046.0,
          1861.0
        ],
        [
          422.0,
          1896.0,
          2048.0,
          1962.0
        ],
        [
          802.0,
          1994.0,
          2046.0,
          2127.0
        ],
        [
          422.0,
          2163.0,
          2048.0,
          2229.0
        ],
        [
          804.0,
          2261.0,
          2046.0,
          2391.0
        ],
        [
          422.0,
          2429.0,
          2048.0,
          2735.0
        ],
        [
          422.0,
          2735.0,
          2048.0,
          2914.0
        ]
      ],
      "tokens_selected": 1180,
      "tokens_all_ocr": 1180,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    }
  ]
}

==> anc/ablations/p75_agg-mean_rs-weighted_avg_mo-0.25/bbox_docvqa_benchmark_20251213_201528/progress.md <==
# BBox-DocVQA Benchmark Progress

## Configuration

### Model & Environment

| Setting | Value |
|---------|-------|
| Embedding Model | `colqwen3-4b` |
| DeepSeek Mode | `Gundam` |
| DeepSeek Task | `markdown` |

### Scoring & Thresholding

| Setting | Value |
|---------|-------|
| Threshold Method | `percentile` |
| Token Aggregation | `mean` |
| Region Scoring | `weighted_avg` |
| Percentile | `75.0` |
| Top-K | `None` |
| Min Patch Overlap | `0.25` |

### Dataset

| Setting | Value |
|---------|-------|
| Sample Limit | `None` |
| Filter | `Sample IDs: [6, 17, 18, 32, 33, 75, 106, 116, 118, 125, 187, 190, 199, 202, 250, 298, 337, 353, 368, 404, 405, 407, 420, 436, 452, 467, 472, 478, 492, 501, 512, 548, 570, 576, 608, 634, 651, 678, 683, 716, 717, 729, 732, 765, 804, 816, 883, 905, 909, 926, 944, 949, 965, 985, 986, 992, 1109, 1117, 1138, 1206, 1217, 1219, 1241, 1260, 1320, 1353, 1354, 1367, 1384, 1392, 1427, 1455, 1487, 1505, 1509, 1522, 1548, 1580, 1592, 1620]` |

## Progress

**Processed:** 80/80

**Hit Rates:** IoU@0.25: 73/80 (91.2%) | IoU@0.5: 55/80 (68.8%) | IoU@0.7: 26/80 (32.5%)

## Category Breakdown

| Category | N | Mean IoU | IoU@0.25 | IoU@0.5 | IoU@0.7 | Det IoU | Det@0.5 |
|----------|---:|--------:|--------:|--------:|--------:|--------:|--------:|
| cs | 10 | 0.723 | 100.0% | 70.0% | 50.0% | 0.723 | 70.0% |
| econ | 10 | 0.384 | 60.0% | 30.0% | 10.0% | 0.384 | 30.0% |
| eess | 10 | 0.675 | 100.0% | 80.0% | 30.0% | 0.675 | 80.0% |
| math | 10 | 0.459 | 80.0% | 30.0% | 20.0% | 0.459 | 30.0% |
| physics | 10 | 0.650 | 100.0% | 100.0% | 30.0% | 0.650 | 100.0% |
| q-bio | 10 | 0.734 | 100.0% | 100.0% | 50.0% | 0.734 | 100.0% |
| q-fin | 10 | 0.667 | 100.0% | 80.0% | 40.0% | 0.667 | 80.0% |
| stat | 10 | 0.550 | 90.0% | 60.0% | 30.0% | 0.550 | 60.0% |
| **TOTAL** | **80** | **0.605** | **91.2%** | **68.8%** | **32.5%** | **0.605** | **68.8%** |

## Results

| ID | Document | Category | OCR'd | Sel | IoU | @0.25 | @0.5 | @0.7 | Tok Sel | Tok OCR | Tok Img | Save OCR | Save Img |
|----|----------|----------|-------|-----|-----|-------|------|------|---------|---------|---------|----------|----------|
| 6 | 2311.07631 | cs | 17 | 17 | 0.649 | ✅ | ✅ | ❌ | 600 | 600 | 2,531 | 0% | 76% |
| 17 | 2405.09360 | econ | 36 | 36 | 0.385 | ✅ | ❌ | ❌ | 1,704 | 1,704 | 2,531 | 0% | 33% |
| 18 | 2405.09360 | econ | 42 | 42 | 0.112 | ❌ | ❌ | ❌ | 1,871 | 1,871 | 2,531 | 0% | 26% |
| 32 | 2406.11528 | econ | 19 | 18 | 0.105 | ❌ | ❌ | ❌ | 1,167 | 1,169 | 2,531 | 0% | 54% |
| 33 | 2406.11528 | econ | 16 | 16 | 0.161 | ❌ | ❌ | ❌ | 1,518 | 1,518 | 2,531 | 0% | 40% |
| 75 | 2410.14317 | econ | 12 | 12 | 0.256 | ✅ | ❌ | ❌ | 767 | 767 | 2,531 | 0% | 70% |
| 106 | 2412.07948 | eess | 14 | 14 | 0.699 | ✅ | ✅ | ❌ | 2,296 | 2,296 | 2,531 | 0% | 9% |
| 116 | 2412.09651 | cs | 7 | 7 | 0.974 | ✅ | ✅ | ✅ | 841 | 841 | 2,316 | 0% | 64% |
| 118 | 2412.09651 | cs | 8 | 8 | 0.944 | ✅ | ✅ | ✅ | 1,861 | 1,861 | 2,316 | 0% | 20% |
| 125 | 2412.10129 | cs | 9 | 9 | 0.462 | ✅ | ❌ | ❌ | 1,504 | 1,504 | 2,531 | 0% | 41% |
| 187 | 2412.17966 | cs | 16 | 16 | 0.982 | ✅ | ✅ | ✅ | 2,147 | 2,147 | 2,531 | 0% | 15% |
| 190 | 2412.18619 | eess | 9 | 9 | 0.546 | ✅ | ✅ | ❌ | 1,338 | 1,338 | 2,210 | 0% | 39% |
| 199 | 2412.18619 | eess | 4 | 4 | 0.836 | ✅ | ✅ | ✅ | 3,134 | 3,134 | 2,210 | 0% | -42% |
| 202 | 2412.18823 | cs | 3 | 3 | 0.331 | ✅ | ❌ | ❌ | 1,876 | 1,876 | 2,531 | 0% | 26% |
| 250 | 2412.20486 | cs | 9 | 9 | 0.874 | ✅ | ✅ | ✅ | 2,946 | 2,946 | 2,531 | 0% | -16% |
| 298 | 2412.05250 | math | 6 | 6 | 0.397 | ✅ | ❌ | ❌ | 663 | 663 | 2,531 | 0% | 74% |
| 337 | 2412.12372 | math | 19 | 19 | 0.279 | ✅ | ❌ | ❌ | 1,587 | 1,587 | 2,531 | 0% | 37% |
| 353 | 2412.12446 | math | 10 | 10 | 0.956 | ✅ | ✅ | ✅ | 1,778 | 1,778 | 2,316 | 0% | 23% |
| 368 | 2412.20966 | math | 10 | 10 | 0.937 | ✅ | ✅ | ✅ | 1,062 | 1,062 | 2,531 | 0% | 58% |
| 404 | 2411.15169 | physics | 6 | 6 | 0.592 | ✅ | ✅ | ❌ | 1,784 | 1,784 | 2,531 | 0% | 30% |
| 405 | 2411.15169 | physics | 7 | 7 | 0.587 | ✅ | ✅ | ❌ | 1,610 | 1,610 | 2,531 | 0% | 36% |
| 407 | 2411.15169 | physics | 9 | 9 | 0.877 | ✅ | ✅ | ✅ | 2,120 | 2,120 | 2,531 | 0% | 16% |
| 420 | 2412.10069 | physics | 4 | 4 | 0.767 | ✅ | ✅ | ✅ | 559 | 559 | 2,531 | 0% | 78% |
| 436 | 2412.14976 | physics | 6 | 6 | 0.528 | ✅ | ✅ | ❌ | 2,288 | 2,288 | 2,531 | 0% | 10% |
| 452 | 2412.17161 | physics | 12 | 12 | 0.658 | ✅ | ✅ | ❌ | 2,351 | 2,351 | 2,531 | 0% | 7% |
| 467 | 2501.00176 | physics | 10 | 10 | 0.616 | ✅ | ✅ | ❌ | 4,122 | 4,122 | 2,531 | 0% | -63% |
| 472 | 2501.00475 | physics | 25 | 25 | 0.833 | ✅ | ✅ | ✅ | 2,663 | 2,663 | 2,531 | 0% | -5% |
| 478 | 2501.00475 | physics | 9 | 9 | 0.531 | ✅ | ✅ | ❌ | 2,424 | 2,424 | 2,531 | 0% | 4% |
| 492 | 2404.05865 | q-bio | 4 | 4 | 0.868 | ✅ | ✅ | ✅ | 2,454 | 2,454 | 2,531 | 0% | 3% |
| 501 | 2410.10919 | q-bio | 5 | 5 | 0.614 | ✅ | ✅ | ❌ | 2,637 | 2,637 | 2,316 | 0% | -14% |
| 512 | 2411.12087 | q-bio | 10 | 10 | 0.698 | ✅ | ✅ | ❌ | 1,741 | 1,741 | 2,531 | 0% | 31% |
| 548 | 2411.16084 | q-bio | 5 | 5 | 0.957 | ✅ | ✅ | ✅ | 711 | 711 | 2,531 | 0% | 72% |
| 570 | 2410.22346 | q-fin | 13 | 13 | 0.484 | ✅ | ❌ | ❌ | 3,549 | 3,549 | 2,531 | 0% | -40% |
| 576 | 2410.22346 | q-fin | 12 | 12 | 0.535 | ✅ | ✅ | ❌ | 3,034 | 3,034 | 2,531 | 0% | -20% |
| 608 | 2412.12458 | q-fin | 4 | 4 | 0.880 | ✅ | ✅ | ✅ | 4,738 | 4,738 | 2,531 | 0% | -87% |
| 634 | 2412.16122 | q-fin | 6 | 6 | 0.967 | ✅ | ✅ | ✅ | 405 | 405 | 2,531 | 0% | 84% |
| 651 | 2412.16927 | q-fin | 7 | 7 | 0.807 | ✅ | ✅ | ✅ | 3,121 | 3,121 | 2,531 | 0% | -23% |
| 678 | 2405.20601 | stat | 6 | 6 | 0.621 | ✅ | ✅ | ❌ | 2,008 | 2,008 | 2,531 | 0% | 21% |
| 683 | 2405.20601 | stat | 6 | 6 | 0.704 | ✅ | ✅ | ✅ | 1,719 | 1,719 | 2,531 | 0% | 32% |
| 716 | 2411.04729 | stat | 10 | 10 | 0.272 | ✅ | ❌ | ❌ | 924 | 924 | 2,316 | 0% | 60% |
| 717 | 2411.04729 | stat | 12 | 12 | 0.287 | ✅ | ❌ | ❌ | 1,228 | 1,228 | 2,316 | 0% | 47% |
| 729 | 2412.11303 | stat | 10 | 10 | 0.734 | ✅ | ✅ | ✅ | 3,033 | 3,033 | 2,531 | 0% | -20% |
| 732 | 2412.11303 | stat | 15 | 15 | 0.946 | ✅ | ✅ | ✅ | 1,103 | 1,103 | 2,531 | 0% | 56% |
| 765 | 2406.05299 | econ | 15 | 15 | 0.591 | ✅ | ✅ | ❌ | 744 | 744 | 2,316 | 0% | 68% |
| 804 | 2410.14317 | econ | 9 | 9 | 0.236 | ❌ | ❌ | ❌ | 616 | 616 | 2,531 | 0% | 76% |
| 816 | 2411.15797 | econ | 6 | 6 | 0.920 | ✅ | ✅ | ✅ | 2,444 | 2,444 | 2,531 | 0% | 3% |
| 883 | 2412.16977 | eess | 15 | 15 | 0.838 | ✅ | ✅ | ✅ | 1,600 | 1,600 | 2,531 | 0% | 37% |
| 905 | 2412.18955 | eess | 15 | 15 | 0.650 | ✅ | ✅ | ❌ | 3,034 | 3,034 | 2,531 | 0% | -20% |
| 909 | 2412.18955 | eess | 6 | 6 | 0.939 | ✅ | ✅ | ✅ | 594 | 594 | 2,531 | 0% | 77% |
| 926 | 2412.20176 | econ | 10 | 10 | 0.691 | ✅ | ✅ | ❌ | 741 | 741 | 2,318 | 0% | 68% |
| 944 | 2501.00038 | eess | 18 | 18 | 0.469 | ✅ | ❌ | ❌ | 1,501 | 1,501 | 2,531 | 0% | 41% |
| 949 | 2501.03254 | cs | 3 | 3 | 0.943 | ✅ | ✅ | ✅ | 2,036 | 2,036 | 2,531 | 0% | 20% |
| 965 | 2412.05250 | math | 17 | 17 | 0.425 | ✅ | ❌ | ❌ | 916 | 916 | 2,531 | 0% | 64% |
| 985 | 2412.12319 | math | 16 | 16 | 0.312 | ✅ | ❌ | ❌ | 1,132 | 1,132 | 2,531 | 0% | 55% |
| 986 | 2412.12319 | math | 10 | 10 | 0.439 | ✅ | ❌ | ❌ | 1,314 | 1,314 | 2,531 | 0% | 48% |
| 992 | 2412.12372 | math | 23 | 23 | 0.203 | ❌ | ❌ | ❌ | 1,604 | 1,604 | 2,531 | 0% | 37% |
| 1109 | 2404.05865 | q-bio | 5 | 5 | 0.820 | ✅ | ✅ | ✅ | 4,059 | 4,059 | 2,531 | 0% | -60% |
| 1117 | 2410.10919 | q-bio | 5 | 5 | 0.567 | ✅ | ✅ | ❌ | 3,585 | 3,585 | 2,316 | 0% | -55% |
| 1138 | 2411.14726 | q-bio | 15 | 15 | 0.839 | ✅ | ✅ | ✅ | 1,673 | 1,673 | 2,531 | 0% | 34% |
| 1206 | 2412.13101 | q-fin | 8 | 8 | 0.928 | ✅ | ✅ | ✅ | 348 | 348 | 2,316 | 0% | 85% |
| 1217 | 2412.16122 | q-fin | 5 | 5 | 0.455 | ✅ | ❌ | ❌ | 2,105 | 2,105 | 2,531 | 0% | 17% |
| 1219 | 2412.16122 | q-fin | 5 | 5 | 0.531 | ✅ | ✅ | ❌ | 1,313 | 1,313 | 2,531 | 0% | 48% |
| 1241 | 2309.06983 | stat | 7 | 7 | 0.672 | ✅ | ✅ | ❌ | 337 | 337 | 2,531 | 0% | 87% |
| 1260 | 2409.14197 | stat | 8 | 8 | 0.573 | ✅ | ✅ | ❌ | 1,974 | 1,974 | 2,531 | 0% | 22% |
| 1320 | 2406.11528 | econ | 17 | 17 | 0.383 | ✅ | ❌ | ❌ | 1,293 | 1,293 | 2,531 | 0% | 49% |
| 1353 | 2412.10129 | cs | 6 | 6 | 0.632 | ✅ | ✅ | ❌ | 1,466 | 1,466 | 2,531 | 0% | 42% |
| 1354 | 2412.10129 | cs | 6 | 6 | 0.440 | ✅ | ❌ | ❌ | 2,191 | 2,191 | 2,531 | 0% | 13% |
| 1367 | 2412.13786 | eess | 12 | 12 | 0.455 | ✅ | ❌ | ❌ | 2,123 | 2,123 | 2,531 | 0% | 16% |
| 1384 | 2412.18619 | eess | 4 | 4 | 0.687 | ✅ | ✅ | ❌ | 1,863 | 1,863 | 2,210 | 0% | 16% |
| 1392 | 2412.18955 | eess | 12 | 12 | 0.628 | ✅ | ✅ | ❌ | 2,125 | 2,125 | 2,531 | 0% | 16% |
| 1427 | 2412.05250 | math | 7 | 7 | 0.535 | ✅ | ✅ | ❌ | 602 | 602 | 2,531 | 0% | 76% |
| 1455 | 2412.20318 | math | 26 | 26 | 0.113 | ❌ | ❌ | ❌ | 1,219 | 1,219 | 2,531 | 0% | 52% |
| 1487 | 2412.14976 | physics | 9 | 9 | 0.514 | ✅ | ✅ | ❌ | 2,638 | 2,638 | 2,531 | 0% | -4% |
| 1505 | 2403.03335 | q-bio | 3 | 3 | 0.662 | ✅ | ✅ | ❌ | 371 | 371 | 2,531 | 0% | 85% |
| 1509 | 2404.05865 | q-bio | 4 | 4 | 0.737 | ✅ | ✅ | ✅ | 3,868 | 3,868 | 2,531 | 0% | -53% |
| 1522 | 2410.10919 | q-bio | 8 | 8 | 0.577 | ✅ | ✅ | ❌ | 1,960 | 1,960 | 2,316 | 0% | 15% |
| 1548 | 2410.22346 | q-fin | 12 | 12 | 0.511 | ✅ | ✅ | ❌ | 3,034 | 3,034 | 2,531 | 0% | -20% |
| 1580 | 2412.16927 | q-fin | 23 | 23 | 0.575 | ✅ | ✅ | ❌ | 2,161 | 2,161 | 2,531 | 0% | 15% |
| 1592 | 2405.20601 | stat | 4 | 4 | 0.466 | ✅ | ❌ | ❌ | 858 | 858 | 2,531 | 0% | 66% |
| 1620 | 2412.15633 | stat | 13 | 13 | 0.224 | ❌ | ❌ | ❌ | 1,180 | 1,180 | 2,316 | 0% | 49% |
| **Total** | | | **866** | **865** | | | | | **145,608** | **145,610** | **198,939** | **0%** | **27%** |

## Summary

- **Mean IoU:** 0.605
- **IoU@0.25:** 73/80 (91.2%)
- **IoU@0.5:** 55/80 (68.8%)
- **IoU@0.7:** 26/80 (32.5%)

**Token Totals:** Selected 145,608 | All OCR 145,610 | Full Image 198,939

**Savings:** 0.0% vs All OCR | 26.8% vs Full Image


==> anc/ablations/p75_agg-mean_rs-weighted_avg_mo-0.25/bbox_docvqa_benchmark_20251213_201528/summary.json <==
{
  "token_summary": {
    "total_tokens_selected": 145608,
    "total_tokens_all_ocr": 145610,
    "total_tokens_full_image": 198939,
    "savings_vs_all_ocr": "0.0%",
    "savings_vs_full_image": "26.8%"
  },
  "failed_count": 0,
  "sample_results": [
    {
      "sample_id": 6,
      "question": "In the described spiral process, between which two poles does it oscillate, and what page number is cited for the processual definition?",
      "doc_name": "2311.07631",
      "category": "cs",
      "gt_bboxes": [
        [
          290.0,
          2025.0,
          2245.0,
          2985.0
        ]
      ],
      "pred_bboxes": [
        [
          339.0,
          297.0,
          2141.0,
          389.0
        ],
        [
          339.0,
          432.0,
          2105.0,
          554.0
        ],
        [
          339.0,
          584.0,
          2090.0,
          706.0
        ],
        [
          296.0,
          749.0,
          722.0,
          806.0
        ],
        [
          293.0,
          832.0,
          987.0,
          1057.0
        ],
        [
          293.0,
          1080.0,
          2238.0,
          1255.0
        ],
        [
          339.0,
          1275.0,
          2213.0,
          1403.0
        ],
        [
          339.0,
          1417.0,
          2169.0,
          1542.0
        ],
        [
          339.0,
          1559.0,
          2182.0,
          1681.0
        ],
        [
          339.0,
          1697.0,
          2008.0,
          1820.0
        ],
        [
          339.0,
          1839.0,
          2197.0,
          1962.0
        ],
        [
          293.0,
          2008.0,
          783.0,
          2064.0
        ],
        [
          293.0,
          2090.0,
          561.0,
          2143.0
        ],
        [
          293.0,
          2150.0,
          513.0,
          2200.0
        ],
        [
          293.0,
          2206.0,
          1008.0,
          2259.0
        ],
        [
          293.0,
          2266.0,
          571.0,
          2315.0
        ],
        [
          293.0,
          2338.0,
          2248.0,
          2963.0
        ]
      ],
      "tokens_selected": 600,
      "tokens_all_ocr": 600,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 17,
      "question": "According to equation (18), (C)UA holds if which two PD expressions are zero?",
      "doc_name": "2405.09360",
      "category": "econ",
      "gt_bboxes": [
        [
          1327.0,
          2322.0,
          2331.0,
          2827.0
        ]
      ],
      "pred_bboxes": [
        [
          1327.0,
          2005.0,
          1403.0,
          2048.0
        ],
        [
          216.0,
          1126.0,
          418.0,
          1172.0
        ],
        [
          216.0,
          224.0,
          1217.0,
          505.0
        ],
        [
          219.0,
          538.0,
          712.0,
          587.0
        ],
        [
          216.0,
          594.0,
          1217.0,
          776.0
        ],
        [
          216.0,
          776.0,
          1217.0,
          961.0
        ],
        [
          216.0,
          957.0,
          1217.0,
          1053.0
        ],
        [
          513.0,
          1060.0,
          924.0,
          1119.0
        ],
        [
          216.0,
          1172.0,
          1217.0,
          1357.0
        ],
        [
          234.0,
          1360.0,
          1217.0,
          1423.0
        ],
        [
          216.0,
          1427.0,
          1217.0,
          1519.0
        ],
        [
          216.0,
          1526.0,
          1217.0,
          1618.0
        ],
        [
          234.0,
          1628.0,
          1217.0,
          1929.0
        ],
        [
          216.0,
          1942.0,
          1217.0,
          2223.0
        ],
        [
          216.0,
          2259.0,
          492.0,
          2305.0
        ],
        [
          216.0,
          2315.0,
          1217.0,
          2682.0
        ],
        [
          216.0,
          2685.0,
          1217.0,
          2824.0
        ],
        [
          216.0,
          2834.0,
          1217.0,
          2933.0
        ],
        [
          1531.0,
          237.0,
          2062.0,
          753.0
        ],
        [
          1324.0,
          868.0,
          2327.0,
          967.0
        ],
        [
          1608.0,
          1043.0,
          2039.0,
          1100.0
        ],
        [
          1327.0,
          1106.0,
          2327.0,
          1387.0
        ],
        [
          1327.0,
          1387.0,
          2327.0,
          1578.0
        ],
        [
          1671.0,
          1595.0,
          1990.0,
          1654.0
        ],
        [
          1327.0,
          1668.0,
          2016.0,
          1717.0
        ],
        [
          1327.0,
          1717.0,
          2327.0,
          1856.0
        ],
        [
          1327.0,
          1863.0,
          2284.0,
          1912.0
        ],
        [
          1625.0,
          1922.0,
          2327.0,
          1985.0
        ],
        [
          1352.0,
          2057.0,
          2299.0,
          2173.0
        ],
        [
          1327.0,
          2186.0,
          2327.0,
          2279.0
        ],
        [
          1327.0,
          2312.0,
          2156.0,
          2365.0
        ],
        [
          1327.0,
          2371.0,
          2327.0,
          2566.0
        ],
        [
          1605.0,
          2579.0,
          2327.0,
          2639.0
        ],
        [
          1735.0,
          2649.0,
          2327.0,
          2708.0
        ],
        [
          1327.0,
          2725.0,
          2325.0,
          2821.0
        ],
        [
          1327.0,
          2834.0,
          2325.0,
          2930.0
        ]
      ],
      "tokens_selected": 1704,
      "tokens_all_ocr": 1704,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 18,
      "question": "In Proposition 8\u2019s second claim, what factor multiplies \u03b5\u00b7K in the no-disadvantage bound, and which norm of PD is used in the inequality for |UD|?",
      "doc_name": "2405.09360",
      "category": "econ",
      "gt_bboxes": [
        [
          1324.0,
          731.0,
          2339.0,
          2938.0
        ]
      ],
      "pred_bboxes": [
        [
          645.0,
          218.0,
          791.0,
          267.0
        ],
        [
          214.0,
          280.0,
          1212.0,
          379.0
        ],
        [
          365.0,
          399.0,
          1074.0,
          614.0
        ],
        [
          214.0,
          627.0,
          1212.0,
          723.0
        ],
        [
          482.0,
          743.0,
          957.0,
          891.0
        ],
        [
          216.0,
          911.0,
          791.0,
          961.0
        ],
        [
          387.0,
          981.0,
          1212.0,
          1129.0
        ],
        [
          216.0,
          1149.0,
          1033.0,
          1199.0
        ],
        [
          252.0,
          1222.0,
          1186.0,
          1281.0
        ],
        [
          216.0,
          1308.0,
          893.0,
          1357.0
        ],
        [
          255.0,
          1380.0,
          1212.0,
          1526.0
        ],
        [
          216.0,
          1549.0,
          1212.0,
          1658.0
        ],
        [
          260.0,
          1681.0,
          1212.0,
          1833.0
        ],
        [
          216.0,
          1846.0,
          1212.0,
          1945.0
        ],
        [
          216.0,
          1972.0,
          1212.0,
          2117.0
        ],
        [
          630.0,
          2147.0,
          816.0,
          2200.0
        ],
        [
          216.0,
          2223.0,
          1212.0,
          2318.0
        ],
        [
          313.0,
          2345.0,
          1115.0,
          2513.0
        ],
        [
          216.0,
          2533.0,
          1212.0,
          2774.0
        ],
        [
          280.0,
          2801.0,
          1212.0,
          2857.0
        ],
        [
          216.0,
          2883.0,
          906.0,
          2933.0
        ],
        [
          1324.0,
          221.0,
          2325.0,
          317.0
        ],
        [
          1324.0,
          346.0,
          2325.0,
          396.0
        ],
        [
          1380.0,
          422.0,
          2266.0,
          485.0
        ],
        [
          1324.0,
          508.0,
          2325.0,
          696.0
        ],
        [
          1324.0,
          726.0,
          2325.0,
          822.0
        ],
        [
          1352.0,
          839.0,
          2325.0,
          1073.0
        ],
        [
          1728.0,
          1106.0,
          2011.0,
          1159.0
        ],
        [
          1324.0,
          1182.0,
          1983.0,
          1232.0
        ],
        [
          1347.0,
          1258.0,
          2299.0,
          1321.0
        ],
        [
          1324.0,
          1344.0,
          1822.0,
          1390.0
        ],
        [
          1378.0,
          1420.0,
          2281.0,
          1479.0
        ],
        [
          1324.0,
          1499.0,
          2325.0,
          1750.0
        ],
        [
          1608.0,
          1773.0,
          2034.0,
          1830.0
        ],
        [
          1324.0,
          1856.0,
          2325.0,
          2008.0
        ],
        [
          1608.0,
          2041.0,
          2034.0,
          2097.0
        ],
        [
          1324.0,
          2127.0,
          2325.0,
          2229.0
        ],
        [
          1324.0,
          2229.0,
          2325.0,
          2325.0
        ],
        [
          1631.0,
          2348.0,
          2016.0,
          2404.0
        ],
        [
          1324.0,
          2424.0,
          2325.0,
          2612.0
        ],
        [
          1327.0,
          2636.0,
          2325.0,
          2774.0
        ],
        [
          1324.0,
          2794.0,
          2325.0,
          2933.0
        ]
      ],
      "tokens_selected": 1871,
      "tokens_all_ocr": 1871,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 32,
      "question": "According to inequality (5), which denominator appears under (\u2211\u221ac_i(a_i))^2?",
      "doc_name": "2406.11528",
      "category": "econ",
      "gt_bboxes": [
        [
          281.0,
          1453.0,
          2263.0,
          2912.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          293.0,
          2253.0,
          416.0
        ],
        [
          1023.0,
          459.0,
          1523.0,
          597.0
        ],
        [
          747.0,
          670.0,
          1791.0,
          822.0
        ],
        [
          290.0,
          842.0,
          2253.0,
          967.0
        ],
        [
          362.0,
          967.0,
          1454.0,
          1024.0
        ],
        [
          850.0,
          1066.0,
          1694.0,
          1212.0
        ],
        [
          293.0,
          1238.0,
          1694.0,
          1304.0
        ],
        [
          362.0,
          1334.0,
          1161.0,
          1393.0
        ],
        [
          290.0,
          1453.0,
          2253.0,
          1572.0
        ],
        [
          1084.0,
          1612.0,
          1460.0,
          1734.0
        ],
        [
          288.0,
          1763.0,
          1822.0,
          1823.0
        ],
        [
          931.0,
          1866.0,
          1620.0,
          2024.0
        ],
        [
          288.0,
          2054.0,
          1937.0,
          2117.0
        ],
        [
          691.0,
          2157.0,
          2246.0,
          2309.0
        ],
        [
          290.0,
          2345.0,
          699.0,
          2398.0
        ],
        [
          786.0,
          2394.0,
          2246.0,
          2550.0
        ],
        [
          288.0,
          2573.0,
          2248.0,
          2728.0
        ],
        [
          969.0,
          2758.0,
          2246.0,
          2906.0
        ]
      ],
      "tokens_selected": 1167,
      "tokens_all_ocr": 1169,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 33,
      "question": "In the final inequality, E_Fw[y \u2212 w(y)] is bounded by what expression that is set equal to u(\u03b1*)/\u2212ln(1\u2212\u03b1*)?",
      "doc_name": "2406.11528",
      "category": "econ",
      "gt_bboxes": [
        [
          290.0,
          965.0,
          2254.0,
          2639.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          297.0,
          717.0,
          353.0
        ],
        [
          290.0,
          369.0,
          2253.0,
          518.0
        ],
        [
          365.0,
          554.0,
          2026.0,
          792.0
        ],
        [
          290.0,
          806.0,
          2253.0,
          924.0
        ],
        [
          290.0,
          951.0,
          2253.0,
          1142.0
        ],
        [
          862.0,
          1172.0,
          1679.0,
          1284.0
        ],
        [
          290.0,
          1304.0,
          2253.0,
          1476.0
        ],
        [
          740.0,
          1479.0,
          1804.0,
          1552.0
        ],
        [
          290.0,
          1562.0,
          2253.0,
          1678.0
        ],
        [
          806.0,
          1707.0,
          1735.0,
          1800.0
        ],
        [
          290.0,
          1820.0,
          2195.0,
          1882.0
        ],
        [
          439.0,
          1909.0,
          2098.0,
          2229.0
        ],
        [
          290.0,
          2246.0,
          2253.0,
          2418.0
        ],
        [
          773.0,
          2447.0,
          1771.0,
          2560.0
        ],
        [
          293.0,
          2576.0,
          2253.0,
          2636.0
        ],
        [
          290.0,
          2655.0,
          2253.0,
          2949.0
        ]
      ],
      "tokens_selected": 1518,
      "tokens_all_ocr": 1518,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 75,
      "question": "In the theorem shown, which theorem establishes identification, what lower bound on n is given, and what is the equation number of the moment condition?",
      "doc_name": "2410.14317",
      "category": "econ",
      "gt_bboxes": [
        [
          293.0,
          2345.0,
          2284.0,
          2888.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          280.0,
          1485.0,
          383.0
        ],
        [
          796.0,
          445.0,
          1751.0,
          743.0
        ],
        [
          288.0,
          789.0,
          2409.0,
          1225.0
        ],
        [
          359.0,
          1248.0,
          1490.0,
          1314.0
        ],
        [
          816.0,
          1377.0,
          1735.0,
          1638.0
        ],
        [
          288.0,
          1704.0,
          1796.0,
          1770.0
        ],
        [
          878.0,
          1833.0,
          2246.0,
          2034.0
        ],
        [
          288.0,
          2100.0,
          2253.0,
          2275.0
        ],
        [
          288.0,
          2318.0,
          2256.0,
          2493.0
        ],
        [
          987.0,
          2560.0,
          2246.0,
          2768.0
        ],
        [
          293.0,
          2824.0,
          809.0,
          2883.0
        ],
        [
          293.0,
          2936.0,
          2253.0,
          3019.0
        ]
      ],
      "tokens_selected": 767,
      "tokens_all_ocr": 767,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 106,
      "question": "Across all rows where the Test set genres are 'Pop, Rock', what is the median FMD value reported?",
      "doc_name": "2412.07948",
      "category": "eess",
      "gt_bboxes": [
        [
          226.0,
          851.0,
          1219.0,
          1840.0
        ]
      ],
      "pred_bboxes": [
        [
          472.0,
          208.0,
          2075.0,
          654.0
        ],
        [
          216.0,
          680.0,
          2325.0,
          776.0
        ],
        [
          268.0,
          852.0,
          1171.0,
          1612.0
        ],
        [
          219.0,
          1641.0,
          1222.0,
          1833.0
        ],
        [
          219.0,
          1902.0,
          1217.0,
          2097.0
        ],
        [
          222.0,
          2137.0,
          781.0,
          2186.0
        ],
        [
          222.0,
          2200.0,
          1217.0,
          2794.0
        ],
        [
          219.0,
          2797.0,
          1217.0,
          2933.0
        ],
        [
          1352.0,
          875.0,
          2299.0,
          1519.0
        ],
        [
          1324.0,
          1578.0,
          2322.0,
          1674.0
        ],
        [
          1327.0,
          1767.0,
          2322.0,
          2044.0
        ],
        [
          1327.0,
          2084.0,
          1786.0,
          2137.0
        ],
        [
          1327.0,
          2150.0,
          2322.0,
          2698.0
        ],
        [
          1327.0,
          2702.0,
          2322.0,
          2930.0
        ]
      ],
      "tokens_selected": 2296,
      "tokens_all_ocr": 2296,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 116,
      "question": "In this excerpt, how is the main diagnosis characterized, including its context?",
      "doc_name": "2412.09651",
      "category": "cs",
      "gt_bboxes": [
        [
          237.0,
          1855.0,
          2243.0,
          2365.0
        ]
      ],
      "pred_bboxes": [
        [
          228.0,
          231.0,
          2245.0,
          463.0
        ],
        [
          228.0,
          463.0,
          2247.0,
          1211.0
        ],
        [
          228.0,
          1211.0,
          2247.0,
          1671.0
        ],
        [
          228.0,
          1671.0,
          2245.0,
          1843.0
        ],
        [
          228.0,
          1847.0,
          2247.0,
          2363.0
        ],
        [
          288.0,
          2486.0,
          1192.0,
          2552.0
        ],
        [
          228.0,
          2612.0,
          2247.0,
          3188.0
        ]
      ],
      "tokens_selected": 841,
      "tokens_all_ocr": 841,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 118,
      "question": "When autonomously performing decision-tree steps, what three resources does the system utilize?",
      "doc_name": "2412.09651",
      "category": "cs",
      "gt_bboxes": [
        [
          237.0,
          1869.0,
          2246.0,
          2148.0
        ]
      ],
      "pred_bboxes": [
        [
          235.0,
          386.0,
          2247.0,
          1214.0
        ],
        [
          737.0,
          1253.0,
          1728.0,
          1292.0
        ],
        [
          228.0,
          1337.0,
          2247.0,
          1857.0
        ],
        [
          228.0,
          1857.0,
          2245.0,
          2145.0
        ],
        [
          228.0,
          2145.0,
          2245.0,
          2257.0
        ],
        [
          228.0,
          2261.0,
          2245.0,
          2545.0
        ],
        [
          302.0,
          2549.0,
          2247.0,
          2893.0
        ],
        [
          228.0,
          2918.0,
          2245.0,
          3033.0
        ]
      ],
      "tokens_selected": 1861,
      "tokens_all_ocr": 1861,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 125,
      "question": "In Code Snippet 8, what are the final numeric parameters passed to OS_SART and ASD_POCS, respectively?",
      "doc_name": "2412.10129",
      "category": "cs",
      "gt_bboxes": [
        [
          328.0,
          1239.0,
          2123.0,
          1469.0
        ]
      ],
      "pred_bboxes": [
        [
          280.0,
          363.0,
          2093.0,
          908.0
        ],
        [
          293.0,
          951.0,
          2154.0,
          1090.0
        ],
        [
          612.0,
          1222.0,
          2024.0,
          1288.0
        ],
        [
          336.0,
          1301.0,
          1493.0,
          1466.0
        ],
        [
          293.0,
          1479.0,
          2162.0,
          1879.0
        ],
        [
          298.0,
          1952.0,
          1018.0,
          2015.0
        ],
        [
          293.0,
          2048.0,
          2162.0,
          2513.0
        ],
        [
          293.0,
          2513.0,
          2159.0,
          2979.0
        ],
        [
          293.0,
          2982.0,
          2154.0,
          3111.0
        ]
      ],
      "tokens_selected": 1504,
      "tokens_all_ocr": 1504,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 187,
      "question": "During every step, when counts are non-zero, what exact signals with their quantities do the column and row counters assert?",
      "doc_name": "2412.17966",
      "category": "cs",
      "gt_bboxes": [
        [
          1295.0,
          1758.0,
          2356.0,
          2797.0
        ]
      ],
      "pred_bboxes": [
        [
          214.0,
          198.0,
          1237.0,
          802.0
        ],
        [
          196.0,
          825.0,
          1248.0,
          875.0
        ],
        [
          196.0,
          974.0,
          1248.0,
          1070.0
        ],
        [
          451.0,
          1133.0,
          998.0,
          1179.0
        ],
        [
          199.0,
          1215.0,
          1248.0,
          1314.0
        ],
        [
          579.0,
          1354.0,
          1245.0,
          1410.0
        ],
        [
          199.0,
          1453.0,
          1248.0,
          1704.0
        ],
        [
          199.0,
          1767.0,
          518.0,
          1813.0
        ],
        [
          201.0,
          1846.0,
          1250.0,
          2490.0
        ],
        [
          201.0,
          2497.0,
          1250.0,
          2992.0
        ],
        [
          1296.0,
          201.0,
          1671.0,
          247.0
        ],
        [
          1296.0,
          264.0,
          2345.0,
          1255.0
        ],
        [
          1296.0,
          1258.0,
          2345.0,
          1552.0
        ],
        [
          1296.0,
          1555.0,
          2345.0,
          1750.0
        ],
        [
          1296.0,
          1754.0,
          2345.0,
          2794.0
        ],
        [
          1296.0,
          2797.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 2147,
      "tokens_all_ocr": 2147,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 190,
      "question": "In Fig. 7, during the generation process, through which aligner does the LLM produce continuous tokens, and what is the resulting latent representation's symbol?",
      "doc_name": "2412.18619",
      "category": "eess",
      "gt_bboxes": [
        [
          170.0,
          1162.0,
          1846.0,
          1792.0
        ]
      ],
      "pred_bboxes": [
        [
          184.0,
          348.0,
          1832.0,
          453.0
        ],
        [
          184.0,
          471.0,
          1836.0,
          1030.0
        ],
        [
          184.0,
          1063.0,
          889.0,
          1111.0
        ],
        [
          184.0,
          1159.0,
          1834.0,
          1513.0
        ],
        [
          182.0,
          1555.0,
          1836.0,
          1789.0
        ],
        [
          184.0,
          1843.0,
          1836.0,
          2096.0
        ],
        [
          184.0,
          2096.0,
          1836.0,
          2399.0
        ],
        [
          184.0,
          2420.0,
          1836.0,
          2570.0
        ],
        [
          184.0,
          2591.0,
          1836.0,
          2744.0
        ]
      ],
      "tokens_selected": 1338,
      "tokens_all_ocr": 1338,
      "tokens_full_image": 2210,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 199,
      "question": "In the NTP framework, what are the two basic tokenizer features, and what notation denotes the token sequences for the model\u2019s input and output?",
      "doc_name": "2412.18619",
      "category": "eess",
      "gt_bboxes": [
        [
          185.0,
          2590.0,
          1852.0,
          2760.0
        ]
      ],
      "pred_bboxes": [
        [
          186.0,
          525.0,
          1834.0,
          1951.0
        ],
        [
          184.0,
          342.0,
          1834.0,
          480.0
        ],
        [
          186.0,
          2054.0,
          1838.0,
          2558.0
        ],
        [
          186.0,
          2588.0,
          1838.0,
          2735.0
        ]
      ],
      "tokens_selected": 3134,
      "tokens_all_ocr": 3134,
      "tokens_full_image": 2210,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 202,
      "question": "At p=1013, what is the approximate difference between shallow and original errors?",
      "doc_name": "2412.18823",
      "category": "cs",
      "gt_bboxes": [
        [
          726.0,
          1853.0,
          1843.0,
          2524.0
        ]
      ],
      "pred_bboxes": [
        [
          753.0,
          578.0,
          1812.0,
          2510.0
        ],
        [
          620.0,
          508.0,
          1937.0,
          561.0
        ],
        [
          553.0,
          2672.0,
          2008.0,
          2768.0
        ]
      ],
      "tokens_selected": 1876,
      "tokens_all_ocr": 1876,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 250,
      "question": "By how many beats does the latency of 'PH.C C' exceed the combined latencies of 'MX.C C V' and 'MXX.C C1 C2 V'?",
      "doc_name": "2412.20486",
      "category": "cs",
      "gt_bboxes": [
        [
          213.0,
          1202.0,
          2317.0,
          2166.0
        ]
      ],
      "pred_bboxes": [
        [
          275.0,
          231.0,
          2338.0,
          1116.0
        ],
        [
          678.0,
          1129.0,
          1858.0,
          1179.0
        ],
        [
          255.0,
          1275.0,
          2287.0,
          2147.0
        ],
        [
          224.0,
          1199.0,
          2322.0,
          1255.0
        ],
        [
          395.0,
          2203.0,
          1041.0,
          2593.0
        ],
        [
          349.0,
          2632.0,
          1097.0,
          2685.0
        ],
        [
          196.0,
          2794.0,
          1248.0,
          2992.0
        ],
        [
          1294.0,
          2209.0,
          2348.0,
          2606.0
        ],
        [
          1294.0,
          2642.0,
          2348.0,
          2992.0
        ]
      ],
      "tokens_selected": 2946,
      "tokens_all_ocr": 2946,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 298,
      "question": "Among the bracketed references shown, which specify page numbers, and what pages are cited?",
      "doc_name": "2412.05250",
      "category": "math",
      "gt_bboxes": [
        [
          322.0,
          908.0,
          2232.0,
          2716.0
        ]
      ],
      "pred_bboxes": [
        [
          324.0,
          396.0,
          2223.0,
          640.0
        ],
        [
          444.0,
          680.0,
          2105.0,
          862.0
        ],
        [
          324.0,
          901.0,
          2223.0,
          1083.0
        ],
        [
          321.0,
          1083.0,
          2225.0,
          1803.0
        ],
        [
          321.0,
          1803.0,
          2225.0,
          2467.0
        ],
        [
          324.0,
          2470.0,
          2220.0,
          2708.0
        ]
      ],
      "tokens_selected": 663,
      "tokens_all_ocr": 663,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 337,
      "question": "In Remark 3.4, despite the conjectured form for equality in (3.4), which explicit function is stated to satisfy the equality case yet cannot be written in that form?",
      "doc_name": "2412.12372",
      "category": "math",
      "gt_bboxes": [
        [
          287.0,
          1022.0,
          2258.0,
          1773.0
        ]
      ],
      "pred_bboxes": [
        [
          285.0,
          287.0,
          2256.0,
          416.0
        ],
        [
          735.0,
          439.0,
          1807.0,
          564.0
        ],
        [
          285.0,
          568.0,
          2261.0,
          789.0
        ],
        [
          865.0,
          809.0,
          1669.0,
          924.0
        ],
        [
          285.0,
          1010.0,
          2256.0,
          1235.0
        ],
        [
          980.0,
          1232.0,
          1562.0,
          1294.0
        ],
        [
          285.0,
          1294.0,
          2256.0,
          1403.0
        ],
        [
          939.0,
          1410.0,
          1613.0,
          1466.0
        ],
        [
          285.0,
          1466.0,
          2256.0,
          1638.0
        ],
        [
          285.0,
          1661.0,
          2256.0,
          1773.0
        ],
        [
          285.0,
          1793.0,
          2256.0,
          1962.0
        ],
        [
          285.0,
          1985.0,
          2256.0,
          2213.0
        ],
        [
          1023.0,
          2236.0,
          1518.0,
          2345.0
        ],
        [
          285.0,
          2358.0,
          2256.0,
          2470.0
        ],
        [
          793.0,
          2493.0,
          1751.0,
          2606.0
        ],
        [
          285.0,
          2619.0,
          1631.0,
          2678.0
        ],
        [
          893.0,
          2698.0,
          1646.0,
          2811.0
        ],
        [
          285.0,
          2824.0,
          1291.0,
          2880.0
        ],
        [
          791.0,
          2900.0,
          1751.0,
          3015.0
        ]
      ],
      "tokens_selected": 1587,
      "tokens_all_ocr": 1587,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 353,
      "question": "In Proposition 4.3, what equation characterizes T^E and for which \u03be does it hold?",
      "doc_name": "2412.12446",
      "category": "math",
      "gt_bboxes": [
        [
          480.0,
          2886.0,
          2001.0,
          3128.0
        ]
      ],
      "pred_bboxes": [
        [
          484.0,
          2132.0,
          598.0,
          2184.0
        ],
        [
          481.0,
          474.0,
          1995.0,
          776.0
        ],
        [
          481.0,
          807.0,
          1690.0,
          1074.0
        ],
        [
          481.0,
          1099.0,
          1995.0,
          1408.0
        ],
        [
          484.0,
          1436.0,
          1993.0,
          1563.0
        ],
        [
          484.0,
          1594.0,
          1993.0,
          1773.0
        ],
        [
          531.0,
          1798.0,
          1943.0,
          2114.0
        ],
        [
          670.0,
          2212.0,
          1799.0,
          2381.0
        ],
        [
          484.0,
          2483.0,
          1993.0,
          2855.0
        ],
        [
          484.0,
          2883.0,
          1993.0,
          3122.0
        ]
      ],
      "tokens_selected": 1778,
      "tokens_all_ocr": 1778,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 368,
      "question": "Within the definition shown, what is the time-one map of a Hamiltonian isotopy called, and what is \u03b9_{\u03c6\u0307_t} \u03c9 equal to?",
      "doc_name": "2412.20966",
      "category": "math",
      "gt_bboxes": [
        [
          517.0,
          742.0,
          2144.0,
          996.0
        ]
      ],
      "pred_bboxes": [
        [
          520.0,
          538.0,
          2136.0,
          696.0
        ],
        [
          520.0,
          733.0,
          2136.0,
          990.0
        ],
        [
          520.0,
          1024.0,
          2136.0,
          1225.0
        ],
        [
          520.0,
          1261.0,
          2136.0,
          1466.0
        ],
        [
          520.0,
          1499.0,
          2136.0,
          1704.0
        ],
        [
          523.0,
          1737.0,
          2136.0,
          1942.0
        ],
        [
          589.0,
          1942.0,
          2136.0,
          2147.0
        ],
        [
          520.0,
          2180.0,
          2136.0,
          2332.0
        ],
        [
          520.0,
          2365.0,
          2136.0,
          2513.0
        ],
        [
          520.0,
          2556.0,
          2136.0,
          2655.0
        ]
      ],
      "tokens_selected": 1062,
      "tokens_all_ocr": 1062,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 404,
      "question": "Between t=0.01 and t=0.1, which intermediate time label appears in both panels (a) and (b)?",
      "doc_name": "2411.15169",
      "category": "physics",
      "gt_bboxes": [
        [
          383.0,
          1360.0,
          2183.0,
          2334.0
        ]
      ],
      "pred_bboxes": [
        [
          408.0,
          393.0,
          1222.0,
          452.0
        ],
        [
          408.0,
          478.0,
          2139.0,
          772.0
        ],
        [
          408.0,
          829.0,
          1319.0,
          891.0
        ],
        [
          408.0,
          918.0,
          2139.0,
          1318.0
        ],
        [
          387.0,
          1387.0,
          2162.0,
          1972.0
        ],
        [
          405.0,
          2034.0,
          2144.0,
          2325.0
        ]
      ],
      "tokens_selected": 1784,
      "tokens_all_ocr": 1784,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 405,
      "question": "Across the four panels (t=0, 0.1, 0.3, 1), which contour value appears in exactly three of them?",
      "doc_name": "2411.15169",
      "category": "physics",
      "gt_bboxes": [
        [
          409.0,
          1050.0,
          2144.0,
          1753.0
        ]
      ],
      "pred_bboxes": [
        [
          408.0,
          393.0,
          2139.0,
          1020.0
        ],
        [
          428.0,
          1047.0,
          2144.0,
          1469.0
        ],
        [
          405.0,
          1519.0,
          2141.0,
          1754.0
        ],
        [
          408.0,
          1892.0,
          1342.0,
          1975.0
        ],
        [
          408.0,
          2011.0,
          2139.0,
          2190.0
        ],
        [
          1028.0,
          2176.0,
          2128.0,
          2302.0
        ],
        [
          408.0,
          2315.0,
          2139.0,
          2834.0
        ]
      ],
      "tokens_selected": 1610,
      "tokens_all_ocr": 1610,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 407,
      "question": "According to the excerpt, what are the exact notations (with indices/superscripts) for the junction-points and the change due to jumps in u^{p,q}(x,y)?",
      "doc_name": "2411.15169",
      "category": "physics",
      "gt_bboxes": [
        [
          394.0,
          889.0,
          2143.0,
          1157.0
        ]
      ],
      "pred_bboxes": [
        [
          405.0,
          389.0,
          2136.0,
          743.0
        ],
        [
          405.0,
          806.0,
          1403.0,
          875.0
        ],
        [
          408.0,
          901.0,
          2136.0,
          1139.0
        ],
        [
          408.0,
          1195.0,
          1477.0,
          1258.0
        ],
        [
          408.0,
          1284.0,
          2197.0,
          1403.0
        ],
        [
          408.0,
          1529.0,
          2139.0,
          2289.0
        ],
        [
          405.0,
          2398.0,
          2141.0,
          2741.0
        ],
        [
          408.0,
          2863.0,
          2047.0,
          2930.0
        ],
        [
          408.0,
          2956.0,
          2139.0,
          3072.0
        ]
      ],
      "tokens_selected": 2120,
      "tokens_all_ocr": 2120,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 420,
      "question": "According to the text, which index is defined as the inverse of the system\u2019s persistence time near \u03b6, what is its numerical range, and what does a value close to 0 suggest?",
      "doc_name": "2412.10069",
      "category": "physics",
      "gt_bboxes": [
        [
          431.0,
          1166.0,
          2103.0,
          2843.0
        ]
      ],
      "pred_bboxes": [
        [
          456.0,
          525.0,
          2082.0,
          1004.0
        ],
        [
          456.0,
          1080.0,
          1817.0,
          1142.0
        ],
        [
          456.0,
          1179.0,
          2085.0,
          2500.0
        ],
        [
          456.0,
          2500.0,
          2082.0,
          2801.0
        ]
      ],
      "tokens_selected": 559,
      "tokens_all_ocr": 559,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 436,
      "question": "According to the caption, which nodes are common to the predominant MIS solutions for the relaxed and full embedded graphs?",
      "doc_name": "2412.14976",
      "category": "physics",
      "gt_bboxes": [
        [
          205.0,
          209.0,
          2360.0,
          1343.0
        ]
      ],
      "pred_bboxes": [
        [
          257.0,
          208.0,
          2299.0,
          842.0
        ],
        [
          216.0,
          885.0,
          2345.0,
          1331.0
        ],
        [
          219.0,
          1413.0,
          1245.0,
          2229.0
        ],
        [
          222.0,
          2242.0,
          1245.0,
          3009.0
        ],
        [
          1314.0,
          1413.0,
          2340.0,
          2896.0
        ],
        [
          1314.0,
          2916.0,
          2338.0,
          3009.0
        ]
      ],
      "tokens_selected": 2288,
      "tokens_all_ocr": 2288,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 452,
      "question": "In panel (a), which symbols denote the paths from slits A and B to the detection point, and in panel (b), what is the unit on the y-axis variable shown horizontally?",
      "doc_name": "2412.17161",
      "category": "physics",
      "gt_bboxes": [
        [
          1313.0,
          730.0,
          2348.0,
          1983.0
        ]
      ],
      "pred_bboxes": [
        [
          219.0,
          221.0,
          451.0,
          264.0
        ],
        [
          219.0,
          267.0,
          1245.0,
          984.0
        ],
        [
          224.0,
          1073.0,
          1235.0,
          1166.0
        ],
        [
          219.0,
          1222.0,
          1245.0,
          1849.0
        ],
        [
          428.0,
          1876.0,
          1240.0,
          2219.0
        ],
        [
          219.0,
          2252.0,
          1245.0,
          2632.0
        ],
        [
          255.0,
          2669.0,
          1240.0,
          2774.0
        ],
        [
          219.0,
          2817.0,
          1245.0,
          3012.0
        ],
        [
          1314.0,
          218.0,
          2340.0,
          551.0
        ],
        [
          1365.0,
          726.0,
          2294.0,
          1651.0
        ],
        [
          1314.0,
          1701.0,
          2340.0,
          1981.0
        ],
        [
          1314.0,
          2147.0,
          2340.0,
          3012.0
        ]
      ],
      "tokens_selected": 2351,
      "tokens_all_ocr": 2351,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 467,
      "question": "According to the figure caption, what are the event dates and which Royal Observatory Greenwich sheet numbers were digitised?",
      "doc_name": "2501.00176",
      "category": "physics",
      "gt_bboxes": [
        [
          171.0,
          1396.0,
          2375.0,
          2248.0
        ]
      ],
      "pred_bboxes": [
        [
          393.0,
          221.0,
          2146.0,
          1245.0
        ],
        [
          229.0,
          1275.0,
          2297.0,
          1324.0
        ],
        [
          484.0,
          1384.0,
          2054.0,
          2140.0
        ],
        [
          178.0,
          2157.0,
          2361.0,
          2239.0
        ],
        [
          178.0,
          2312.0,
          1222.0,
          2900.0
        ],
        [
          178.0,
          2903.0,
          1222.0,
          3081.0
        ],
        [
          1319.0,
          2312.0,
          2368.0,
          2764.0
        ],
        [
          1618.0,
          2811.0,
          2072.0,
          2857.0
        ],
        [
          1707.0,
          2880.0,
          1983.0,
          2926.0
        ],
        [
          1319.0,
          2946.0,
          2368.0,
          3085.0
        ]
      ],
      "tokens_selected": 4122,
      "tokens_all_ocr": 4122,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 472,
      "question": "Among panels where \u03b7 starts at 100% at \u03c9/\u03a9\u22480, what is the ratio of the largest to smallest \u0394\u03c4 values?",
      "doc_name": "2501.00475",
      "category": "physics",
      "gt_bboxes": [
        [
          205.0,
          200.0,
          2354.0,
          1337.0
        ]
      ],
      "pred_bboxes": [
        [
          211.0,
          198.0,
          2345.0,
          1156.0
        ],
        [
          214.0,
          1195.0,
          2348.0,
          1331.0
        ],
        [
          216.0,
          1420.0,
          1245.0,
          1902.0
        ],
        [
          216.0,
          1902.0,
          1243.0,
          1995.0
        ],
        [
          510.0,
          2015.0,
          1243.0,
          2127.0
        ],
        [
          216.0,
          2147.0,
          1245.0,
          2289.0
        ],
        [
          216.0,
          2292.0,
          1245.0,
          2381.0
        ],
        [
          428.0,
          2404.0,
          1243.0,
          2513.0
        ],
        [
          456.0,
          2560.0,
          1243.0,
          2616.0
        ],
        [
          216.0,
          2642.0,
          1245.0,
          2926.0
        ],
        [
          410.0,
          2946.0,
          1245.0,
          3019.0
        ],
        [
          1314.0,
          1420.0,
          2039.0,
          1469.0
        ],
        [
          1312.0,
          1473.0,
          2340.0,
          1569.0
        ],
        [
          1620.0,
          1598.0,
          2338.0,
          1661.0
        ],
        [
          1312.0,
          1694.0,
          2340.0,
          1839.0
        ],
        [
          1386.0,
          1869.0,
          2338.0,
          1985.0
        ],
        [
          1472.0,
          2057.0,
          2338.0,
          2124.0
        ],
        [
          1314.0,
          2163.0,
          2246.0,
          2213.0
        ],
        [
          1312.0,
          2213.0,
          2340.0,
          2309.0
        ],
        [
          1403.0,
          2338.0,
          2338.0,
          2444.0
        ],
        [
          1314.0,
          2470.0,
          2243.0,
          2520.0
        ],
        [
          1365.0,
          2546.0,
          2338.0,
          2609.0
        ],
        [
          1406.0,
          2682.0,
          2338.0,
          2745.0
        ],
        [
          1312.0,
          2781.0,
          2340.0,
          2873.0
        ],
        [
          1694.0,
          2903.0,
          2338.0,
          3009.0
        ]
      ],
      "tokens_selected": 2663,
      "tokens_all_ocr": 2663,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 478,
      "question": "For \u0394t = 1 \u03bcs at f = 10 MHz, what N_per is obtained, and from approximately how many wave periods do the simulations show subharmonics starting?",
      "doc_name": "2501.00475",
      "category": "physics",
      "gt_bboxes": [
        [
          1300.0,
          1380.0,
          2357.0,
          2700.0
        ]
      ],
      "pred_bboxes": [
        [
          216.0,
          198.0,
          2345.0,
          1166.0
        ],
        [
          216.0,
          1205.0,
          2345.0,
          1294.0
        ],
        [
          219.0,
          1387.0,
          1243.0,
          1820.0
        ],
        [
          219.0,
          1836.0,
          1243.0,
          2358.0
        ],
        [
          219.0,
          2371.0,
          1243.0,
          2665.0
        ],
        [
          219.0,
          2682.0,
          1243.0,
          3012.0
        ],
        [
          1314.0,
          1387.0,
          2230.0,
          1436.0
        ],
        [
          1314.0,
          1436.0,
          2338.0,
          1962.0
        ],
        [
          1314.0,
          1965.0,
          2338.0,
          2688.0
        ]
      ],
      "tokens_selected": 2424,
      "tokens_all_ocr": 2424,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 492,
      "question": "At which tolerance level is the ratio of Class II restoration mean to its standard deviation closest to 10, and what is that ratio (rounded to two decimals)?",
      "doc_name": "2404.05865",
      "category": "q-bio",
      "gt_bboxes": [
        [
          274.0,
          1720.0,
          2308.0,
          2680.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          313.0,
          2256.0,
          1453.0
        ],
        [
          395.0,
          1473.0,
          2162.0,
          1582.0
        ],
        [
          293.0,
          1721.0,
          2276.0,
          2576.0
        ],
        [
          559.0,
          2606.0,
          1942.0,
          2662.0
        ]
      ],
      "tokens_selected": 2454,
      "tokens_all_ocr": 2454,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 501,
      "question": "In the row where the Domain annotation reads 'AA = 2,3,4', what are the corresponding Active Site positions and Disulfide bond entry?",
      "doc_name": "2410.10919",
      "category": "q-bio",
      "gt_bboxes": [
        [
          173.0,
          1518.0,
          2319.0,
          2914.0
        ]
      ],
      "pred_bboxes": [
        [
          181.0,
          196.0,
          2292.0,
          628.0
        ],
        [
          181.0,
          625.0,
          2292.0,
          1162.0
        ],
        [
          181.0,
          1162.0,
          2292.0,
          1467.0
        ],
        [
          404.0,
          1520.0,
          2068.0,
          2626.0
        ],
        [
          181.0,
          2679.0,
          2292.0,
          2889.0
        ]
      ],
      "tokens_selected": 2637,
      "tokens_all_ocr": 2637,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 512,
      "question": "Among the deletion strategies, which shows differing v4 between its 'best' and 'worst' rows, and what are those v4 values?",
      "doc_name": "2411.12087",
      "category": "q-bio",
      "gt_bboxes": [
        [
          369.0,
          732.0,
          1971.0,
          1547.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          247.0,
          2031.0,
          614.0
        ],
        [
          439.0,
          726.0,
          1876.0,
          1370.0
        ],
        [
          357.0,
          1410.0,
          1960.0,
          1536.0
        ],
        [
          293.0,
          1684.0,
          924.0,
          1754.0
        ],
        [
          293.0,
          1770.0,
          2026.0,
          1965.0
        ],
        [
          293.0,
          2015.0,
          2026.0,
          2186.0
        ],
        [
          293.0,
          2223.0,
          2026.0,
          2348.0
        ],
        [
          293.0,
          2394.0,
          2026.0,
          2599.0
        ],
        [
          293.0,
          2642.0,
          1776.0,
          2725.0
        ],
        [
          293.0,
          2768.0,
          1000.0,
          2830.0
        ]
      ],
      "tokens_selected": 1741,
      "tokens_all_ocr": 1741,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 548,
      "question": "In the excerpt, which topic is cited as [21], and what does it involve identifying?",
      "doc_name": "2411.16084",
      "category": "q-bio",
      "gt_bboxes": [
        [
          291.0,
          2373.0,
          2258.0,
          2830.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          297.0,
          2251.0,
          465.0
        ],
        [
          293.0,
          505.0,
          2251.0,
          901.0
        ],
        [
          293.0,
          938.0,
          2251.0,
          1503.0
        ],
        [
          293.0,
          1539.0,
          2251.0,
          2328.0
        ],
        [
          293.0,
          2368.0,
          2251.0,
          2817.0
        ]
      ],
      "tokens_selected": 711,
      "tokens_all_ocr": 711,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 570,
      "question": "From the Fig. 7 title and caption, what normalization technique is referenced and what is the distance metric formula?",
      "doc_name": "2410.22346",
      "category": "q-fin",
      "gt_bboxes": [
        [
          183.0,
          198.0,
          1257.0,
          1344.0
        ]
      ],
      "pred_bboxes": [
        [
          204.0,
          2447.0,
          311.0,
          2493.0
        ],
        [
          204.0,
          211.0,
          1212.0,
          802.0
        ],
        [
          196.0,
          825.0,
          1248.0,
          1318.0
        ],
        [
          204.0,
          1370.0,
          1217.0,
          1965.0
        ],
        [
          196.0,
          1991.0,
          1248.0,
          2289.0
        ],
        [
          561.0,
          2384.0,
          885.0,
          2431.0
        ],
        [
          201.0,
          2497.0,
          1248.0,
          2992.0
        ],
        [
          1306.0,
          211.0,
          2322.0,
          663.0
        ],
        [
          1291.0,
          687.0,
          2345.0,
          1086.0
        ],
        [
          1291.0,
          1182.0,
          2340.0,
          1631.0
        ],
        [
          1291.0,
          1651.0,
          2345.0,
          2200.0
        ],
        [
          1294.0,
          2295.0,
          2345.0,
          2493.0
        ],
        [
          1294.0,
          2497.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 3549,
      "tokens_all_ocr": 3549,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 576,
      "question": "Per Fig. 4\u2019s caption, what is the ratio of stressed to rally regime average correlations?",
      "doc_name": "2410.22346",
      "category": "q-fin",
      "gt_bboxes": [
        [
          185.0,
          1139.0,
          1261.0,
          1924.0
        ]
      ],
      "pred_bboxes": [
        [
          242.0,
          247.0,
          2325.0,
          772.0
        ],
        [
          193.0,
          796.0,
          2348.0,
          1053.0
        ],
        [
          209.0,
          1136.0,
          1225.0,
          1585.0
        ],
        [
          196.0,
          1608.0,
          1250.0,
          1909.0
        ],
        [
          199.0,
          2021.0,
          1248.0,
          2322.0
        ],
        [
          199.0,
          2335.0,
          1248.0,
          2830.0
        ],
        [
          196.0,
          2844.0,
          1248.0,
          2992.0
        ],
        [
          1294.0,
          1139.0,
          2345.0,
          1489.0
        ],
        [
          1294.0,
          1549.0,
          2348.0,
          2229.0
        ],
        [
          1294.0,
          2252.0,
          2345.0,
          2606.0
        ],
        [
          1577.0,
          2712.0,
          2059.0,
          2761.0
        ],
        [
          1294.0,
          2794.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 3034,
      "tokens_all_ocr": 3034,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 608,
      "question": "In the plot, what is the highest labeled y-axis value, and which figure number appears in the caption?",
      "doc_name": "2412.12458",
      "category": "q-fin",
      "gt_bboxes": [
        [
          537.0,
          1677.0,
          2023.0,
          3054.0
        ]
      ],
      "pred_bboxes": [
        [
          543.0,
          290.0,
          2001.0,
          1479.0
        ],
        [
          944.0,
          1545.0,
          1597.0,
          1602.0
        ],
        [
          543.0,
          1691.0,
          2001.0,
          2926.0
        ],
        [
          890.0,
          2992.0,
          1654.0,
          3045.0
        ]
      ],
      "tokens_selected": 4738,
      "tokens_all_ocr": 4738,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 634,
      "question": "In the acknowledgments, which alphanumeric code immediately follows 'RECON-NET'?",
      "doc_name": "2412.16122",
      "category": "q-fin",
      "gt_bboxes": [
        [
          265.0,
          2211.0,
          2257.0,
          3083.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          287.0,
          2248.0,
          614.0
        ],
        [
          290.0,
          657.0,
          2251.0,
          1248.0
        ],
        [
          349.0,
          1496.0,
          1212.0,
          1555.0
        ],
        [
          293.0,
          1658.0,
          2248.0,
          1813.0
        ],
        [
          357.0,
          2064.0,
          982.0,
          2120.0
        ],
        [
          288.0,
          2219.0,
          2251.0,
          3075.0
        ]
      ],
      "tokens_selected": 405,
      "tokens_all_ocr": 405,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 651,
      "question": "Between x=10 and x=24 (even ticks), at how many labeled points is the Residual above zero?",
      "doc_name": "2412.16927",
      "category": "q-fin",
      "gt_bboxes": [
        [
          249.0,
          698.0,
          2096.0,
          1591.0
        ]
      ],
      "pred_bboxes": [
        [
          760.0,
          290.0,
          1776.0,
          630.0
        ],
        [
          301.0,
          683.0,
          2093.0,
          1453.0
        ],
        [
          290.0,
          1509.0,
          1074.0,
          1555.0
        ],
        [
          283.0,
          1602.0,
          2126.0,
          2368.0
        ],
        [
          290.0,
          2427.0,
          975.0,
          2474.0
        ],
        [
          319.0,
          2513.0,
          1511.0,
          2563.0
        ],
        [
          454.0,
          2606.0,
          2090.0,
          2913.0
        ]
      ],
      "tokens_selected": 3121,
      "tokens_all_ocr": 3121,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 678,
      "question": "Across \u03c6 = 0.5, 1.0, and 2.0, which \u03c6 has the most outlier dots, and how many?",
      "doc_name": "2405.20601",
      "category": "stat",
      "gt_bboxes": [
        [
          277.0,
          300.0,
          2263.0,
          1254.0
        ]
      ],
      "pred_bboxes": [
        [
          500.0,
          303.0,
          2042.0,
          1066.0
        ],
        [
          288.0,
          1129.0,
          2253.0,
          1258.0
        ],
        [
          288.0,
          1327.0,
          2256.0,
          1796.0
        ],
        [
          293.0,
          1912.0,
          1827.0,
          1988.0
        ],
        [
          288.0,
          2048.0,
          2256.0,
          2523.0
        ],
        [
          288.0,
          2550.0,
          2256.0,
          2923.0
        ]
      ],
      "tokens_selected": 2008,
      "tokens_all_ocr": 2008,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 683,
      "question": "In the step-function diagram, which leaf labels the top of the rightmost vertical strip, and what exact inequality in the decision tree leads to that leaf?",
      "doc_name": "2405.20601",
      "category": "stat",
      "gt_bboxes": [
        [
          285.0,
          283.0,
          2260.0,
          1131.0
        ]
      ],
      "pred_bboxes": [
        [
          385.0,
          280.0,
          2156.0,
          951.0
        ],
        [
          290.0,
          997.0,
          2253.0,
          1126.0
        ],
        [
          288.0,
          1199.0,
          2256.0,
          1572.0
        ],
        [
          293.0,
          1684.0,
          2113.0,
          1770.0
        ],
        [
          288.0,
          1823.0,
          2259.0,
          2593.0
        ],
        [
          288.0,
          2622.0,
          2256.0,
          2996.0
        ]
      ],
      "tokens_selected": 1719,
      "tokens_all_ocr": 1719,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 716,
      "question": "After removing the s smallest and r largest eigenvalues, what exact eigenvalue ratio defines the effective condition number \u03ba_{s+1,p\u2212r}(Q) in equation (8)?",
      "doc_name": "2411.04729",
      "category": "stat",
      "gt_bboxes": [
        [
          357.0,
          1000.0,
          2134.0,
          2838.0
        ]
      ],
      "pred_bboxes": [
        [
          365.0,
          344.0,
          2113.0,
          860.0
        ],
        [
          365.0,
          916.0,
          941.0,
          972.0
        ],
        [
          365.0,
          1000.0,
          2110.0,
          1285.0
        ],
        [
          365.0,
          1309.0,
          2113.0,
          1481.0
        ],
        [
          903.0,
          1509.0,
          2105.0,
          1667.0
        ],
        [
          365.0,
          1692.0,
          2110.0,
          1804.0
        ],
        [
          365.0,
          1829.0,
          2110.0,
          1998.0
        ],
        [
          365.0,
          2001.0,
          2110.0,
          2510.0
        ],
        [
          1023.0,
          2535.0,
          2105.0,
          2640.0
        ],
        [
          362.0,
          2665.0,
          2110.0,
          2830.0
        ]
      ],
      "tokens_selected": 924,
      "tokens_all_ocr": 924,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 717,
      "question": "According to the excerpt, what is U[\u03b80, \u03b80], and under exactly what condition are \u03b8k,g and \u03b8k\u2032,g\u2032 connected in G_Q?",
      "doc_name": "2411.04729",
      "category": "stat",
      "gt_bboxes": [
        [
          345.0,
          670.0,
          2130.0,
          1806.0
        ]
      ],
      "pred_bboxes": [
        [
          365.0,
          344.0,
          2110.0,
          519.0
        ],
        [
          365.0,
          579.0,
          936.0,
          642.0
        ],
        [
          365.0,
          667.0,
          2110.0,
          842.0
        ],
        [
          414.0,
          874.0,
          2105.0,
          1028.0
        ],
        [
          365.0,
          1053.0,
          2110.0,
          1225.0
        ],
        [
          365.0,
          1225.0,
          2110.0,
          1559.0
        ],
        [
          365.0,
          1559.0,
          2110.0,
          1783.0
        ],
        [
          365.0,
          1861.0,
          1827.0,
          1931.0
        ],
        [
          365.0,
          1969.0,
          2110.0,
          2142.0
        ],
        [
          365.0,
          2180.0,
          2110.0,
          2296.0
        ],
        [
          365.0,
          2331.0,
          2110.0,
          2503.0
        ],
        [
          365.0,
          2538.0,
          2110.0,
          2823.0
        ]
      ],
      "tokens_selected": 1228,
      "tokens_all_ocr": 1228,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 729,
      "question": "In Figure 2\u2019s caption, the first condition B(x0, r0) \u2286 B(x\u2020, r1) reduces to which explicit inequality?",
      "doc_name": "2412.11303",
      "category": "stat",
      "gt_bboxes": [
        [
          357.0,
          294.0,
          2154.0,
          1617.0
        ]
      ],
      "pred_bboxes": [
        [
          349.0,
          297.0,
          2062.0,
          1324.0
        ],
        [
          416.0,
          1334.0,
          2139.0,
          1595.0
        ],
        [
          349.0,
          1671.0,
          1733.0,
          1734.0
        ],
        [
          855.0,
          1783.0,
          1694.0,
          1889.0
        ],
        [
          349.0,
          1922.0,
          2205.0,
          2130.0
        ],
        [
          349.0,
          2133.0,
          2205.0,
          2361.0
        ],
        [
          349.0,
          2365.0,
          2202.0,
          2477.0
        ],
        [
          727.0,
          2523.0,
          1791.0,
          2649.0
        ],
        [
          349.0,
          2688.0,
          2205.0,
          2867.0
        ],
        [
          676.0,
          2910.0,
          1873.0,
          3032.0
        ]
      ],
      "tokens_selected": 3033,
      "tokens_all_ocr": 3033,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 732,
      "question": "According to the crop, which appendix establishes the isotropy assumption via an affine transformation, and what lemma number is cited for the claim that the combined Euclidean and Hilbert metric induces Euclidean topology?",
      "doc_name": "2412.11303",
      "category": "stat",
      "gt_bboxes": [
        [
          345.0,
          2066.0,
          2220.0,
          2369.0
        ]
      ],
      "pred_bboxes": [
        [
          459.0,
          293.0,
          2174.0,
          353.0
        ],
        [
          857.0,
          386.0,
          1812.0,
          502.0
        ],
        [
          418.0,
          538.0,
          2205.0,
          772.0
        ],
        [
          459.0,
          782.0,
          2003.0,
          852.0
        ],
        [
          824.0,
          891.0,
          1842.0,
          1149.0
        ],
        [
          418.0,
          1185.0,
          2202.0,
          1364.0
        ],
        [
          459.0,
          1370.0,
          2202.0,
          1549.0
        ],
        [
          806.0,
          1585.0,
          1858.0,
          1651.0
        ],
        [
          459.0,
          1674.0,
          2202.0,
          1800.0
        ],
        [
          349.0,
          1958.0,
          1845.0,
          2034.0
        ],
        [
          349.0,
          2071.0,
          2202.0,
          2361.0
        ],
        [
          349.0,
          2418.0,
          1391.0,
          2480.0
        ],
        [
          349.0,
          2507.0,
          2202.0,
          2738.0
        ],
        [
          349.0,
          2735.0,
          2202.0,
          2920.0
        ],
        [
          1049.0,
          2949.0,
          2195.0,
          3012.0
        ]
      ],
      "tokens_selected": 1103,
      "tokens_all_ocr": 1103,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 765,
      "question": "Which lemma extends P0,\u03c0[\u0101=a] > 0 to all priors, and which propositions' equivalence is cited to conclude Proposition 2?",
      "doc_name": "2406.05299",
      "category": "econ",
      "gt_bboxes": [
        [
          296.0,
          299.0,
          2190.0,
          1092.0
        ],
        [
          299.0,
          1136.0,
          2203.0,
          1285.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          294.0,
          2185.0,
          509.0
        ],
        [
          936.0,
          582.0,
          1534.0,
          646.0
        ],
        [
          290.0,
          712.0,
          1504.0,
          779.0
        ],
        [
          290.0,
          793.0,
          2187.0,
          1081.0
        ],
        [
          293.0,
          1127.0,
          2185.0,
          1267.0
        ],
        [
          293.0,
          1373.0,
          677.0,
          1453.0
        ],
        [
          290.0,
          1509.0,
          2185.0,
          1653.0
        ],
        [
          293.0,
          1699.0,
          2185.0,
          1843.0
        ],
        [
          293.0,
          1889.0,
          2185.0,
          2033.0
        ],
        [
          293.0,
          2078.0,
          2187.0,
          2219.0
        ],
        [
          293.0,
          2264.0,
          2185.0,
          2408.0
        ],
        [
          293.0,
          2454.0,
          2185.0,
          2598.0
        ],
        [
          293.0,
          2644.0,
          2187.0,
          2784.0
        ],
        [
          293.0,
          2833.0,
          2185.0,
          2974.0
        ],
        [
          293.0,
          3019.0,
          2182.0,
          3163.0
        ]
      ],
      "tokens_selected": 744,
      "tokens_all_ocr": 744,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 804,
      "question": "Using both crops, specify the exact conditioning set for En and the resulting value of En[\u03b5_i] in Assumption 3.",
      "doc_name": "2410.14317",
      "category": "econ",
      "gt_bboxes": [
        [
          264.0,
          2002.0,
          1987.0,
          2251.0
        ],
        [
          284.0,
          1356.0,
          2260.0,
          1923.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          290.0,
          2251.0,
          455.0
        ],
        [
          288.0,
          472.0,
          2256.0,
          1100.0
        ],
        [
          293.0,
          1205.0,
          791.0,
          1278.0
        ],
        [
          288.0,
          1347.0,
          2253.0,
          1509.0
        ],
        [
          929.0,
          1615.0,
          1610.0,
          1678.0
        ],
        [
          288.0,
          1770.0,
          2253.0,
          1929.0
        ],
        [
          293.0,
          1991.0,
          1975.0,
          2057.0
        ],
        [
          916.0,
          2160.0,
          1623.0,
          2219.0
        ],
        [
          288.0,
          2322.0,
          2256.0,
          2566.0
        ]
      ],
      "tokens_selected": 616,
      "tokens_all_ocr": 616,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 816,
      "question": "Which is larger: the ploughing\u2013shelling 'Yes' percentage difference, or the marginal-effect percentage-point increase from a GH\u00a21 profit per acre?",
      "doc_name": "2411.15797",
      "category": "econ",
      "gt_bboxes": [
        [
          290.0,
          484.0,
          2301.0,
          1652.0
        ],
        [
          293.0,
          2222.0,
          2251.0,
          2968.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          297.0,
          2251.0,
          485.0
        ],
        [
          306.0,
          495.0,
          2256.0,
          1536.0
        ],
        [
          293.0,
          1552.0,
          1952.0,
          1651.0
        ],
        [
          293.0,
          1697.0,
          1250.0,
          1747.0
        ],
        [
          293.0,
          1744.0,
          2251.0,
          2180.0
        ],
        [
          293.0,
          2213.0,
          2251.0,
          2959.0
        ]
      ],
      "tokens_selected": 2444,
      "tokens_all_ocr": 2444,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 883,
      "question": "In the approach where environmental and raw speech are fed to the discriminator to disentangle environmental factors, which metric showed a marginal improvement for YourTTS with environmental speaker reference compared to YourTTS (Raw Ref.)?",
      "doc_name": "2412.16977",
      "category": "eess",
      "gt_bboxes": [
        [
          197.0,
          203.0,
          1258.0,
          397.0
        ],
        [
          1295.0,
          2544.0,
          2359.0,
          2889.0
        ]
      ],
      "pred_bboxes": [
        [
          199.0,
          204.0,
          1250.0,
          383.0
        ],
        [
          201.0,
          412.0,
          561.0,
          452.0
        ],
        [
          201.0,
          469.0,
          1250.0,
          964.0
        ],
        [
          569.0,
          990.0,
          878.0,
          1030.0
        ],
        [
          201.0,
          1050.0,
          747.0,
          1090.0
        ],
        [
          199.0,
          1106.0,
          1250.0,
          1555.0
        ],
        [
          199.0,
          1559.0,
          1250.0,
          1975.0
        ],
        [
          199.0,
          2001.0,
          773.0,
          2041.0
        ],
        [
          199.0,
          2057.0,
          1250.0,
          2880.0
        ],
        [
          1296.0,
          201.0,
          2345.0,
          1073.0
        ],
        [
          1296.0,
          1076.0,
          2345.0,
          1849.0
        ],
        [
          1296.0,
          1856.0,
          2345.0,
          2447.0
        ],
        [
          1587.0,
          2480.0,
          2054.0,
          2520.0
        ],
        [
          1296.0,
          2543.0,
          1896.0,
          2586.0
        ],
        [
          1296.0,
          2603.0,
          2345.0,
          2870.0
        ]
      ],
      "tokens_selected": 1600,
      "tokens_all_ocr": 1600,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 905,
      "question": "The middle plot in Fig. 2 is labeled 'Weighted Score'. In Table II, which column corresponds to this metric, and what value is listed for MULE++ using subspace V^p?",
      "doc_name": "2412.18955",
      "category": "eess",
      "gt_bboxes": [
        [
          187.0,
          220.0,
          2396.0,
          926.0
        ],
        [
          184.0,
          949.0,
          1252.0,
          1393.0
        ]
      ],
      "pred_bboxes": [
        [
          199.0,
          198.0,
          2338.0,
          772.0
        ],
        [
          193.0,
          802.0,
          2348.0,
          898.0
        ],
        [
          196.0,
          974.0,
          1253.0,
          1228.0
        ],
        [
          196.0,
          1248.0,
          1250.0,
          1387.0
        ],
        [
          199.0,
          1427.0,
          1248.0,
          1661.0
        ],
        [
          199.0,
          1658.0,
          1248.0,
          2252.0
        ],
        [
          199.0,
          2279.0,
          584.0,
          2322.0
        ],
        [
          199.0,
          2335.0,
          1248.0,
          2880.0
        ],
        [
          1291.0,
          974.0,
          2335.0,
          1503.0
        ],
        [
          1289.0,
          1529.0,
          2343.0,
          1664.0
        ],
        [
          1291.0,
          1711.0,
          2343.0,
          1800.0
        ],
        [
          1294.0,
          1800.0,
          2343.0,
          2081.0
        ],
        [
          1511.0,
          2107.0,
          2126.0,
          2147.0
        ],
        [
          1294.0,
          2163.0,
          2343.0,
          2708.0
        ],
        [
          1294.0,
          2712.0,
          2343.0,
          2989.0
        ]
      ],
      "tokens_selected": 3034,
      "tokens_all_ocr": 3034,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 909,
      "question": "In the examples of design choices, increasing which specific probability makes the contrastive matrix for a given head sparser, sometimes empty?",
      "doc_name": "2412.18955",
      "category": "eess",
      "gt_bboxes": [
        [
          193.0,
          631.0,
          1258.0,
          1005.0
        ],
        [
          193.0,
          269.0,
          1249.0,
          575.0
        ]
      ],
      "pred_bboxes": [
        [
          201.0,
          201.0,
          691.0,
          244.0
        ],
        [
          201.0,
          257.0,
          1248.0,
          574.0
        ],
        [
          201.0,
          624.0,
          1248.0,
          990.0
        ],
        [
          201.0,
          1040.0,
          1248.0,
          1403.0
        ],
        [
          201.0,
          1453.0,
          1248.0,
          1998.0
        ],
        [
          201.0,
          2048.0,
          1248.0,
          2735.0
        ]
      ],
      "tokens_selected": 594,
      "tokens_all_ocr": 594,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 926,
      "question": "Subtract the 2020 'times higher' urban daily income factor from the average of the denominators for EYS and MYS in the Education Index formula; what is the result?",
      "doc_name": "2412.20176",
      "category": "econ",
      "gt_bboxes": [
        [
          286.0,
          527.0,
          2177.0,
          1079.0
        ],
        [
          297.0,
          2456.0,
          2163.0,
          3208.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          1152.0,
          547.0,
          1211.0
        ],
        [
          293.0,
          291.0,
          2098.0,
          456.0
        ],
        [
          293.0,
          519.0,
          1559.0,
          583.0
        ],
        [
          293.0,
          611.0,
          2091.0,
          807.0
        ],
        [
          293.0,
          853.0,
          2175.0,
          1074.0
        ],
        [
          295.0,
          1285.0,
          962.0,
          1345.0
        ],
        [
          290.0,
          1362.0,
          2168.0,
          1798.0
        ],
        [
          293.0,
          1858.0,
          828.0,
          1914.0
        ],
        [
          290.0,
          1928.0,
          2175.0,
          2406.0
        ],
        [
          290.0,
          2455.0,
          2163.0,
          3199.0
        ]
      ],
      "tokens_selected": 741,
      "tokens_all_ocr": 741,
      "tokens_full_image": 2318,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 944,
      "question": "How many validation samples are used for touch gesture classification, and what is the Valence test accuracy reported?",
      "doc_name": "2501.00038",
      "category": "eess",
      "gt_bboxes": [
        [
          1295.0,
          690.0,
          2369.0,
          923.0
        ],
        [
          184.0,
          1692.0,
          1252.0,
          2816.0
        ]
      ],
      "pred_bboxes": [
        [
          201.0,
          208.0,
          1250.0,
          753.0
        ],
        [
          201.0,
          759.0,
          1250.0,
          1301.0
        ],
        [
          201.0,
          1304.0,
          1250.0,
          1602.0
        ],
        [
          428.0,
          1635.0,
          1018.0,
          1678.0
        ],
        [
          201.0,
          1697.0,
          939.0,
          1740.0
        ],
        [
          201.0,
          1757.0,
          1250.0,
          2351.0
        ],
        [
          201.0,
          2358.0,
          1250.0,
          2801.0
        ],
        [
          201.0,
          2834.0,
          607.0,
          2877.0
        ],
        [
          199.0,
          2896.0,
          1248.0,
          2992.0
        ],
        [
          1291.0,
          204.0,
          2345.0,
          303.0
        ],
        [
          1294.0,
          307.0,
          2345.0,
          657.0
        ],
        [
          1294.0,
          819.0,
          2322.0,
          915.0
        ],
        [
          1291.0,
          696.0,
          2345.0,
          796.0
        ],
        [
          1294.0,
          944.0,
          2345.0,
          1542.0
        ],
        [
          1294.0,
          1545.0,
          2345.0,
          1988.0
        ],
        [
          1291.0,
          1991.0,
          2345.0,
          2087.0
        ],
        [
          1294.0,
          2090.0,
          2345.0,
          2586.0
        ],
        [
          1294.0,
          2589.0,
          2345.0,
          2989.0
        ]
      ],
      "tokens_selected": 1501,
      "tokens_all_ocr": 1501,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 949,
      "question": "From the crops, what is the minimum displacement labeled on Figure 4.4 a)'s colorbar, and to what loss value does Figure 4.4 b) stabilize after 600 epochs?",
      "doc_name": "2501.03254",
      "category": "cs",
      "gt_bboxes": [
        [
          575.0,
          1364.0,
          1935.0,
          2432.0
        ],
        [
          266.0,
          677.0,
          2281.0,
          1265.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          293.0,
          2253.0,
          640.0
        ],
        [
          290.0,
          680.0,
          2256.0,
          1245.0
        ],
        [
          604.0,
          1374.0,
          1932.0,
          2411.0
        ]
      ],
      "tokens_selected": 2036,
      "tokens_all_ocr": 2036,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 965,
      "question": "Across the two excerpts, who is said to like philosophy much less than Mac Lane, and what page of [McL20] is cited for the argument that later conceptions competed with Bourbaki\u2019s ideas?",
      "doc_name": "2412.05250",
      "category": "math",
      "gt_bboxes": [
        [
          327.0,
          1200.0,
          2226.0,
          1700.0
        ],
        [
          317.0,
          2612.0,
          2226.0,
          3031.0
        ]
      ],
      "pred_bboxes": [
        [
          444.0,
          403.0,
          2103.0,
          607.0
        ],
        [
          324.0,
          630.0,
          2223.0,
          779.0
        ],
        [
          326.0,
          779.0,
          2220.0,
          878.0
        ],
        [
          444.0,
          905.0,
          2103.0,
          1053.0
        ],
        [
          331.0,
          1076.0,
          2105.0,
          1129.0
        ],
        [
          326.0,
          1139.0,
          701.0,
          1185.0
        ],
        [
          326.0,
          1195.0,
          2220.0,
          1294.0
        ],
        [
          444.0,
          1318.0,
          2105.0,
          1569.0
        ],
        [
          326.0,
          1592.0,
          2220.0,
          1687.0
        ],
        [
          326.0,
          1691.0,
          2223.0,
          1886.0
        ],
        [
          326.0,
          1889.0,
          2220.0,
          2034.0
        ],
        [
          326.0,
          2041.0,
          1957.0,
          2090.0
        ],
        [
          444.0,
          2117.0,
          2105.0,
          2418.0
        ],
        [
          444.0,
          2427.0,
          2105.0,
          2576.0
        ],
        [
          316.0,
          2599.0,
          2220.0,
          2702.0
        ],
        [
          316.0,
          2702.0,
          2220.0,
          2801.0
        ],
        [
          444.0,
          2827.0,
          2105.0,
          3025.0
        ]
      ],
      "tokens_selected": 916,
      "tokens_all_ocr": 916,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 985,
      "question": "In equations (A.3) and (A.4), which variables appear negated in \u03bd\u0302\u2019s argument, respectively?",
      "doc_name": "2412.12319",
      "category": "math",
      "gt_bboxes": [
        [
          434.0,
          909.0,
          2116.0,
          2933.0
        ],
        [
          436.0,
          485.0,
          2110.0,
          876.0
        ]
      ],
      "pred_bboxes": [
        [
          433.0,
          478.0,
          1079.0,
          535.0
        ],
        [
          433.0,
          561.0,
          2105.0,
          736.0
        ],
        [
          433.0,
          756.0,
          2105.0,
          872.0
        ],
        [
          433.0,
          898.0,
          2105.0,
          1073.0
        ],
        [
          433.0,
          1093.0,
          1659.0,
          1215.0
        ],
        [
          433.0,
          1238.0,
          1625.0,
          1298.0
        ],
        [
          433.0,
          1321.0,
          1620.0,
          1436.0
        ],
        [
          433.0,
          1466.0,
          1434.0,
          1522.0
        ],
        [
          433.0,
          1549.0,
          1465.0,
          1618.0
        ],
        [
          433.0,
          1645.0,
          2034.0,
          1704.0
        ],
        [
          433.0,
          1727.0,
          1659.0,
          1803.0
        ],
        [
          433.0,
          1836.0,
          2105.0,
          2011.0
        ],
        [
          433.0,
          2034.0,
          1700.0,
          2157.0
        ],
        [
          433.0,
          2180.0,
          2105.0,
          2351.0
        ],
        [
          433.0,
          2371.0,
          1965.0,
          2768.0
        ],
        [
          433.0,
          2784.0,
          2105.0,
          2923.0
        ]
      ],
      "tokens_selected": 1132,
      "tokens_all_ocr": 1132,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 986,
      "question": "Using the crops, what is the scalar factor in (10.1) and, after y=log x in the proof, what F(y) makes f~(\u03c3+i\u03c4)=F^(\u03c4)?",
      "doc_name": "2412.12319",
      "category": "math",
      "gt_bboxes": [
        [
          434.0,
          567.0,
          2110.0,
          1976.0
        ],
        [
          435.0,
          2007.0,
          2110.0,
          2917.0
        ]
      ],
      "pred_bboxes": [
        [
          875.0,
          475.0,
          1664.0,
          531.0
        ],
        [
          482.0,
          558.0,
          1306.0,
          614.0
        ],
        [
          433.0,
          640.0,
          2105.0,
          941.0
        ],
        [
          436.0,
          957.0,
          1722.0,
          1083.0
        ],
        [
          433.0,
          1100.0,
          2105.0,
          1645.0
        ],
        [
          433.0,
          1641.0,
          2105.0,
          1968.0
        ],
        [
          433.0,
          1995.0,
          2105.0,
          2163.0
        ],
        [
          436.0,
          2180.0,
          1710.0,
          2246.0
        ],
        [
          433.0,
          2269.0,
          2105.0,
          2718.0
        ],
        [
          436.0,
          2735.0,
          2072.0,
          2896.0
        ]
      ],
      "tokens_selected": 1314,
      "tokens_all_ocr": 1314,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 992,
      "question": "According to equations (4.2) and (4.3), respectively, what are the coefficient multiplying Q_m(Mf) and the explicit value of Q_m(1+|x|)?",
      "doc_name": "2412.12372",
      "category": "math",
      "gt_bboxes": [
        [
          291.0,
          2214.0,
          2264.0,
          3017.0
        ],
        [
          285.0,
          1741.0,
          2264.0,
          2194.0
        ]
      ],
      "pred_bboxes": [
        [
          433.0,
          287.0,
          1592.0,
          346.0
        ],
        [
          405.0,
          356.0,
          2082.0,
          627.0
        ],
        [
          433.0,
          627.0,
          1115.0,
          680.0
        ],
        [
          395.0,
          680.0,
          2149.0,
          743.0
        ],
        [
          482.0,
          786.0,
          1059.0,
          845.0
        ],
        [
          474.0,
          862.0,
          2072.0,
          951.0
        ],
        [
          446.0,
          957.0,
          1751.0,
          1017.0
        ],
        [
          482.0,
          1017.0,
          1677.0,
          1073.0
        ],
        [
          410.0,
          1083.0,
          2131.0,
          1344.0
        ],
        [
          288.0,
          1347.0,
          2256.0,
          1595.0
        ],
        [
          288.0,
          1602.0,
          2256.0,
          1717.0
        ],
        [
          285.0,
          1734.0,
          2256.0,
          1853.0
        ],
        [
          638.0,
          1863.0,
          1893.0,
          1981.0
        ],
        [
          288.0,
          1985.0,
          1506.0,
          2048.0
        ],
        [
          288.0,
          2064.0,
          2256.0,
          2183.0
        ],
        [
          285.0,
          2200.0,
          2256.0,
          2315.0
        ],
        [
          844.0,
          2318.0,
          2248.0,
          2444.0
        ],
        [
          288.0,
          2451.0,
          1506.0,
          2513.0
        ],
        [
          285.0,
          2533.0,
          2256.0,
          2649.0
        ],
        [
          1008.0,
          2642.0,
          2248.0,
          2751.0
        ],
        [
          285.0,
          2751.0,
          2256.0,
          2814.0
        ],
        [
          893.0,
          2827.0,
          2248.0,
          2943.0
        ],
        [
          285.0,
          2956.0,
          1710.0,
          3015.0
        ]
      ],
      "tokens_selected": 1604,
      "tokens_all_ocr": 1604,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1109,
      "question": "Using the caption\u2019s color key and the Difference panel, what color indicates over-reduction, and what is the displayed max over-reduction?",
      "doc_name": "2404.05865",
      "category": "q-bio",
      "gt_bboxes": [
        [
          271.0,
          1711.0,
          2285.0,
          2989.0
        ],
        [
          480.0,
          400.0,
          2028.0,
          1669.0
        ]
      ],
      "pred_bboxes": [
        [
          500.0,
          412.0,
          2013.0,
          1479.0
        ],
        [
          293.0,
          300.0,
          691.0,
          353.0
        ],
        [
          293.0,
          1727.0,
          2253.0,
          2801.0
        ],
        [
          523.0,
          1493.0,
          1901.0,
          1654.0
        ],
        [
          319.0,
          2814.0,
          2162.0,
          2976.0
        ]
      ],
      "tokens_selected": 4059,
      "tokens_all_ocr": 4059,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1117,
      "question": "Which gene is associated with partial loss of a DNA-binding domain, and what tick mark lies immediately left of 0.00 on the Differential Score axis?",
      "doc_name": "2410.10919",
      "category": "q-bio",
      "gt_bboxes": [
        [
          164.0,
          188.0,
          2312.0,
          2148.0
        ],
        [
          167.0,
          2218.0,
          2315.0,
          3203.0
        ]
      ],
      "pred_bboxes": [
        [
          404.0,
          193.0,
          2061.0,
          1871.0
        ],
        [
          181.0,
          1924.0,
          2297.0,
          2134.0
        ],
        [
          181.0,
          2212.0,
          2297.0,
          2510.0
        ],
        [
          181.0,
          2517.0,
          2297.0,
          2991.0
        ],
        [
          181.0,
          2998.0,
          2297.0,
          3174.0
        ]
      ],
      "tokens_selected": 3585,
      "tokens_all_ocr": 3585,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1138,
      "question": "In Figure 4\u2019s Persistent Images heatmap, what value labels the colorbar\u2019s top, and according to the reward-functions sentence, what do those functions incorporate?",
      "doc_name": "2411.14726",
      "category": "q-bio",
      "gt_bboxes": [
        [
          613.0,
          312.0,
          1927.0,
          990.0
        ],
        [
          439.0,
          1469.0,
          2106.0,
          1583.0
        ]
      ],
      "pred_bboxes": [
        [
          615.0,
          310.0,
          1901.0,
          895.0
        ],
        [
          1023.0,
          924.0,
          1516.0,
          974.0
        ],
        [
          441.0,
          1073.0,
          852.0,
          1123.0
        ],
        [
          441.0,
          1149.0,
          2103.0,
          1337.0
        ],
        [
          444.0,
          1387.0,
          867.0,
          1440.0
        ],
        [
          441.0,
          1469.0,
          2100.0,
          1565.0
        ],
        [
          444.0,
          1612.0,
          1115.0,
          1661.0
        ],
        [
          441.0,
          1687.0,
          2103.0,
          1872.0
        ],
        [
          893.0,
          1935.0,
          2098.0,
          1991.0
        ],
        [
          444.0,
          2028.0,
          2103.0,
          2216.0
        ],
        [
          643.0,
          2302.0,
          2098.0,
          2477.0
        ],
        [
          444.0,
          2523.0,
          2103.0,
          2712.0
        ],
        [
          444.0,
          2758.0,
          1008.0,
          2807.0
        ],
        [
          441.0,
          2834.0,
          2100.0,
          2930.0
        ],
        [
          906.0,
          2956.0,
          1636.0,
          3009.0
        ]
      ],
      "tokens_selected": 1673,
      "tokens_all_ocr": 1673,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1206,
      "question": "In the first crop, which acronym names the continuous-time conditions guiding gradient updates, and in the second crop, what year is cited with Merton?",
      "doc_name": "2412.13101",
      "category": "q-fin",
      "gt_bboxes": [
        [
          473.0,
          1527.0,
          2003.0,
          2336.0
        ],
        [
          348.0,
          2545.0,
          2121.0,
          2812.0
        ]
      ],
      "pred_bboxes": [
        [
          1137.0,
          1460.0,
          1338.0,
          1516.0
        ],
        [
          489.0,
          586.0,
          1986.0,
          790.0
        ],
        [
          814.0,
          860.0,
          1658.0,
          934.0
        ],
        [
          389.0,
          1007.0,
          2086.0,
          1127.0
        ],
        [
          1018.0,
          1222.0,
          1457.0,
          1288.0
        ],
        [
          489.0,
          1541.0,
          1989.0,
          2338.0
        ],
        [
          370.0,
          2429.0,
          936.0,
          2507.0
        ],
        [
          365.0,
          2552.0,
          2110.0,
          2795.0
        ]
      ],
      "tokens_selected": 348,
      "tokens_all_ocr": 348,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1217,
      "question": "In Fig. 10, which node receives arrows from both j0 and j1, and in Eq. (A56) what probability multiplies p_{i_l j_l} p_{j_l k_l} in the second summation?",
      "doc_name": "2412.16122",
      "category": "q-fin",
      "gt_bboxes": [
        [
          285.0,
          271.0,
          2245.0,
          1326.0
        ],
        [
          283.0,
          1400.0,
          2260.0,
          3097.0
        ]
      ],
      "pred_bboxes": [
        [
          663.0,
          280.0,
          1888.0,
          1053.0
        ],
        [
          288.0,
          1159.0,
          2246.0,
          1318.0
        ],
        [
          349.0,
          1393.0,
          2067.0,
          1466.0
        ],
        [
          408.0,
          1509.0,
          2241.0,
          2279.0
        ],
        [
          288.0,
          2309.0,
          2251.0,
          3081.0
        ]
      ],
      "tokens_selected": 2105,
      "tokens_all_ocr": 2105,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1219,
      "question": "According to the text and schematic, what is the global parameter fitted to match the empirical graph density, and approximately by what factor does the node count decrease from 'Firm level 300k Nodes' to '2-digits ~80 Nodes'?",
      "doc_name": "2412.16122",
      "category": "q-fin",
      "gt_bboxes": [
        [
          328.0,
          297.0,
          2208.0,
          1057.0
        ],
        [
          274.0,
          1149.0,
          2271.0,
          3091.0
        ]
      ],
      "pred_bboxes": [
        [
          722.0,
          290.0,
          1812.0,
          891.0
        ],
        [
          349.0,
          981.0,
          2169.0,
          1047.0
        ],
        [
          288.0,
          1142.0,
          2251.0,
          1654.0
        ],
        [
          288.0,
          1684.0,
          2251.0,
          2893.0
        ],
        [
          293.0,
          2923.0,
          2246.0,
          3078.0
        ]
      ],
      "tokens_selected": 1313,
      "tokens_all_ocr": 1313,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1241,
      "question": "According to the crops, in what class size are mechanics easy, and what are presenters told to load in a browser tab?",
      "doc_name": "2309.06983",
      "category": "stat",
      "gt_bboxes": [
        [
          334.0,
          614.0,
          2214.0,
          1300.0
        ],
        [
          337.0,
          289.0,
          2220.0,
          560.0
        ]
      ],
      "pred_bboxes": [
        [
          339.0,
          290.0,
          2213.0,
          538.0
        ],
        [
          339.0,
          614.0,
          2210.0,
          862.0
        ],
        [
          451.0,
          944.0,
          2098.0,
          1284.0
        ],
        [
          339.0,
          1367.0,
          2210.0,
          1615.0
        ],
        [
          451.0,
          1701.0,
          2095.0,
          1856.0
        ],
        [
          339.0,
          1939.0,
          2210.0,
          2186.0
        ],
        [
          451.0,
          2272.0,
          2095.0,
          2612.0
        ]
      ],
      "tokens_selected": 337,
      "tokens_all_ocr": 337,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1260,
      "question": "How much larger is the Collaboration\u2013Flexibility correlation than TeamEngagement\u2013Flexibility in the heatmap, and what number appears in the Normalization denominator?",
      "doc_name": "2409.14197",
      "category": "stat",
      "gt_bboxes": [
        [
          605.0,
          297.0,
          1876.0,
          1500.0
        ],
        [
          348.0,
          2037.0,
          2200.0,
          2741.0
        ]
      ],
      "pred_bboxes": [
        [
          625.0,
          297.0,
          1868.0,
          1304.0
        ],
        [
          962.0,
          1427.0,
          1582.0,
          1489.0
        ],
        [
          352.0,
          1539.0,
          2195.0,
          1882.0
        ],
        [
          354.0,
          1942.0,
          1010.0,
          2001.0
        ],
        [
          354.0,
          2028.0,
          2195.0,
          2252.0
        ],
        [
          1072.0,
          2242.0,
          1470.0,
          2351.0
        ],
        [
          510.0,
          2361.0,
          2034.0,
          2490.0
        ],
        [
          352.0,
          2497.0,
          2195.0,
          2728.0
        ]
      ],
      "tokens_selected": 1974,
      "tokens_all_ocr": 1974,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1320,
      "question": "Across both crops, what are the coefficient on \u2211 p_i y_i in w*(y) and the symbol of the cumulative distribution function in program (P3)?",
      "doc_name": "2406.11528",
      "category": "econ",
      "gt_bboxes": [
        [
          302.0,
          2566.0,
          2257.0,
          3047.0
        ],
        [
          278.0,
          302.0,
          2281.0,
          1262.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          293.0,
          2253.0,
          412.0
        ],
        [
          880.0,
          449.0,
          1664.0,
          601.0
        ],
        [
          288.0,
          647.0,
          2253.0,
          822.0
        ],
        [
          362.0,
          822.0,
          1097.0,
          878.0
        ],
        [
          829.0,
          915.0,
          1710.0,
          1053.0
        ],
        [
          357.0,
          1083.0,
          1477.0,
          1142.0
        ],
        [
          824.0,
          1179.0,
          1717.0,
          1311.0
        ],
        [
          288.0,
          1334.0,
          2256.0,
          1552.0
        ],
        [
          288.0,
          1565.0,
          2253.0,
          1684.0
        ],
        [
          673.0,
          1721.0,
          1871.0,
          1872.0
        ],
        [
          357.0,
          1978.0,
          2246.0,
          2041.0
        ],
        [
          707.0,
          2081.0,
          1837.0,
          2193.0
        ],
        [
          288.0,
          2229.0,
          375.0,
          2279.0
        ],
        [
          893.0,
          2272.0,
          1654.0,
          2418.0
        ],
        [
          288.0,
          2427.0,
          2253.0,
          2546.0
        ],
        [
          288.0,
          2566.0,
          2253.0,
          2685.0
        ],
        [
          536.0,
          2712.0,
          2246.0,
          3035.0
        ]
      ],
      "tokens_selected": 1293,
      "tokens_all_ocr": 1293,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1353,
      "question": "Across the two code snippets, what are DSID, DSD, and the FISTA 'tviter' values, respectively?",
      "doc_name": "2412.10129",
      "category": "cs",
      "gt_bboxes": [
        [
          331.0,
          2570.0,
          2070.0,
          2922.0
        ],
        [
          331.0,
          946.0,
          2031.0,
          1324.0
        ]
      ],
      "pred_bboxes": [
        [
          523.0,
          356.0,
          1919.0,
          852.0
        ],
        [
          290.0,
          891.0,
          2156.0,
          1152.0
        ],
        [
          290.0,
          1255.0,
          2156.0,
          1853.0
        ],
        [
          290.0,
          1856.0,
          2156.0,
          2517.0
        ],
        [
          574.0,
          2550.0,
          2062.0,
          2612.0
        ],
        [
          336.0,
          2626.0,
          2026.0,
          2923.0
        ]
      ],
      "tokens_selected": 1466,
      "tokens_all_ocr": 1466,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1354,
      "question": "According to Figure 2\u2019s caption and Code Snippet 4, what is the visualization range\u2019s upper bound and the value assigned to geo.DSID? Answer as 'upper bound, DSID'.",
      "doc_name": "2412.10129",
      "category": "cs",
      "gt_bboxes": [
        [
          292.0,
          351.0,
          2166.0,
          1603.0
        ],
        [
          331.0,
          946.0,
          2031.0,
          1324.0
        ]
      ],
      "pred_bboxes": [
        [
          523.0,
          356.0,
          1919.0,
          1288.0
        ],
        [
          293.0,
          1327.0,
          2156.0,
          1598.0
        ],
        [
          293.0,
          1697.0,
          2154.0,
          1830.0
        ],
        [
          293.0,
          1833.0,
          2156.0,
          2361.0
        ],
        [
          617.0,
          2394.0,
          2021.0,
          2457.0
        ],
        [
          331.0,
          2470.0,
          1812.0,
          2910.0
        ]
      ],
      "tokens_selected": 2191,
      "tokens_all_ocr": 2191,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1367,
      "question": "Across the two figures, which bracketed lyric tag appears exactly twice, and which right-side spectrogram panel is enclosed by the orange frame?",
      "doc_name": "2412.13786",
      "category": "eess",
      "gt_bboxes": [
        [
          203.0,
          778.0,
          2376.0,
          1511.0
        ],
        [
          223.0,
          1094.0,
          1222.0,
          1663.0
        ]
      ],
      "pred_bboxes": [
        [
          268.0,
          208.0,
          2276.0,
          597.0
        ],
        [
          216.0,
          634.0,
          2327.0,
          726.0
        ],
        [
          224.0,
          786.0,
          2322.0,
          1334.0
        ],
        [
          216.0,
          1377.0,
          2327.0,
          1512.0
        ],
        [
          216.0,
          1612.0,
          1220.0,
          1740.0
        ],
        [
          216.0,
          1757.0,
          1220.0,
          2338.0
        ],
        [
          216.0,
          2404.0,
          1046.0,
          2444.0
        ],
        [
          216.0,
          2480.0,
          1220.0,
          2933.0
        ],
        [
          1324.0,
          1612.0,
          2327.0,
          2289.0
        ],
        [
          1470.0,
          2355.0,
          2179.0,
          2394.0
        ],
        [
          1324.0,
          2431.0,
          2327.0,
          2649.0
        ],
        [
          1324.0,
          2662.0,
          2327.0,
          2926.0
        ]
      ],
      "tokens_selected": 2123,
      "tokens_all_ocr": 2123,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1384,
      "question": "In Table 4, how many Multimodal CoT methods list 'Audio' as their modality, and in Table 7's Emerging Benchmarks, what is the sample-count difference between the largest and smallest 'text, video' benchmarks?",
      "doc_name": "2412.18619",
      "category": "eess",
      "gt_bboxes": [
        [
          182.0,
          349.0,
          1855.0,
          2258.0
        ],
        [
          304.0,
          361.0,
          1706.0,
          1544.0
        ]
      ],
      "pred_bboxes": [
        [
          190.0,
          432.0,
          1838.0,
          1591.0
        ],
        [
          512.0,
          345.0,
          1502.0,
          393.0
        ],
        [
          184.0,
          2309.0,
          1838.0,
          2612.0
        ],
        [
          184.0,
          2639.0,
          1834.0,
          2744.0
        ]
      ],
      "tokens_selected": 1863,
      "tokens_all_ocr": 1863,
      "tokens_full_image": 2210,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1392,
      "question": "In Fig. 1, which projection head corresponds to the pitch-variant embedding space, and in Table III, how many GPUs are used by 'Ours'?",
      "doc_name": "2412.18955",
      "category": "eess",
      "gt_bboxes": [
        [
          1295.0,
          729.0,
          2366.0,
          1922.0
        ],
        [
          190.0,
          719.0,
          1262.0,
          1124.0
        ]
      ],
      "pred_bboxes": [
        [
          349.0,
          204.0,
          2192.0,
          396.0
        ],
        [
          796.0,
          452.0,
          1738.0,
          505.0
        ],
        [
          589.0,
          541.0,
          1952.0,
          644.0
        ],
        [
          199.0,
          756.0,
          1248.0,
          1321.0
        ],
        [
          229.0,
          1321.0,
          1102.0,
          1357.0
        ],
        [
          439.0,
          1417.0,
          1010.0,
          1460.0
        ],
        [
          199.0,
          1489.0,
          1248.0,
          2712.0
        ],
        [
          199.0,
          2721.0,
          1245.0,
          2996.0
        ],
        [
          1403.0,
          743.0,
          2233.0,
          1750.0
        ],
        [
          1291.0,
          1777.0,
          2345.0,
          1915.0
        ],
        [
          1294.0,
          1939.0,
          2345.0,
          2530.0
        ],
        [
          1294.0,
          2540.0,
          2345.0,
          2996.0
        ]
      ],
      "tokens_selected": 2125,
      "tokens_all_ocr": 2125,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1427,
      "question": "In these crops, which page of Bor99 is cited for the fiber bundles report, and which journal\u2019s editorial board is described as shifting toward abstract algebraists/topologists?",
      "doc_name": "2412.05250",
      "category": "math",
      "gt_bboxes": [
        [
          322.0,
          1871.0,
          2230.0,
          2520.0
        ],
        [
          323.0,
          407.0,
          2229.0,
          832.0
        ]
      ],
      "pred_bboxes": [
        [
          324.0,
          396.0,
          2223.0,
          640.0
        ],
        [
          324.0,
          640.0,
          2223.0,
          1123.0
        ],
        [
          324.0,
          1123.0,
          2223.0,
          1486.0
        ],
        [
          444.0,
          1522.0,
          2103.0,
          1826.0
        ],
        [
          324.0,
          1863.0,
          2223.0,
          2226.0
        ],
        [
          326.0,
          2226.0,
          2223.0,
          2345.0
        ],
        [
          444.0,
          2388.0,
          2103.0,
          2510.0
        ]
      ],
      "tokens_selected": 602,
      "tokens_all_ocr": 602,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1455,
      "question": "Across Lemmas 2.6 and 2.7, respectively, what 3-tuple equals (1 \u2297 u)(u \u2297 1)(\u03b1)?",
      "doc_name": "2412.20318",
      "category": "math",
      "gt_bboxes": [
        [
          349.0,
          227.0,
          2137.0,
          1128.0
        ],
        [
          336.0,
          208.0,
          2134.0,
          3012.0
        ]
      ],
      "pred_bboxes": [
        [
          349.0,
          898.0,
          518.0,
          944.0
        ],
        [
          349.0,
          218.0,
          2133.0,
          323.0
        ],
        [
          793.0,
          350.0,
          1687.0,
          406.0
        ],
        [
          352.0,
          426.0,
          916.0,
          478.0
        ],
        [
          349.0,
          518.0,
          2133.0,
          673.0
        ],
        [
          765.0,
          703.0,
          1717.0,
          756.0
        ],
        [
          349.0,
          782.0,
          431.0,
          825.0
        ],
        [
          758.0,
          825.0,
          1728.0,
          881.0
        ],
        [
          893.0,
          948.0,
          1587.0,
          1000.0
        ],
        [
          349.0,
          1017.0,
          546.0,
          1063.0
        ],
        [
          416.0,
          1073.0,
          1454.0,
          1126.0
        ],
        [
          1082.0,
          1202.0,
          1401.0,
          1268.0
        ],
        [
          362.0,
          1318.0,
          2133.0,
          1427.0
        ],
        [
          367.0,
          1440.0,
          2133.0,
          1545.0
        ],
        [
          367.0,
          1559.0,
          2133.0,
          1714.0
        ],
        [
          367.0,
          1727.0,
          2133.0,
          1833.0
        ],
        [
          367.0,
          1846.0,
          2133.0,
          1952.0
        ],
        [
          367.0,
          1965.0,
          2133.0,
          2067.0
        ],
        [
          367.0,
          2081.0,
          2133.0,
          2186.0
        ],
        [
          367.0,
          2200.0,
          2133.0,
          2305.0
        ],
        [
          367.0,
          2318.0,
          2133.0,
          2424.0
        ],
        [
          357.0,
          2437.0,
          2080.0,
          2497.0
        ],
        [
          357.0,
          2510.0,
          2133.0,
          2612.0
        ],
        [
          357.0,
          2626.0,
          2133.0,
          2731.0
        ],
        [
          357.0,
          2748.0,
          2133.0,
          2854.0
        ],
        [
          357.0,
          2867.0,
          2133.0,
          2972.0
        ]
      ],
      "tokens_selected": 1219,
      "tokens_all_ocr": 1219,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1487,
      "question": "According to the captions, which node is added in panel f after isolation, and what notation denotes the neighborhood removed when adding v to the MIS in Fig. 3?",
      "doc_name": "2412.14976",
      "category": "physics",
      "gt_bboxes": [
        [
          203.0,
          200.0,
          2368.0,
          1973.0
        ],
        [
          1302.0,
          217.0,
          2352.0,
          1691.0
        ]
      ],
      "pred_bboxes": [
        [
          1314.0,
          2034.0,
          1391.0,
          2077.0
        ],
        [
          216.0,
          218.0,
          2338.0,
          1324.0
        ],
        [
          216.0,
          1364.0,
          2345.0,
          1948.0
        ],
        [
          219.0,
          2034.0,
          1245.0,
          2418.0
        ],
        [
          219.0,
          2477.0,
          1245.0,
          2857.0
        ],
        [
          216.0,
          2916.0,
          1245.0,
          3012.0
        ],
        [
          1659.0,
          2110.0,
          2338.0,
          2219.0
        ],
        [
          1314.0,
          2242.0,
          2340.0,
          2774.0
        ],
        [
          1314.0,
          2774.0,
          2338.0,
          3012.0
        ]
      ],
      "tokens_selected": 2638,
      "tokens_all_ocr": 2638,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1505,
      "question": "In panel b, which scatter plot has the widest x-axis range, and what are the x and y variables labeled there?",
      "doc_name": "2403.03335",
      "category": "q-bio",
      "gt_bboxes": [
        [
          300.0,
          2709.0,
          2165.0,
          2903.0
        ],
        [
          283.0,
          317.0,
          2228.0,
          1506.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          290.0,
          2098.0,
          478.0
        ],
        [
          285.0,
          634.0,
          2243.0,
          2560.0
        ],
        [
          290.0,
          2708.0,
          2164.0,
          2893.0
        ]
      ],
      "tokens_selected": 371,
      "tokens_all_ocr": 371,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1509,
      "question": "Using the screenshot\u2019s tolerance of 0.300 mm (300 \u00b5m), what is the approximate mean difference from faculty at that tolerance in the Class I Preparations graph?",
      "doc_name": "2404.05865",
      "category": "q-bio",
      "gt_bboxes": [
        [
          268.0,
          277.0,
          2285.0,
          1569.0
        ],
        [
          480.0,
          400.0,
          2028.0,
          1669.0
        ]
      ],
      "pred_bboxes": [
        [
          298.0,
          297.0,
          2256.0,
          1436.0
        ],
        [
          405.0,
          1456.0,
          2118.0,
          1569.0
        ],
        [
          298.0,
          1678.0,
          2256.0,
          2817.0
        ],
        [
          413.0,
          2834.0,
          2144.0,
          2943.0
        ]
      ],
      "tokens_selected": 3868,
      "tokens_all_ocr": 3868,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1522,
      "question": "Between COMPBIAS and ZN_FING, which feature has more labeled proteins in Supplementary Figure S1 but a lower esm650M F1 score in Figure 3?",
      "doc_name": "2410.10919",
      "category": "q-bio",
      "gt_bboxes": [
        [
          182.0,
          1382.0,
          2306.0,
          2455.0
        ],
        [
          224.0,
          352.0,
          2182.0,
          2400.0
        ]
      ],
      "pred_bboxes": [
        [
          183.0,
          186.0,
          628.0,
          266.0
        ],
        [
          183.0,
          330.0,
          1092.0,
          403.0
        ],
        [
          181.0,
          431.0,
          2287.0,
          860.0
        ],
        [
          181.0,
          856.0,
          2287.0,
          1344.0
        ],
        [
          235.0,
          1397.0,
          2235.0,
          2247.0
        ],
        [
          181.0,
          2282.0,
          2292.0,
          2444.0
        ],
        [
          181.0,
          2584.0,
          1142.0,
          2658.0
        ],
        [
          181.0,
          2689.0,
          2292.0,
          3181.0
        ]
      ],
      "tokens_selected": 1960,
      "tokens_all_ocr": 1960,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1548,
      "question": "Across the figures, what are (i) the minimum colorbar value on the 20x20 latent-space heatmap in Fig. 5(a) JSE Top 60 and (ii) the maximum epoch labeled on Fig. 6's x-axis?",
      "doc_name": "2410.22346",
      "category": "q-fin",
      "gt_bboxes": [
        [
          1280.0,
          1539.0,
          2365.0,
          2617.0
        ],
        [
          1287.0,
          1016.0,
          2360.0,
          2053.0
        ]
      ],
      "pred_bboxes": [
        [
          242.0,
          247.0,
          2325.0,
          772.0
        ],
        [
          193.0,
          796.0,
          2348.0,
          1053.0
        ],
        [
          209.0,
          1136.0,
          1225.0,
          1585.0
        ],
        [
          196.0,
          1608.0,
          1250.0,
          1909.0
        ],
        [
          199.0,
          2021.0,
          1248.0,
          2322.0
        ],
        [
          199.0,
          2335.0,
          1248.0,
          2830.0
        ],
        [
          196.0,
          2844.0,
          1248.0,
          2992.0
        ],
        [
          1294.0,
          1139.0,
          2345.0,
          1489.0
        ],
        [
          1294.0,
          1549.0,
          2348.0,
          2229.0
        ],
        [
          1294.0,
          2252.0,
          2345.0,
          2606.0
        ],
        [
          1577.0,
          2712.0,
          2059.0,
          2761.0
        ],
        [
          1294.0,
          2794.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 3034,
      "tokens_all_ocr": 3034,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1580,
      "question": "In the multi-plot figure, which variable is labeled directly above the subplot whose y-axis peaks at 60, and what is the smaller of the two 'Prob. Chi-Square (6)' values shown in the table?",
      "doc_name": "2412.16927",
      "category": "q-fin",
      "gt_bboxes": [
        [
          446.0,
          278.0,
          2098.0,
          512.0
        ],
        [
          287.0,
          513.0,
          2316.0,
          2413.0
        ]
      ],
      "pred_bboxes": [
        [
          456.0,
          290.0,
          2090.0,
          495.0
        ],
        [
          293.0,
          505.0,
          1286.0,
          558.0
        ],
        [
          469.0,
          594.0,
          2072.0,
          1024.0
        ],
        [
          293.0,
          1027.0,
          1470.0,
          1076.0
        ],
        [
          285.0,
          1205.0,
          1557.0,
          2064.0
        ],
        [
          1600.0,
          1255.0,
          1888.0,
          1288.0
        ],
        [
          1600.0,
          1304.0,
          2008.0,
          1337.0
        ],
        [
          1600.0,
          1354.0,
          1990.0,
          1387.0
        ],
        [
          1600.0,
          1403.0,
          1990.0,
          1436.0
        ],
        [
          1600.0,
          1453.0,
          1939.0,
          1486.0
        ],
        [
          1600.0,
          1499.0,
          2118.0,
          1536.0
        ],
        [
          1600.0,
          1549.0,
          2093.0,
          1582.0
        ],
        [
          1600.0,
          1598.0,
          2118.0,
          1631.0
        ],
        [
          1600.0,
          1648.0,
          1990.0,
          1681.0
        ],
        [
          1643.0,
          1697.0,
          2118.0,
          1727.0
        ],
        [
          1643.0,
          1744.0,
          2118.0,
          1777.0
        ],
        [
          1643.0,
          1793.0,
          2118.0,
          1823.0
        ],
        [
          1600.0,
          1839.0,
          2118.0,
          1872.0
        ],
        [
          1600.0,
          1889.0,
          2118.0,
          1919.0
        ],
        [
          293.0,
          2216.0,
          587.0,
          2266.0
        ],
        [
          293.0,
          2325.0,
          2251.0,
          2520.0
        ],
        [
          293.0,
          2540.0,
          2251.0,
          2735.0
        ],
        [
          293.0,
          2754.0,
          2251.0,
          2959.0
        ]
      ],
      "tokens_selected": 2161,
      "tokens_all_ocr": 2161,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1592,
      "question": "Figure 10 summarizes the quasi-power BART model. From Table 1, what are this model\u2019s weight \u03c9 and variance function V(\u03bc)?",
      "doc_name": "2405.20601",
      "category": "stat",
      "gt_bboxes": [
        [
          289.0,
          280.0,
          2272.0,
          1087.0
        ],
        [
          283.0,
          406.0,
          2265.0,
          2929.0
        ]
      ],
      "pred_bboxes": [
        [
          735.0,
          290.0,
          1812.0,
          733.0
        ],
        [
          290.0,
          766.0,
          2256.0,
          1063.0
        ],
        [
          290.0,
          1149.0,
          2256.0,
          1400.0
        ],
        [
          290.0,
          1446.0,
          2256.0,
          2999.0
        ]
      ],
      "tokens_selected": 858,
      "tokens_all_ocr": 858,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1620,
      "question": "Which figure caption includes the erroneous date range '1977\u20131855', and what is the symbol on the horizontal axis in the soft-thresholding operator figure?",
      "doc_name": "2412.15633",
      "category": "stat",
      "gt_bboxes": [
        [
          407.0,
          516.0,
          2061.0,
          1142.0
        ],
        [
          815.0,
          1355.0,
          1664.0,
          2230.0
        ]
      ],
      "pred_bboxes": [
        [
          874.0,
          519.0,
          1586.0,
          948.0
        ],
        [
          422.0,
          1000.0,
          2048.0,
          1123.0
        ],
        [
          422.0,
          1190.0,
          2048.0,
          1313.0
        ],
        [
          645.0,
          1334.0,
          2046.0,
          1492.0
        ],
        [
          486.0,
          1531.0,
          1755.0,
          1597.0
        ],
        [
          422.0,
          1611.0,
          2006.0,
          1682.0
        ],
        [
          682.0,
          1713.0,
          2046.0,
          1861.0
        ],
        [
          422.0,
          1896.0,
          2048.0,
          1962.0
        ],
        [
          802.0,
          1994.0,
          2046.0,
          2127.0
        ],
        [
          422.0,
          2163.0,
          2048.0,
          2229.0
        ],
        [
          804.0,
          2261.0,
          2046.0,
          2391.0
        ],
        [
          422.0,
          2429.0,
          2048.0,
          2735.0
        ],
        [
          422.0,
          2735.0,
          2048.0,
          2914.0
        ]
      ],
      "tokens_selected": 1180,
      "tokens_all_ocr": 1180,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    }
  ]
}

==> anc/ablations/p75_agg-mean_rs-weighted_avg_mo-0.5/bbox_docvqa_benchmark_20251213_203742/progress.md <==
# BBox-DocVQA Benchmark Progress

## Configuration

### Model & Environment

| Setting | Value |
|---------|-------|
| Embedding Model | `colqwen3-4b` |
| DeepSeek Mode | `Gundam` |
| DeepSeek Task | `markdown` |

### Scoring & Thresholding

| Setting | Value |
|---------|-------|
| Threshold Method | `percentile` |
| Token Aggregation | `mean` |
| Region Scoring | `weighted_avg` |
| Percentile | `75.0` |
| Top-K | `None` |
| Min Patch Overlap | `0.5` |

### Dataset

| Setting | Value |
|---------|-------|
| Sample Limit | `None` |
| Filter | `Sample IDs: [6, 17, 18, 32, 33, 75, 106, 116, 118, 125, 187, 190, 199, 202, 250, 298, 337, 353, 368, 404, 405, 407, 420, 436, 452, 467, 472, 478, 492, 501, 512, 548, 570, 576, 608, 634, 651, 678, 683, 716, 717, 729, 732, 765, 804, 816, 883, 905, 909, 926, 944, 949, 965, 985, 986, 992, 1109, 1117, 1138, 1206, 1217, 1219, 1241, 1260, 1320, 1353, 1354, 1367, 1384, 1392, 1427, 1455, 1487, 1505, 1509, 1522, 1548, 1580, 1592, 1620]` |

## Progress

**Processed:** 80/80

**Hit Rates:** IoU@0.25: 73/80 (91.2%) | IoU@0.5: 55/80 (68.8%) | IoU@0.7: 26/80 (32.5%)

## Category Breakdown

| Category | N | Mean IoU | IoU@0.25 | IoU@0.5 | IoU@0.7 | Det IoU | Det@0.5 |
|----------|---:|--------:|--------:|--------:|--------:|--------:|--------:|
| cs | 10 | 0.723 | 100.0% | 70.0% | 50.0% | 0.723 | 70.0% |
| econ | 10 | 0.384 | 60.0% | 30.0% | 10.0% | 0.384 | 30.0% |
| eess | 10 | 0.675 | 100.0% | 80.0% | 30.0% | 0.675 | 80.0% |
| math | 10 | 0.459 | 80.0% | 30.0% | 20.0% | 0.459 | 30.0% |
| physics | 10 | 0.650 | 100.0% | 100.0% | 30.0% | 0.650 | 100.0% |
| q-bio | 10 | 0.734 | 100.0% | 100.0% | 50.0% | 0.734 | 100.0% |
| q-fin | 10 | 0.667 | 100.0% | 80.0% | 40.0% | 0.667 | 80.0% |
| stat | 10 | 0.550 | 90.0% | 60.0% | 30.0% | 0.550 | 60.0% |
| **TOTAL** | **80** | **0.605** | **91.2%** | **68.8%** | **32.5%** | **0.605** | **68.8%** |

## Results

| ID | Document | Category | OCR'd | Sel | IoU | @0.25 | @0.5 | @0.7 | Tok Sel | Tok OCR | Tok Img | Save OCR | Save Img |
|----|----------|----------|-------|-----|-----|-------|------|------|---------|---------|---------|----------|----------|
| 6 | 2311.07631 | cs | 17 | 17 | 0.649 | ✅ | ✅ | ❌ | 600 | 600 | 2,531 | 0% | 76% |
| 17 | 2405.09360 | econ | 36 | 36 | 0.385 | ✅ | ❌ | ❌ | 1,704 | 1,704 | 2,531 | 0% | 33% |
| 18 | 2405.09360 | econ | 42 | 42 | 0.112 | ❌ | ❌ | ❌ | 1,871 | 1,871 | 2,531 | 0% | 26% |
| 32 | 2406.11528 | econ | 19 | 19 | 0.105 | ❌ | ❌ | ❌ | 1,169 | 1,169 | 2,531 | 0% | 54% |
| 33 | 2406.11528 | econ | 16 | 16 | 0.161 | ❌ | ❌ | ❌ | 1,518 | 1,518 | 2,531 | 0% | 40% |
| 75 | 2410.14317 | econ | 12 | 12 | 0.256 | ✅ | ❌ | ❌ | 767 | 767 | 2,531 | 0% | 70% |
| 106 | 2412.07948 | eess | 14 | 14 | 0.699 | ✅ | ✅ | ❌ | 2,296 | 2,296 | 2,531 | 0% | 9% |
| 116 | 2412.09651 | cs | 7 | 7 | 0.974 | ✅ | ✅ | ✅ | 841 | 841 | 2,316 | 0% | 64% |
| 118 | 2412.09651 | cs | 8 | 8 | 0.944 | ✅ | ✅ | ✅ | 1,861 | 1,861 | 2,316 | 0% | 20% |
| 125 | 2412.10129 | cs | 9 | 9 | 0.462 | ✅ | ❌ | ❌ | 1,504 | 1,504 | 2,531 | 0% | 41% |
| 187 | 2412.17966 | cs | 16 | 16 | 0.982 | ✅ | ✅ | ✅ | 2,147 | 2,147 | 2,531 | 0% | 15% |
| 190 | 2412.18619 | eess | 9 | 9 | 0.546 | ✅ | ✅ | ❌ | 1,338 | 1,338 | 2,210 | 0% | 39% |
| 199 | 2412.18619 | eess | 4 | 4 | 0.836 | ✅ | ✅ | ✅ | 3,134 | 3,134 | 2,210 | 0% | -42% |
| 202 | 2412.18823 | cs | 3 | 3 | 0.331 | ✅ | ❌ | ❌ | 1,876 | 1,876 | 2,531 | 0% | 26% |
| 250 | 2412.20486 | cs | 9 | 9 | 0.874 | ✅ | ✅ | ✅ | 2,946 | 2,946 | 2,531 | 0% | -16% |
| 298 | 2412.05250 | math | 6 | 6 | 0.397 | ✅ | ❌ | ❌ | 663 | 663 | 2,531 | 0% | 74% |
| 337 | 2412.12372 | math | 19 | 19 | 0.279 | ✅ | ❌ | ❌ | 1,587 | 1,587 | 2,531 | 0% | 37% |
| 353 | 2412.12446 | math | 10 | 10 | 0.956 | ✅ | ✅ | ✅ | 1,778 | 1,778 | 2,316 | 0% | 23% |
| 368 | 2412.20966 | math | 10 | 10 | 0.937 | ✅ | ✅ | ✅ | 1,062 | 1,062 | 2,531 | 0% | 58% |
| 404 | 2411.15169 | physics | 6 | 6 | 0.592 | ✅ | ✅ | ❌ | 1,784 | 1,784 | 2,531 | 0% | 30% |
| 405 | 2411.15169 | physics | 7 | 7 | 0.587 | ✅ | ✅ | ❌ | 1,610 | 1,610 | 2,531 | 0% | 36% |
| 407 | 2411.15169 | physics | 9 | 9 | 0.877 | ✅ | ✅ | ✅ | 2,120 | 2,120 | 2,531 | 0% | 16% |
| 420 | 2412.10069 | physics | 4 | 4 | 0.767 | ✅ | ✅ | ✅ | 559 | 559 | 2,531 | 0% | 78% |
| 436 | 2412.14976 | physics | 6 | 6 | 0.528 | ✅ | ✅ | ❌ | 2,288 | 2,288 | 2,531 | 0% | 10% |
| 452 | 2412.17161 | physics | 12 | 12 | 0.658 | ✅ | ✅ | ❌ | 2,351 | 2,351 | 2,531 | 0% | 7% |
| 467 | 2501.00176 | physics | 10 | 10 | 0.616 | ✅ | ✅ | ❌ | 4,122 | 4,122 | 2,531 | 0% | -63% |
| 472 | 2501.00475 | physics | 25 | 25 | 0.833 | ✅ | ✅ | ✅ | 2,663 | 2,663 | 2,531 | 0% | -5% |
| 478 | 2501.00475 | physics | 9 | 9 | 0.531 | ✅ | ✅ | ❌ | 2,424 | 2,424 | 2,531 | 0% | 4% |
| 492 | 2404.05865 | q-bio | 4 | 4 | 0.868 | ✅ | ✅ | ✅ | 2,454 | 2,454 | 2,531 | 0% | 3% |
| 501 | 2410.10919 | q-bio | 5 | 5 | 0.614 | ✅ | ✅ | ❌ | 2,637 | 2,637 | 2,316 | 0% | -14% |
| 512 | 2411.12087 | q-bio | 10 | 10 | 0.698 | ✅ | ✅ | ❌ | 1,741 | 1,741 | 2,531 | 0% | 31% |
| 548 | 2411.16084 | q-bio | 5 | 5 | 0.957 | ✅ | ✅ | ✅ | 711 | 711 | 2,531 | 0% | 72% |
| 570 | 2410.22346 | q-fin | 13 | 13 | 0.484 | ✅ | ❌ | ❌ | 3,549 | 3,549 | 2,531 | 0% | -40% |
| 576 | 2410.22346 | q-fin | 12 | 12 | 0.535 | ✅ | ✅ | ❌ | 3,034 | 3,034 | 2,531 | 0% | -20% |
| 608 | 2412.12458 | q-fin | 4 | 4 | 0.880 | ✅ | ✅ | ✅ | 4,738 | 4,738 | 2,531 | 0% | -87% |
| 634 | 2412.16122 | q-fin | 6 | 6 | 0.967 | ✅ | ✅ | ✅ | 405 | 405 | 2,531 | 0% | 84% |
| 651 | 2412.16927 | q-fin | 7 | 7 | 0.807 | ✅ | ✅ | ✅ | 3,121 | 3,121 | 2,531 | 0% | -23% |
| 678 | 2405.20601 | stat | 6 | 6 | 0.621 | ✅ | ✅ | ❌ | 2,008 | 2,008 | 2,531 | 0% | 21% |
| 683 | 2405.20601 | stat | 6 | 6 | 0.704 | ✅ | ✅ | ✅ | 1,719 | 1,719 | 2,531 | 0% | 32% |
| 716 | 2411.04729 | stat | 10 | 10 | 0.272 | ✅ | ❌ | ❌ | 924 | 924 | 2,316 | 0% | 60% |
| 717 | 2411.04729 | stat | 12 | 12 | 0.287 | ✅ | ❌ | ❌ | 1,228 | 1,228 | 2,316 | 0% | 47% |
| 729 | 2412.11303 | stat | 10 | 10 | 0.734 | ✅ | ✅ | ✅ | 3,033 | 3,033 | 2,531 | 0% | -20% |
| 732 | 2412.11303 | stat | 15 | 15 | 0.946 | ✅ | ✅ | ✅ | 1,103 | 1,103 | 2,531 | 0% | 56% |
| 765 | 2406.05299 | econ | 15 | 15 | 0.591 | ✅ | ✅ | ❌ | 744 | 744 | 2,316 | 0% | 68% |
| 804 | 2410.14317 | econ | 9 | 9 | 0.236 | ❌ | ❌ | ❌ | 616 | 616 | 2,531 | 0% | 76% |
| 816 | 2411.15797 | econ | 6 | 6 | 0.920 | ✅ | ✅ | ✅ | 2,444 | 2,444 | 2,531 | 0% | 3% |
| 883 | 2412.16977 | eess | 15 | 15 | 0.838 | ✅ | ✅ | ✅ | 1,600 | 1,600 | 2,531 | 0% | 37% |
| 905 | 2412.18955 | eess | 15 | 15 | 0.650 | ✅ | ✅ | ❌ | 3,034 | 3,034 | 2,531 | 0% | -20% |
| 909 | 2412.18955 | eess | 6 | 6 | 0.939 | ✅ | ✅ | ✅ | 594 | 594 | 2,531 | 0% | 77% |
| 926 | 2412.20176 | econ | 10 | 10 | 0.691 | ✅ | ✅ | ❌ | 741 | 741 | 2,318 | 0% | 68% |
| 944 | 2501.00038 | eess | 18 | 18 | 0.469 | ✅ | ❌ | ❌ | 1,501 | 1,501 | 2,531 | 0% | 41% |
| 949 | 2501.03254 | cs | 3 | 3 | 0.943 | ✅ | ✅ | ✅ | 2,036 | 2,036 | 2,531 | 0% | 20% |
| 965 | 2412.05250 | math | 17 | 17 | 0.425 | ✅ | ❌ | ❌ | 916 | 916 | 2,531 | 0% | 64% |
| 985 | 2412.12319 | math | 16 | 16 | 0.312 | ✅ | ❌ | ❌ | 1,132 | 1,132 | 2,531 | 0% | 55% |
| 986 | 2412.12319 | math | 10 | 10 | 0.439 | ✅ | ❌ | ❌ | 1,314 | 1,314 | 2,531 | 0% | 48% |
| 992 | 2412.12372 | math | 23 | 23 | 0.203 | ❌ | ❌ | ❌ | 1,604 | 1,604 | 2,531 | 0% | 37% |
| 1109 | 2404.05865 | q-bio | 5 | 5 | 0.820 | ✅ | ✅ | ✅ | 4,059 | 4,059 | 2,531 | 0% | -60% |
| 1117 | 2410.10919 | q-bio | 5 | 5 | 0.567 | ✅ | ✅ | ❌ | 3,585 | 3,585 | 2,316 | 0% | -55% |
| 1138 | 2411.14726 | q-bio | 15 | 15 | 0.839 | ✅ | ✅ | ✅ | 1,673 | 1,673 | 2,531 | 0% | 34% |
| 1206 | 2412.13101 | q-fin | 8 | 8 | 0.928 | ✅ | ✅ | ✅ | 348 | 348 | 2,316 | 0% | 85% |
| 1217 | 2412.16122 | q-fin | 5 | 5 | 0.455 | ✅ | ❌ | ❌ | 2,105 | 2,105 | 2,531 | 0% | 17% |
| 1219 | 2412.16122 | q-fin | 5 | 5 | 0.531 | ✅ | ✅ | ❌ | 1,313 | 1,313 | 2,531 | 0% | 48% |
| 1241 | 2309.06983 | stat | 7 | 7 | 0.672 | ✅ | ✅ | ❌ | 337 | 337 | 2,531 | 0% | 87% |
| 1260 | 2409.14197 | stat | 8 | 8 | 0.573 | ✅ | ✅ | ❌ | 1,974 | 1,974 | 2,531 | 0% | 22% |
| 1320 | 2406.11528 | econ | 17 | 17 | 0.383 | ✅ | ❌ | ❌ | 1,293 | 1,293 | 2,531 | 0% | 49% |
| 1353 | 2412.10129 | cs | 6 | 6 | 0.632 | ✅ | ✅ | ❌ | 1,466 | 1,466 | 2,531 | 0% | 42% |
| 1354 | 2412.10129 | cs | 6 | 6 | 0.440 | ✅ | ❌ | ❌ | 2,191 | 2,191 | 2,531 | 0% | 13% |
| 1367 | 2412.13786 | eess | 12 | 12 | 0.455 | ✅ | ❌ | ❌ | 2,123 | 2,123 | 2,531 | 0% | 16% |
| 1384 | 2412.18619 | eess | 4 | 4 | 0.687 | ✅ | ✅ | ❌ | 1,863 | 1,863 | 2,210 | 0% | 16% |
| 1392 | 2412.18955 | eess | 12 | 12 | 0.628 | ✅ | ✅ | ❌ | 2,125 | 2,125 | 2,531 | 0% | 16% |
| 1427 | 2412.05250 | math | 7 | 7 | 0.535 | ✅ | ✅ | ❌ | 602 | 602 | 2,531 | 0% | 76% |
| 1455 | 2412.20318 | math | 26 | 26 | 0.113 | ❌ | ❌ | ❌ | 1,219 | 1,219 | 2,531 | 0% | 52% |
| 1487 | 2412.14976 | physics | 9 | 9 | 0.514 | ✅ | ✅ | ❌ | 2,638 | 2,638 | 2,531 | 0% | -4% |
| 1505 | 2403.03335 | q-bio | 3 | 3 | 0.662 | ✅ | ✅ | ❌ | 371 | 371 | 2,531 | 0% | 85% |
| 1509 | 2404.05865 | q-bio | 4 | 4 | 0.737 | ✅ | ✅ | ✅ | 3,868 | 3,868 | 2,531 | 0% | -53% |
| 1522 | 2410.10919 | q-bio | 8 | 8 | 0.577 | ✅ | ✅ | ❌ | 1,960 | 1,960 | 2,316 | 0% | 15% |
| 1548 | 2410.22346 | q-fin | 12 | 12 | 0.511 | ✅ | ✅ | ❌ | 3,034 | 3,034 | 2,531 | 0% | -20% |
| 1580 | 2412.16927 | q-fin | 23 | 23 | 0.575 | ✅ | ✅ | ❌ | 2,161 | 2,161 | 2,531 | 0% | 15% |
| 1592 | 2405.20601 | stat | 4 | 4 | 0.466 | ✅ | ❌ | ❌ | 858 | 858 | 2,531 | 0% | 66% |
| 1620 | 2412.15633 | stat | 13 | 13 | 0.224 | ❌ | ❌ | ❌ | 1,180 | 1,180 | 2,316 | 0% | 49% |
| **Total** | | | **866** | **866** | | | | | **145,610** | **145,610** | **198,939** | **0%** | **27%** |

## Summary

- **Mean IoU:** 0.605
- **IoU@0.25:** 73/80 (91.2%)
- **IoU@0.5:** 55/80 (68.8%)
- **IoU@0.7:** 26/80 (32.5%)

**Token Totals:** Selected 145,610 | All OCR 145,610 | Full Image 198,939

**Savings:** 0.0% vs All OCR | 26.8% vs Full Image


==> anc/ablations/p75_agg-mean_rs-weighted_avg_mo-0.5/bbox_docvqa_benchmark_20251213_203742/summary.json <==
{
  "token_summary": {
    "total_tokens_selected": 145610,
    "total_tokens_all_ocr": 145610,
    "total_tokens_full_image": 198939,
    "savings_vs_all_ocr": "0.0%",
    "savings_vs_full_image": "26.8%"
  },
  "failed_count": 0,
  "sample_results": [
    {
      "sample_id": 6,
      "question": "In the described spiral process, between which two poles does it oscillate, and what page number is cited for the processual definition?",
      "doc_name": "2311.07631",
      "category": "cs",
      "gt_bboxes": [
        [
          290.0,
          2025.0,
          2245.0,
          2985.0
        ]
      ],
      "pred_bboxes": [
        [
          339.0,
          297.0,
          2141.0,
          389.0
        ],
        [
          339.0,
          432.0,
          2105.0,
          554.0
        ],
        [
          339.0,
          584.0,
          2090.0,
          706.0
        ],
        [
          296.0,
          749.0,
          722.0,
          806.0
        ],
        [
          293.0,
          832.0,
          987.0,
          1057.0
        ],
        [
          293.0,
          1080.0,
          2238.0,
          1255.0
        ],
        [
          339.0,
          1275.0,
          2213.0,
          1403.0
        ],
        [
          339.0,
          1417.0,
          2169.0,
          1542.0
        ],
        [
          339.0,
          1559.0,
          2182.0,
          1681.0
        ],
        [
          339.0,
          1697.0,
          2008.0,
          1820.0
        ],
        [
          339.0,
          1839.0,
          2197.0,
          1962.0
        ],
        [
          293.0,
          2008.0,
          783.0,
          2064.0
        ],
        [
          293.0,
          2090.0,
          561.0,
          2143.0
        ],
        [
          293.0,
          2150.0,
          513.0,
          2200.0
        ],
        [
          293.0,
          2206.0,
          1008.0,
          2259.0
        ],
        [
          293.0,
          2266.0,
          571.0,
          2315.0
        ],
        [
          293.0,
          2338.0,
          2248.0,
          2963.0
        ]
      ],
      "tokens_selected": 600,
      "tokens_all_ocr": 600,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 17,
      "question": "According to equation (18), (C)UA holds if which two PD expressions are zero?",
      "doc_name": "2405.09360",
      "category": "econ",
      "gt_bboxes": [
        [
          1327.0,
          2322.0,
          2331.0,
          2827.0
        ]
      ],
      "pred_bboxes": [
        [
          216.0,
          224.0,
          1217.0,
          505.0
        ],
        [
          219.0,
          538.0,
          712.0,
          587.0
        ],
        [
          216.0,
          594.0,
          1217.0,
          776.0
        ],
        [
          216.0,
          776.0,
          1217.0,
          961.0
        ],
        [
          216.0,
          957.0,
          1217.0,
          1053.0
        ],
        [
          513.0,
          1060.0,
          924.0,
          1119.0
        ],
        [
          216.0,
          1126.0,
          418.0,
          1172.0
        ],
        [
          216.0,
          1172.0,
          1217.0,
          1357.0
        ],
        [
          234.0,
          1360.0,
          1217.0,
          1423.0
        ],
        [
          216.0,
          1427.0,
          1217.0,
          1519.0
        ],
        [
          216.0,
          1526.0,
          1217.0,
          1618.0
        ],
        [
          234.0,
          1628.0,
          1217.0,
          1929.0
        ],
        [
          216.0,
          1942.0,
          1217.0,
          2223.0
        ],
        [
          216.0,
          2259.0,
          492.0,
          2305.0
        ],
        [
          216.0,
          2315.0,
          1217.0,
          2682.0
        ],
        [
          216.0,
          2685.0,
          1217.0,
          2824.0
        ],
        [
          216.0,
          2834.0,
          1217.0,
          2933.0
        ],
        [
          1531.0,
          237.0,
          2062.0,
          753.0
        ],
        [
          1324.0,
          868.0,
          2327.0,
          967.0
        ],
        [
          1608.0,
          1043.0,
          2039.0,
          1100.0
        ],
        [
          1327.0,
          1106.0,
          2327.0,
          1387.0
        ],
        [
          1327.0,
          1387.0,
          2327.0,
          1578.0
        ],
        [
          1671.0,
          1595.0,
          1990.0,
          1654.0
        ],
        [
          1327.0,
          1668.0,
          2016.0,
          1717.0
        ],
        [
          1327.0,
          1717.0,
          2327.0,
          1856.0
        ],
        [
          1327.0,
          1863.0,
          2284.0,
          1912.0
        ],
        [
          1625.0,
          1922.0,
          2327.0,
          1985.0
        ],
        [
          1327.0,
          2005.0,
          1403.0,
          2048.0
        ],
        [
          1352.0,
          2057.0,
          2299.0,
          2173.0
        ],
        [
          1327.0,
          2186.0,
          2327.0,
          2279.0
        ],
        [
          1327.0,
          2312.0,
          2156.0,
          2365.0
        ],
        [
          1327.0,
          2371.0,
          2327.0,
          2566.0
        ],
        [
          1605.0,
          2579.0,
          2327.0,
          2639.0
        ],
        [
          1735.0,
          2649.0,
          2327.0,
          2708.0
        ],
        [
          1327.0,
          2725.0,
          2325.0,
          2821.0
        ],
        [
          1327.0,
          2834.0,
          2325.0,
          2930.0
        ]
      ],
      "tokens_selected": 1704,
      "tokens_all_ocr": 1704,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 18,
      "question": "In Proposition 8\u2019s second claim, what factor multiplies \u03b5\u00b7K in the no-disadvantage bound, and which norm of PD is used in the inequality for |UD|?",
      "doc_name": "2405.09360",
      "category": "econ",
      "gt_bboxes": [
        [
          1324.0,
          731.0,
          2339.0,
          2938.0
        ]
      ],
      "pred_bboxes": [
        [
          645.0,
          218.0,
          791.0,
          267.0
        ],
        [
          214.0,
          280.0,
          1212.0,
          379.0
        ],
        [
          365.0,
          399.0,
          1074.0,
          614.0
        ],
        [
          214.0,
          627.0,
          1212.0,
          723.0
        ],
        [
          482.0,
          743.0,
          957.0,
          891.0
        ],
        [
          216.0,
          911.0,
          791.0,
          961.0
        ],
        [
          387.0,
          981.0,
          1212.0,
          1129.0
        ],
        [
          216.0,
          1149.0,
          1033.0,
          1199.0
        ],
        [
          252.0,
          1222.0,
          1186.0,
          1281.0
        ],
        [
          216.0,
          1308.0,
          893.0,
          1357.0
        ],
        [
          255.0,
          1380.0,
          1212.0,
          1526.0
        ],
        [
          216.0,
          1549.0,
          1212.0,
          1658.0
        ],
        [
          260.0,
          1681.0,
          1212.0,
          1833.0
        ],
        [
          216.0,
          1846.0,
          1212.0,
          1945.0
        ],
        [
          216.0,
          1972.0,
          1212.0,
          2117.0
        ],
        [
          630.0,
          2147.0,
          816.0,
          2200.0
        ],
        [
          216.0,
          2223.0,
          1212.0,
          2318.0
        ],
        [
          313.0,
          2345.0,
          1115.0,
          2513.0
        ],
        [
          216.0,
          2533.0,
          1212.0,
          2774.0
        ],
        [
          280.0,
          2801.0,
          1212.0,
          2857.0
        ],
        [
          216.0,
          2883.0,
          906.0,
          2933.0
        ],
        [
          1324.0,
          221.0,
          2325.0,
          317.0
        ],
        [
          1324.0,
          346.0,
          2325.0,
          396.0
        ],
        [
          1380.0,
          422.0,
          2266.0,
          485.0
        ],
        [
          1324.0,
          508.0,
          2325.0,
          696.0
        ],
        [
          1324.0,
          726.0,
          2325.0,
          822.0
        ],
        [
          1352.0,
          839.0,
          2325.0,
          1073.0
        ],
        [
          1728.0,
          1106.0,
          2011.0,
          1159.0
        ],
        [
          1324.0,
          1182.0,
          1983.0,
          1232.0
        ],
        [
          1347.0,
          1258.0,
          2299.0,
          1321.0
        ],
        [
          1324.0,
          1344.0,
          1822.0,
          1390.0
        ],
        [
          1378.0,
          1420.0,
          2281.0,
          1479.0
        ],
        [
          1324.0,
          1499.0,
          2325.0,
          1750.0
        ],
        [
          1608.0,
          1773.0,
          2034.0,
          1830.0
        ],
        [
          1324.0,
          1856.0,
          2325.0,
          2008.0
        ],
        [
          1608.0,
          2041.0,
          2034.0,
          2097.0
        ],
        [
          1324.0,
          2127.0,
          2325.0,
          2229.0
        ],
        [
          1324.0,
          2229.0,
          2325.0,
          2325.0
        ],
        [
          1631.0,
          2348.0,
          2016.0,
          2404.0
        ],
        [
          1324.0,
          2424.0,
          2325.0,
          2612.0
        ],
        [
          1327.0,
          2636.0,
          2325.0,
          2774.0
        ],
        [
          1324.0,
          2794.0,
          2325.0,
          2933.0
        ]
      ],
      "tokens_selected": 1871,
      "tokens_all_ocr": 1871,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 32,
      "question": "According to inequality (5), which denominator appears under (\u2211\u221ac_i(a_i))^2?",
      "doc_name": "2406.11528",
      "category": "econ",
      "gt_bboxes": [
        [
          281.0,
          1453.0,
          2263.0,
          2912.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          293.0,
          2253.0,
          416.0
        ],
        [
          1023.0,
          459.0,
          1523.0,
          597.0
        ],
        [
          290.0,
          634.0,
          477.0,
          687.0
        ],
        [
          747.0,
          670.0,
          1791.0,
          822.0
        ],
        [
          290.0,
          842.0,
          2253.0,
          967.0
        ],
        [
          362.0,
          967.0,
          1454.0,
          1024.0
        ],
        [
          850.0,
          1066.0,
          1694.0,
          1212.0
        ],
        [
          293.0,
          1238.0,
          1694.0,
          1304.0
        ],
        [
          362.0,
          1334.0,
          1161.0,
          1393.0
        ],
        [
          290.0,
          1453.0,
          2253.0,
          1572.0
        ],
        [
          1084.0,
          1612.0,
          1460.0,
          1734.0
        ],
        [
          288.0,
          1763.0,
          1822.0,
          1823.0
        ],
        [
          931.0,
          1866.0,
          1620.0,
          2024.0
        ],
        [
          288.0,
          2054.0,
          1937.0,
          2117.0
        ],
        [
          691.0,
          2157.0,
          2246.0,
          2309.0
        ],
        [
          290.0,
          2345.0,
          699.0,
          2398.0
        ],
        [
          786.0,
          2394.0,
          2246.0,
          2550.0
        ],
        [
          288.0,
          2573.0,
          2248.0,
          2728.0
        ],
        [
          969.0,
          2758.0,
          2246.0,
          2906.0
        ]
      ],
      "tokens_selected": 1169,
      "tokens_all_ocr": 1169,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 33,
      "question": "In the final inequality, E_Fw[y \u2212 w(y)] is bounded by what expression that is set equal to u(\u03b1*)/\u2212ln(1\u2212\u03b1*)?",
      "doc_name": "2406.11528",
      "category": "econ",
      "gt_bboxes": [
        [
          290.0,
          965.0,
          2254.0,
          2639.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          297.0,
          717.0,
          353.0
        ],
        [
          290.0,
          369.0,
          2253.0,
          518.0
        ],
        [
          365.0,
          554.0,
          2026.0,
          792.0
        ],
        [
          290.0,
          806.0,
          2253.0,
          924.0
        ],
        [
          290.0,
          951.0,
          2253.0,
          1142.0
        ],
        [
          862.0,
          1172.0,
          1679.0,
          1284.0
        ],
        [
          290.0,
          1304.0,
          2253.0,
          1476.0
        ],
        [
          740.0,
          1479.0,
          1804.0,
          1552.0
        ],
        [
          290.0,
          1562.0,
          2253.0,
          1678.0
        ],
        [
          806.0,
          1707.0,
          1735.0,
          1800.0
        ],
        [
          290.0,
          1820.0,
          2195.0,
          1882.0
        ],
        [
          439.0,
          1909.0,
          2098.0,
          2229.0
        ],
        [
          290.0,
          2246.0,
          2253.0,
          2418.0
        ],
        [
          773.0,
          2447.0,
          1771.0,
          2560.0
        ],
        [
          293.0,
          2576.0,
          2253.0,
          2636.0
        ],
        [
          290.0,
          2655.0,
          2253.0,
          2949.0
        ]
      ],
      "tokens_selected": 1518,
      "tokens_all_ocr": 1518,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 75,
      "question": "In the theorem shown, which theorem establishes identification, what lower bound on n is given, and what is the equation number of the moment condition?",
      "doc_name": "2410.14317",
      "category": "econ",
      "gt_bboxes": [
        [
          293.0,
          2345.0,
          2284.0,
          2888.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          280.0,
          1485.0,
          383.0
        ],
        [
          796.0,
          445.0,
          1751.0,
          743.0
        ],
        [
          288.0,
          789.0,
          2409.0,
          1225.0
        ],
        [
          359.0,
          1248.0,
          1490.0,
          1314.0
        ],
        [
          816.0,
          1377.0,
          1735.0,
          1638.0
        ],
        [
          288.0,
          1704.0,
          1796.0,
          1770.0
        ],
        [
          878.0,
          1833.0,
          2246.0,
          2034.0
        ],
        [
          288.0,
          2100.0,
          2253.0,
          2275.0
        ],
        [
          288.0,
          2318.0,
          2256.0,
          2493.0
        ],
        [
          987.0,
          2560.0,
          2246.0,
          2768.0
        ],
        [
          293.0,
          2824.0,
          809.0,
          2883.0
        ],
        [
          293.0,
          2936.0,
          2253.0,
          3019.0
        ]
      ],
      "tokens_selected": 767,
      "tokens_all_ocr": 767,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 106,
      "question": "Across all rows where the Test set genres are 'Pop, Rock', what is the median FMD value reported?",
      "doc_name": "2412.07948",
      "category": "eess",
      "gt_bboxes": [
        [
          226.0,
          851.0,
          1219.0,
          1840.0
        ]
      ],
      "pred_bboxes": [
        [
          472.0,
          208.0,
          2075.0,
          654.0
        ],
        [
          216.0,
          680.0,
          2325.0,
          776.0
        ],
        [
          268.0,
          852.0,
          1171.0,
          1612.0
        ],
        [
          219.0,
          1641.0,
          1222.0,
          1833.0
        ],
        [
          219.0,
          1902.0,
          1217.0,
          2097.0
        ],
        [
          222.0,
          2137.0,
          781.0,
          2186.0
        ],
        [
          222.0,
          2200.0,
          1217.0,
          2794.0
        ],
        [
          219.0,
          2797.0,
          1217.0,
          2933.0
        ],
        [
          1352.0,
          875.0,
          2299.0,
          1519.0
        ],
        [
          1324.0,
          1578.0,
          2322.0,
          1674.0
        ],
        [
          1327.0,
          1767.0,
          2322.0,
          2044.0
        ],
        [
          1327.0,
          2084.0,
          1786.0,
          2137.0
        ],
        [
          1327.0,
          2150.0,
          2322.0,
          2698.0
        ],
        [
          1327.0,
          2702.0,
          2322.0,
          2930.0
        ]
      ],
      "tokens_selected": 2296,
      "tokens_all_ocr": 2296,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 116,
      "question": "In this excerpt, how is the main diagnosis characterized, including its context?",
      "doc_name": "2412.09651",
      "category": "cs",
      "gt_bboxes": [
        [
          237.0,
          1855.0,
          2243.0,
          2365.0
        ]
      ],
      "pred_bboxes": [
        [
          228.0,
          231.0,
          2245.0,
          463.0
        ],
        [
          228.0,
          463.0,
          2247.0,
          1211.0
        ],
        [
          228.0,
          1211.0,
          2247.0,
          1671.0
        ],
        [
          228.0,
          1671.0,
          2245.0,
          1843.0
        ],
        [
          228.0,
          1847.0,
          2247.0,
          2363.0
        ],
        [
          288.0,
          2486.0,
          1192.0,
          2552.0
        ],
        [
          228.0,
          2612.0,
          2247.0,
          3188.0
        ]
      ],
      "tokens_selected": 841,
      "tokens_all_ocr": 841,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 118,
      "question": "When autonomously performing decision-tree steps, what three resources does the system utilize?",
      "doc_name": "2412.09651",
      "category": "cs",
      "gt_bboxes": [
        [
          237.0,
          1869.0,
          2246.0,
          2148.0
        ]
      ],
      "pred_bboxes": [
        [
          235.0,
          386.0,
          2247.0,
          1214.0
        ],
        [
          737.0,
          1253.0,
          1728.0,
          1292.0
        ],
        [
          228.0,
          1337.0,
          2247.0,
          1857.0
        ],
        [
          228.0,
          1857.0,
          2245.0,
          2145.0
        ],
        [
          228.0,
          2145.0,
          2245.0,
          2257.0
        ],
        [
          228.0,
          2261.0,
          2245.0,
          2545.0
        ],
        [
          302.0,
          2549.0,
          2247.0,
          2893.0
        ],
        [
          228.0,
          2918.0,
          2245.0,
          3033.0
        ]
      ],
      "tokens_selected": 1861,
      "tokens_all_ocr": 1861,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 125,
      "question": "In Code Snippet 8, what are the final numeric parameters passed to OS_SART and ASD_POCS, respectively?",
      "doc_name": "2412.10129",
      "category": "cs",
      "gt_bboxes": [
        [
          328.0,
          1239.0,
          2123.0,
          1469.0
        ]
      ],
      "pred_bboxes": [
        [
          280.0,
          363.0,
          2093.0,
          908.0
        ],
        [
          293.0,
          951.0,
          2154.0,
          1090.0
        ],
        [
          612.0,
          1222.0,
          2024.0,
          1288.0
        ],
        [
          336.0,
          1301.0,
          1493.0,
          1466.0
        ],
        [
          293.0,
          1479.0,
          2162.0,
          1879.0
        ],
        [
          298.0,
          1952.0,
          1018.0,
          2015.0
        ],
        [
          293.0,
          2048.0,
          2162.0,
          2513.0
        ],
        [
          293.0,
          2513.0,
          2159.0,
          2979.0
        ],
        [
          293.0,
          2982.0,
          2154.0,
          3111.0
        ]
      ],
      "tokens_selected": 1504,
      "tokens_all_ocr": 1504,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 187,
      "question": "During every step, when counts are non-zero, what exact signals with their quantities do the column and row counters assert?",
      "doc_name": "2412.17966",
      "category": "cs",
      "gt_bboxes": [
        [
          1295.0,
          1758.0,
          2356.0,
          2797.0
        ]
      ],
      "pred_bboxes": [
        [
          214.0,
          198.0,
          1237.0,
          802.0
        ],
        [
          196.0,
          825.0,
          1248.0,
          875.0
        ],
        [
          196.0,
          974.0,
          1248.0,
          1070.0
        ],
        [
          451.0,
          1133.0,
          998.0,
          1179.0
        ],
        [
          199.0,
          1215.0,
          1248.0,
          1314.0
        ],
        [
          579.0,
          1354.0,
          1245.0,
          1410.0
        ],
        [
          199.0,
          1453.0,
          1248.0,
          1704.0
        ],
        [
          199.0,
          1767.0,
          518.0,
          1813.0
        ],
        [
          201.0,
          1846.0,
          1250.0,
          2490.0
        ],
        [
          201.0,
          2497.0,
          1250.0,
          2992.0
        ],
        [
          1296.0,
          201.0,
          1671.0,
          247.0
        ],
        [
          1296.0,
          264.0,
          2345.0,
          1255.0
        ],
        [
          1296.0,
          1258.0,
          2345.0,
          1552.0
        ],
        [
          1296.0,
          1555.0,
          2345.0,
          1750.0
        ],
        [
          1296.0,
          1754.0,
          2345.0,
          2794.0
        ],
        [
          1296.0,
          2797.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 2147,
      "tokens_all_ocr": 2147,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 190,
      "question": "In Fig. 7, during the generation process, through which aligner does the LLM produce continuous tokens, and what is the resulting latent representation's symbol?",
      "doc_name": "2412.18619",
      "category": "eess",
      "gt_bboxes": [
        [
          170.0,
          1162.0,
          1846.0,
          1792.0
        ]
      ],
      "pred_bboxes": [
        [
          184.0,
          348.0,
          1832.0,
          453.0
        ],
        [
          184.0,
          471.0,
          1836.0,
          1030.0
        ],
        [
          184.0,
          1063.0,
          889.0,
          1111.0
        ],
        [
          184.0,
          1159.0,
          1834.0,
          1513.0
        ],
        [
          182.0,
          1555.0,
          1836.0,
          1789.0
        ],
        [
          184.0,
          1843.0,
          1836.0,
          2096.0
        ],
        [
          184.0,
          2096.0,
          1836.0,
          2399.0
        ],
        [
          184.0,
          2420.0,
          1836.0,
          2570.0
        ],
        [
          184.0,
          2591.0,
          1836.0,
          2744.0
        ]
      ],
      "tokens_selected": 1338,
      "tokens_all_ocr": 1338,
      "tokens_full_image": 2210,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 199,
      "question": "In the NTP framework, what are the two basic tokenizer features, and what notation denotes the token sequences for the model\u2019s input and output?",
      "doc_name": "2412.18619",
      "category": "eess",
      "gt_bboxes": [
        [
          185.0,
          2590.0,
          1852.0,
          2760.0
        ]
      ],
      "pred_bboxes": [
        [
          186.0,
          525.0,
          1834.0,
          1951.0
        ],
        [
          184.0,
          342.0,
          1834.0,
          480.0
        ],
        [
          186.0,
          2054.0,
          1838.0,
          2558.0
        ],
        [
          186.0,
          2588.0,
          1838.0,
          2735.0
        ]
      ],
      "tokens_selected": 3134,
      "tokens_all_ocr": 3134,
      "tokens_full_image": 2210,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 202,
      "question": "At p=1013, what is the approximate difference between shallow and original errors?",
      "doc_name": "2412.18823",
      "category": "cs",
      "gt_bboxes": [
        [
          726.0,
          1853.0,
          1843.0,
          2524.0
        ]
      ],
      "pred_bboxes": [
        [
          753.0,
          578.0,
          1812.0,
          2510.0
        ],
        [
          620.0,
          508.0,
          1937.0,
          561.0
        ],
        [
          553.0,
          2672.0,
          2008.0,
          2768.0
        ]
      ],
      "tokens_selected": 1876,
      "tokens_all_ocr": 1876,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 250,
      "question": "By how many beats does the latency of 'PH.C C' exceed the combined latencies of 'MX.C C V' and 'MXX.C C1 C2 V'?",
      "doc_name": "2412.20486",
      "category": "cs",
      "gt_bboxes": [
        [
          213.0,
          1202.0,
          2317.0,
          2166.0
        ]
      ],
      "pred_bboxes": [
        [
          275.0,
          231.0,
          2338.0,
          1116.0
        ],
        [
          678.0,
          1129.0,
          1858.0,
          1179.0
        ],
        [
          255.0,
          1275.0,
          2287.0,
          2147.0
        ],
        [
          224.0,
          1199.0,
          2322.0,
          1255.0
        ],
        [
          395.0,
          2203.0,
          1041.0,
          2593.0
        ],
        [
          349.0,
          2632.0,
          1097.0,
          2685.0
        ],
        [
          196.0,
          2794.0,
          1248.0,
          2992.0
        ],
        [
          1294.0,
          2209.0,
          2348.0,
          2606.0
        ],
        [
          1294.0,
          2642.0,
          2348.0,
          2992.0
        ]
      ],
      "tokens_selected": 2946,
      "tokens_all_ocr": 2946,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 298,
      "question": "Among the bracketed references shown, which specify page numbers, and what pages are cited?",
      "doc_name": "2412.05250",
      "category": "math",
      "gt_bboxes": [
        [
          322.0,
          908.0,
          2232.0,
          2716.0
        ]
      ],
      "pred_bboxes": [
        [
          324.0,
          396.0,
          2223.0,
          640.0
        ],
        [
          444.0,
          680.0,
          2105.0,
          862.0
        ],
        [
          324.0,
          901.0,
          2223.0,
          1083.0
        ],
        [
          321.0,
          1083.0,
          2225.0,
          1803.0
        ],
        [
          321.0,
          1803.0,
          2225.0,
          2467.0
        ],
        [
          324.0,
          2470.0,
          2220.0,
          2708.0
        ]
      ],
      "tokens_selected": 663,
      "tokens_all_ocr": 663,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 337,
      "question": "In Remark 3.4, despite the conjectured form for equality in (3.4), which explicit function is stated to satisfy the equality case yet cannot be written in that form?",
      "doc_name": "2412.12372",
      "category": "math",
      "gt_bboxes": [
        [
          287.0,
          1022.0,
          2258.0,
          1773.0
        ]
      ],
      "pred_bboxes": [
        [
          285.0,
          287.0,
          2256.0,
          416.0
        ],
        [
          735.0,
          439.0,
          1807.0,
          564.0
        ],
        [
          285.0,
          568.0,
          2261.0,
          789.0
        ],
        [
          865.0,
          809.0,
          1669.0,
          924.0
        ],
        [
          285.0,
          1010.0,
          2256.0,
          1235.0
        ],
        [
          980.0,
          1232.0,
          1562.0,
          1294.0
        ],
        [
          285.0,
          1294.0,
          2256.0,
          1403.0
        ],
        [
          939.0,
          1410.0,
          1613.0,
          1466.0
        ],
        [
          285.0,
          1466.0,
          2256.0,
          1638.0
        ],
        [
          285.0,
          1661.0,
          2256.0,
          1773.0
        ],
        [
          285.0,
          1793.0,
          2256.0,
          1962.0
        ],
        [
          285.0,
          1985.0,
          2256.0,
          2213.0
        ],
        [
          1023.0,
          2236.0,
          1518.0,
          2345.0
        ],
        [
          285.0,
          2358.0,
          2256.0,
          2470.0
        ],
        [
          793.0,
          2493.0,
          1751.0,
          2606.0
        ],
        [
          285.0,
          2619.0,
          1631.0,
          2678.0
        ],
        [
          893.0,
          2698.0,
          1646.0,
          2811.0
        ],
        [
          285.0,
          2824.0,
          1291.0,
          2880.0
        ],
        [
          791.0,
          2900.0,
          1751.0,
          3015.0
        ]
      ],
      "tokens_selected": 1587,
      "tokens_all_ocr": 1587,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 353,
      "question": "In Proposition 4.3, what equation characterizes T^E and for which \u03be does it hold?",
      "doc_name": "2412.12446",
      "category": "math",
      "gt_bboxes": [
        [
          480.0,
          2886.0,
          2001.0,
          3128.0
        ]
      ],
      "pred_bboxes": [
        [
          484.0,
          2132.0,
          598.0,
          2184.0
        ],
        [
          481.0,
          474.0,
          1995.0,
          776.0
        ],
        [
          481.0,
          807.0,
          1690.0,
          1074.0
        ],
        [
          481.0,
          1099.0,
          1995.0,
          1408.0
        ],
        [
          484.0,
          1436.0,
          1993.0,
          1563.0
        ],
        [
          484.0,
          1594.0,
          1993.0,
          1773.0
        ],
        [
          531.0,
          1798.0,
          1943.0,
          2114.0
        ],
        [
          670.0,
          2212.0,
          1799.0,
          2381.0
        ],
        [
          484.0,
          2483.0,
          1993.0,
          2855.0
        ],
        [
          484.0,
          2883.0,
          1993.0,
          3122.0
        ]
      ],
      "tokens_selected": 1778,
      "tokens_all_ocr": 1778,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 368,
      "question": "Within the definition shown, what is the time-one map of a Hamiltonian isotopy called, and what is \u03b9_{\u03c6\u0307_t} \u03c9 equal to?",
      "doc_name": "2412.20966",
      "category": "math",
      "gt_bboxes": [
        [
          517.0,
          742.0,
          2144.0,
          996.0
        ]
      ],
      "pred_bboxes": [
        [
          520.0,
          538.0,
          2136.0,
          696.0
        ],
        [
          520.0,
          733.0,
          2136.0,
          990.0
        ],
        [
          520.0,
          1024.0,
          2136.0,
          1225.0
        ],
        [
          520.0,
          1261.0,
          2136.0,
          1466.0
        ],
        [
          520.0,
          1499.0,
          2136.0,
          1704.0
        ],
        [
          523.0,
          1737.0,
          2136.0,
          1942.0
        ],
        [
          589.0,
          1942.0,
          2136.0,
          2147.0
        ],
        [
          520.0,
          2180.0,
          2136.0,
          2332.0
        ],
        [
          520.0,
          2365.0,
          2136.0,
          2513.0
        ],
        [
          520.0,
          2556.0,
          2136.0,
          2655.0
        ]
      ],
      "tokens_selected": 1062,
      "tokens_all_ocr": 1062,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 404,
      "question": "Between t=0.01 and t=0.1, which intermediate time label appears in both panels (a) and (b)?",
      "doc_name": "2411.15169",
      "category": "physics",
      "gt_bboxes": [
        [
          383.0,
          1360.0,
          2183.0,
          2334.0
        ]
      ],
      "pred_bboxes": [
        [
          408.0,
          393.0,
          1222.0,
          452.0
        ],
        [
          408.0,
          478.0,
          2139.0,
          772.0
        ],
        [
          408.0,
          829.0,
          1319.0,
          891.0
        ],
        [
          408.0,
          918.0,
          2139.0,
          1318.0
        ],
        [
          387.0,
          1387.0,
          2162.0,
          1972.0
        ],
        [
          405.0,
          2034.0,
          2144.0,
          2325.0
        ]
      ],
      "tokens_selected": 1784,
      "tokens_all_ocr": 1784,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 405,
      "question": "Across the four panels (t=0, 0.1, 0.3, 1), which contour value appears in exactly three of them?",
      "doc_name": "2411.15169",
      "category": "physics",
      "gt_bboxes": [
        [
          409.0,
          1050.0,
          2144.0,
          1753.0
        ]
      ],
      "pred_bboxes": [
        [
          408.0,
          393.0,
          2139.0,
          1020.0
        ],
        [
          428.0,
          1047.0,
          2144.0,
          1469.0
        ],
        [
          405.0,
          1519.0,
          2141.0,
          1754.0
        ],
        [
          408.0,
          1892.0,
          1342.0,
          1975.0
        ],
        [
          408.0,
          2011.0,
          2139.0,
          2190.0
        ],
        [
          1028.0,
          2176.0,
          2128.0,
          2302.0
        ],
        [
          408.0,
          2315.0,
          2139.0,
          2834.0
        ]
      ],
      "tokens_selected": 1610,
      "tokens_all_ocr": 1610,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 407,
      "question": "According to the excerpt, what are the exact notations (with indices/superscripts) for the junction-points and the change due to jumps in u^{p,q}(x,y)?",
      "doc_name": "2411.15169",
      "category": "physics",
      "gt_bboxes": [
        [
          394.0,
          889.0,
          2143.0,
          1157.0
        ]
      ],
      "pred_bboxes": [
        [
          405.0,
          389.0,
          2136.0,
          743.0
        ],
        [
          405.0,
          806.0,
          1403.0,
          875.0
        ],
        [
          408.0,
          901.0,
          2136.0,
          1139.0
        ],
        [
          408.0,
          1195.0,
          1477.0,
          1258.0
        ],
        [
          408.0,
          1284.0,
          2197.0,
          1403.0
        ],
        [
          408.0,
          1529.0,
          2139.0,
          2289.0
        ],
        [
          405.0,
          2398.0,
          2141.0,
          2741.0
        ],
        [
          408.0,
          2863.0,
          2047.0,
          2930.0
        ],
        [
          408.0,
          2956.0,
          2139.0,
          3072.0
        ]
      ],
      "tokens_selected": 2120,
      "tokens_all_ocr": 2120,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 420,
      "question": "According to the text, which index is defined as the inverse of the system\u2019s persistence time near \u03b6, what is its numerical range, and what does a value close to 0 suggest?",
      "doc_name": "2412.10069",
      "category": "physics",
      "gt_bboxes": [
        [
          431.0,
          1166.0,
          2103.0,
          2843.0
        ]
      ],
      "pred_bboxes": [
        [
          456.0,
          525.0,
          2082.0,
          1004.0
        ],
        [
          456.0,
          1080.0,
          1817.0,
          1142.0
        ],
        [
          456.0,
          1179.0,
          2085.0,
          2500.0
        ],
        [
          456.0,
          2500.0,
          2082.0,
          2801.0
        ]
      ],
      "tokens_selected": 559,
      "tokens_all_ocr": 559,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 436,
      "question": "According to the caption, which nodes are common to the predominant MIS solutions for the relaxed and full embedded graphs?",
      "doc_name": "2412.14976",
      "category": "physics",
      "gt_bboxes": [
        [
          205.0,
          209.0,
          2360.0,
          1343.0
        ]
      ],
      "pred_bboxes": [
        [
          257.0,
          208.0,
          2299.0,
          842.0
        ],
        [
          216.0,
          885.0,
          2345.0,
          1331.0
        ],
        [
          219.0,
          1413.0,
          1245.0,
          2229.0
        ],
        [
          222.0,
          2242.0,
          1245.0,
          3009.0
        ],
        [
          1314.0,
          1413.0,
          2340.0,
          2896.0
        ],
        [
          1314.0,
          2916.0,
          2338.0,
          3009.0
        ]
      ],
      "tokens_selected": 2288,
      "tokens_all_ocr": 2288,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 452,
      "question": "In panel (a), which symbols denote the paths from slits A and B to the detection point, and in panel (b), what is the unit on the y-axis variable shown horizontally?",
      "doc_name": "2412.17161",
      "category": "physics",
      "gt_bboxes": [
        [
          1313.0,
          730.0,
          2348.0,
          1983.0
        ]
      ],
      "pred_bboxes": [
        [
          219.0,
          221.0,
          451.0,
          264.0
        ],
        [
          219.0,
          267.0,
          1245.0,
          984.0
        ],
        [
          224.0,
          1073.0,
          1235.0,
          1166.0
        ],
        [
          219.0,
          1222.0,
          1245.0,
          1849.0
        ],
        [
          428.0,
          1876.0,
          1240.0,
          2219.0
        ],
        [
          219.0,
          2252.0,
          1245.0,
          2632.0
        ],
        [
          255.0,
          2669.0,
          1240.0,
          2774.0
        ],
        [
          219.0,
          2817.0,
          1245.0,
          3012.0
        ],
        [
          1314.0,
          218.0,
          2340.0,
          551.0
        ],
        [
          1365.0,
          726.0,
          2294.0,
          1651.0
        ],
        [
          1314.0,
          1701.0,
          2340.0,
          1981.0
        ],
        [
          1314.0,
          2147.0,
          2340.0,
          3012.0
        ]
      ],
      "tokens_selected": 2351,
      "tokens_all_ocr": 2351,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 467,
      "question": "According to the figure caption, what are the event dates and which Royal Observatory Greenwich sheet numbers were digitised?",
      "doc_name": "2501.00176",
      "category": "physics",
      "gt_bboxes": [
        [
          171.0,
          1396.0,
          2375.0,
          2248.0
        ]
      ],
      "pred_bboxes": [
        [
          393.0,
          221.0,
          2146.0,
          1245.0
        ],
        [
          229.0,
          1275.0,
          2297.0,
          1324.0
        ],
        [
          484.0,
          1384.0,
          2054.0,
          2140.0
        ],
        [
          178.0,
          2157.0,
          2361.0,
          2239.0
        ],
        [
          178.0,
          2312.0,
          1222.0,
          2900.0
        ],
        [
          178.0,
          2903.0,
          1222.0,
          3081.0
        ],
        [
          1319.0,
          2312.0,
          2368.0,
          2764.0
        ],
        [
          1618.0,
          2811.0,
          2072.0,
          2857.0
        ],
        [
          1707.0,
          2880.0,
          1983.0,
          2926.0
        ],
        [
          1319.0,
          2946.0,
          2368.0,
          3085.0
        ]
      ],
      "tokens_selected": 4122,
      "tokens_all_ocr": 4122,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 472,
      "question": "Among panels where \u03b7 starts at 100% at \u03c9/\u03a9\u22480, what is the ratio of the largest to smallest \u0394\u03c4 values?",
      "doc_name": "2501.00475",
      "category": "physics",
      "gt_bboxes": [
        [
          205.0,
          200.0,
          2354.0,
          1337.0
        ]
      ],
      "pred_bboxes": [
        [
          211.0,
          198.0,
          2345.0,
          1156.0
        ],
        [
          214.0,
          1195.0,
          2348.0,
          1331.0
        ],
        [
          216.0,
          1420.0,
          1245.0,
          1902.0
        ],
        [
          216.0,
          1902.0,
          1243.0,
          1995.0
        ],
        [
          510.0,
          2015.0,
          1243.0,
          2127.0
        ],
        [
          216.0,
          2147.0,
          1245.0,
          2289.0
        ],
        [
          216.0,
          2292.0,
          1245.0,
          2381.0
        ],
        [
          428.0,
          2404.0,
          1243.0,
          2513.0
        ],
        [
          456.0,
          2560.0,
          1243.0,
          2616.0
        ],
        [
          216.0,
          2642.0,
          1245.0,
          2926.0
        ],
        [
          410.0,
          2946.0,
          1245.0,
          3019.0
        ],
        [
          1314.0,
          1420.0,
          2039.0,
          1469.0
        ],
        [
          1312.0,
          1473.0,
          2340.0,
          1569.0
        ],
        [
          1620.0,
          1598.0,
          2338.0,
          1661.0
        ],
        [
          1312.0,
          1694.0,
          2340.0,
          1839.0
        ],
        [
          1386.0,
          1869.0,
          2338.0,
          1985.0
        ],
        [
          1472.0,
          2057.0,
          2338.0,
          2124.0
        ],
        [
          1314.0,
          2163.0,
          2246.0,
          2213.0
        ],
        [
          1312.0,
          2213.0,
          2340.0,
          2309.0
        ],
        [
          1403.0,
          2338.0,
          2338.0,
          2444.0
        ],
        [
          1314.0,
          2470.0,
          2243.0,
          2520.0
        ],
        [
          1365.0,
          2546.0,
          2338.0,
          2609.0
        ],
        [
          1406.0,
          2682.0,
          2338.0,
          2745.0
        ],
        [
          1312.0,
          2781.0,
          2340.0,
          2873.0
        ],
        [
          1694.0,
          2903.0,
          2338.0,
          3009.0
        ]
      ],
      "tokens_selected": 2663,
      "tokens_all_ocr": 2663,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 478,
      "question": "For \u0394t = 1 \u03bcs at f = 10 MHz, what N_per is obtained, and from approximately how many wave periods do the simulations show subharmonics starting?",
      "doc_name": "2501.00475",
      "category": "physics",
      "gt_bboxes": [
        [
          1300.0,
          1380.0,
          2357.0,
          2700.0
        ]
      ],
      "pred_bboxes": [
        [
          216.0,
          198.0,
          2345.0,
          1166.0
        ],
        [
          216.0,
          1205.0,
          2345.0,
          1294.0
        ],
        [
          219.0,
          1387.0,
          1243.0,
          1820.0
        ],
        [
          219.0,
          1836.0,
          1243.0,
          2358.0
        ],
        [
          219.0,
          2371.0,
          1243.0,
          2665.0
        ],
        [
          219.0,
          2682.0,
          1243.0,
          3012.0
        ],
        [
          1314.0,
          1387.0,
          2230.0,
          1436.0
        ],
        [
          1314.0,
          1436.0,
          2338.0,
          1962.0
        ],
        [
          1314.0,
          1965.0,
          2338.0,
          2688.0
        ]
      ],
      "tokens_selected": 2424,
      "tokens_all_ocr": 2424,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 492,
      "question": "At which tolerance level is the ratio of Class II restoration mean to its standard deviation closest to 10, and what is that ratio (rounded to two decimals)?",
      "doc_name": "2404.05865",
      "category": "q-bio",
      "gt_bboxes": [
        [
          274.0,
          1720.0,
          2308.0,
          2680.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          313.0,
          2256.0,
          1453.0
        ],
        [
          395.0,
          1473.0,
          2162.0,
          1582.0
        ],
        [
          293.0,
          1721.0,
          2276.0,
          2576.0
        ],
        [
          559.0,
          2606.0,
          1942.0,
          2662.0
        ]
      ],
      "tokens_selected": 2454,
      "tokens_all_ocr": 2454,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 501,
      "question": "In the row where the Domain annotation reads 'AA = 2,3,4', what are the corresponding Active Site positions and Disulfide bond entry?",
      "doc_name": "2410.10919",
      "category": "q-bio",
      "gt_bboxes": [
        [
          173.0,
          1518.0,
          2319.0,
          2914.0
        ]
      ],
      "pred_bboxes": [
        [
          181.0,
          196.0,
          2292.0,
          628.0
        ],
        [
          181.0,
          625.0,
          2292.0,
          1162.0
        ],
        [
          181.0,
          1162.0,
          2292.0,
          1467.0
        ],
        [
          404.0,
          1520.0,
          2068.0,
          2626.0
        ],
        [
          181.0,
          2679.0,
          2292.0,
          2889.0
        ]
      ],
      "tokens_selected": 2637,
      "tokens_all_ocr": 2637,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 512,
      "question": "Among the deletion strategies, which shows differing v4 between its 'best' and 'worst' rows, and what are those v4 values?",
      "doc_name": "2411.12087",
      "category": "q-bio",
      "gt_bboxes": [
        [
          369.0,
          732.0,
          1971.0,
          1547.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          247.0,
          2031.0,
          614.0
        ],
        [
          439.0,
          726.0,
          1876.0,
          1370.0
        ],
        [
          357.0,
          1410.0,
          1960.0,
          1536.0
        ],
        [
          293.0,
          1684.0,
          924.0,
          1754.0
        ],
        [
          293.0,
          1770.0,
          2026.0,
          1965.0
        ],
        [
          293.0,
          2015.0,
          2026.0,
          2186.0
        ],
        [
          293.0,
          2223.0,
          2026.0,
          2348.0
        ],
        [
          293.0,
          2394.0,
          2026.0,
          2599.0
        ],
        [
          293.0,
          2642.0,
          1776.0,
          2725.0
        ],
        [
          293.0,
          2768.0,
          1000.0,
          2830.0
        ]
      ],
      "tokens_selected": 1741,
      "tokens_all_ocr": 1741,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 548,
      "question": "In the excerpt, which topic is cited as [21], and what does it involve identifying?",
      "doc_name": "2411.16084",
      "category": "q-bio",
      "gt_bboxes": [
        [
          291.0,
          2373.0,
          2258.0,
          2830.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          297.0,
          2251.0,
          465.0
        ],
        [
          293.0,
          505.0,
          2251.0,
          901.0
        ],
        [
          293.0,
          938.0,
          2251.0,
          1503.0
        ],
        [
          293.0,
          1539.0,
          2251.0,
          2328.0
        ],
        [
          293.0,
          2368.0,
          2251.0,
          2817.0
        ]
      ],
      "tokens_selected": 711,
      "tokens_all_ocr": 711,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 570,
      "question": "From the Fig. 7 title and caption, what normalization technique is referenced and what is the distance metric formula?",
      "doc_name": "2410.22346",
      "category": "q-fin",
      "gt_bboxes": [
        [
          183.0,
          198.0,
          1257.0,
          1344.0
        ]
      ],
      "pred_bboxes": [
        [
          204.0,
          211.0,
          1212.0,
          802.0
        ],
        [
          196.0,
          825.0,
          1248.0,
          1318.0
        ],
        [
          204.0,
          1370.0,
          1217.0,
          1965.0
        ],
        [
          196.0,
          1991.0,
          1248.0,
          2289.0
        ],
        [
          561.0,
          2384.0,
          885.0,
          2431.0
        ],
        [
          204.0,
          2447.0,
          311.0,
          2493.0
        ],
        [
          201.0,
          2497.0,
          1248.0,
          2992.0
        ],
        [
          1306.0,
          211.0,
          2322.0,
          663.0
        ],
        [
          1291.0,
          687.0,
          2345.0,
          1086.0
        ],
        [
          1291.0,
          1182.0,
          2340.0,
          1631.0
        ],
        [
          1291.0,
          1651.0,
          2345.0,
          2200.0
        ],
        [
          1294.0,
          2295.0,
          2345.0,
          2493.0
        ],
        [
          1294.0,
          2497.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 3549,
      "tokens_all_ocr": 3549,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 576,
      "question": "Per Fig. 4\u2019s caption, what is the ratio of stressed to rally regime average correlations?",
      "doc_name": "2410.22346",
      "category": "q-fin",
      "gt_bboxes": [
        [
          185.0,
          1139.0,
          1261.0,
          1924.0
        ]
      ],
      "pred_bboxes": [
        [
          242.0,
          247.0,
          2325.0,
          772.0
        ],
        [
          193.0,
          796.0,
          2348.0,
          1053.0
        ],
        [
          209.0,
          1136.0,
          1225.0,
          1585.0
        ],
        [
          196.0,
          1608.0,
          1250.0,
          1909.0
        ],
        [
          199.0,
          2021.0,
          1248.0,
          2322.0
        ],
        [
          199.0,
          2335.0,
          1248.0,
          2830.0
        ],
        [
          196.0,
          2844.0,
          1248.0,
          2992.0
        ],
        [
          1294.0,
          1139.0,
          2345.0,
          1489.0
        ],
        [
          1294.0,
          1549.0,
          2348.0,
          2229.0
        ],
        [
          1294.0,
          2252.0,
          2345.0,
          2606.0
        ],
        [
          1577.0,
          2712.0,
          2059.0,
          2761.0
        ],
        [
          1294.0,
          2794.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 3034,
      "tokens_all_ocr": 3034,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 608,
      "question": "In the plot, what is the highest labeled y-axis value, and which figure number appears in the caption?",
      "doc_name": "2412.12458",
      "category": "q-fin",
      "gt_bboxes": [
        [
          537.0,
          1677.0,
          2023.0,
          3054.0
        ]
      ],
      "pred_bboxes": [
        [
          543.0,
          290.0,
          2001.0,
          1479.0
        ],
        [
          944.0,
          1545.0,
          1597.0,
          1602.0
        ],
        [
          543.0,
          1691.0,
          2001.0,
          2926.0
        ],
        [
          890.0,
          2992.0,
          1654.0,
          3045.0
        ]
      ],
      "tokens_selected": 4738,
      "tokens_all_ocr": 4738,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 634,
      "question": "In the acknowledgments, which alphanumeric code immediately follows 'RECON-NET'?",
      "doc_name": "2412.16122",
      "category": "q-fin",
      "gt_bboxes": [
        [
          265.0,
          2211.0,
          2257.0,
          3083.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          287.0,
          2248.0,
          614.0
        ],
        [
          290.0,
          657.0,
          2251.0,
          1248.0
        ],
        [
          349.0,
          1496.0,
          1212.0,
          1555.0
        ],
        [
          293.0,
          1658.0,
          2248.0,
          1813.0
        ],
        [
          357.0,
          2064.0,
          982.0,
          2120.0
        ],
        [
          288.0,
          2219.0,
          2251.0,
          3075.0
        ]
      ],
      "tokens_selected": 405,
      "tokens_all_ocr": 405,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 651,
      "question": "Between x=10 and x=24 (even ticks), at how many labeled points is the Residual above zero?",
      "doc_name": "2412.16927",
      "category": "q-fin",
      "gt_bboxes": [
        [
          249.0,
          698.0,
          2096.0,
          1591.0
        ]
      ],
      "pred_bboxes": [
        [
          760.0,
          290.0,
          1776.0,
          630.0
        ],
        [
          301.0,
          683.0,
          2093.0,
          1453.0
        ],
        [
          290.0,
          1509.0,
          1074.0,
          1555.0
        ],
        [
          283.0,
          1602.0,
          2126.0,
          2368.0
        ],
        [
          290.0,
          2427.0,
          975.0,
          2474.0
        ],
        [
          319.0,
          2513.0,
          1511.0,
          2563.0
        ],
        [
          454.0,
          2606.0,
          2090.0,
          2913.0
        ]
      ],
      "tokens_selected": 3121,
      "tokens_all_ocr": 3121,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 678,
      "question": "Across \u03c6 = 0.5, 1.0, and 2.0, which \u03c6 has the most outlier dots, and how many?",
      "doc_name": "2405.20601",
      "category": "stat",
      "gt_bboxes": [
        [
          277.0,
          300.0,
          2263.0,
          1254.0
        ]
      ],
      "pred_bboxes": [
        [
          500.0,
          303.0,
          2042.0,
          1066.0
        ],
        [
          288.0,
          1129.0,
          2253.0,
          1258.0
        ],
        [
          288.0,
          1327.0,
          2256.0,
          1796.0
        ],
        [
          293.0,
          1912.0,
          1827.0,
          1988.0
        ],
        [
          288.0,
          2048.0,
          2256.0,
          2523.0
        ],
        [
          288.0,
          2550.0,
          2256.0,
          2923.0
        ]
      ],
      "tokens_selected": 2008,
      "tokens_all_ocr": 2008,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 683,
      "question": "In the step-function diagram, which leaf labels the top of the rightmost vertical strip, and what exact inequality in the decision tree leads to that leaf?",
      "doc_name": "2405.20601",
      "category": "stat",
      "gt_bboxes": [
        [
          285.0,
          283.0,
          2260.0,
          1131.0
        ]
      ],
      "pred_bboxes": [
        [
          385.0,
          280.0,
          2156.0,
          951.0
        ],
        [
          290.0,
          997.0,
          2253.0,
          1126.0
        ],
        [
          288.0,
          1199.0,
          2256.0,
          1572.0
        ],
        [
          293.0,
          1684.0,
          2113.0,
          1770.0
        ],
        [
          288.0,
          1823.0,
          2259.0,
          2593.0
        ],
        [
          288.0,
          2622.0,
          2256.0,
          2996.0
        ]
      ],
      "tokens_selected": 1719,
      "tokens_all_ocr": 1719,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 716,
      "question": "After removing the s smallest and r largest eigenvalues, what exact eigenvalue ratio defines the effective condition number \u03ba_{s+1,p\u2212r}(Q) in equation (8)?",
      "doc_name": "2411.04729",
      "category": "stat",
      "gt_bboxes": [
        [
          357.0,
          1000.0,
          2134.0,
          2838.0
        ]
      ],
      "pred_bboxes": [
        [
          365.0,
          344.0,
          2113.0,
          860.0
        ],
        [
          365.0,
          916.0,
          941.0,
          972.0
        ],
        [
          365.0,
          1000.0,
          2110.0,
          1285.0
        ],
        [
          365.0,
          1309.0,
          2113.0,
          1481.0
        ],
        [
          903.0,
          1509.0,
          2105.0,
          1667.0
        ],
        [
          365.0,
          1692.0,
          2110.0,
          1804.0
        ],
        [
          365.0,
          1829.0,
          2110.0,
          1998.0
        ],
        [
          365.0,
          2001.0,
          2110.0,
          2510.0
        ],
        [
          1023.0,
          2535.0,
          2105.0,
          2640.0
        ],
        [
          362.0,
          2665.0,
          2110.0,
          2830.0
        ]
      ],
      "tokens_selected": 924,
      "tokens_all_ocr": 924,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 717,
      "question": "According to the excerpt, what is U[\u03b80, \u03b80], and under exactly what condition are \u03b8k,g and \u03b8k\u2032,g\u2032 connected in G_Q?",
      "doc_name": "2411.04729",
      "category": "stat",
      "gt_bboxes": [
        [
          345.0,
          670.0,
          2130.0,
          1806.0
        ]
      ],
      "pred_bboxes": [
        [
          365.0,
          344.0,
          2110.0,
          519.0
        ],
        [
          365.0,
          579.0,
          936.0,
          642.0
        ],
        [
          365.0,
          667.0,
          2110.0,
          842.0
        ],
        [
          414.0,
          874.0,
          2105.0,
          1028.0
        ],
        [
          365.0,
          1053.0,
          2110.0,
          1225.0
        ],
        [
          365.0,
          1225.0,
          2110.0,
          1559.0
        ],
        [
          365.0,
          1559.0,
          2110.0,
          1783.0
        ],
        [
          365.0,
          1861.0,
          1827.0,
          1931.0
        ],
        [
          365.0,
          1969.0,
          2110.0,
          2142.0
        ],
        [
          365.0,
          2180.0,
          2110.0,
          2296.0
        ],
        [
          365.0,
          2331.0,
          2110.0,
          2503.0
        ],
        [
          365.0,
          2538.0,
          2110.0,
          2823.0
        ]
      ],
      "tokens_selected": 1228,
      "tokens_all_ocr": 1228,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 729,
      "question": "In Figure 2\u2019s caption, the first condition B(x0, r0) \u2286 B(x\u2020, r1) reduces to which explicit inequality?",
      "doc_name": "2412.11303",
      "category": "stat",
      "gt_bboxes": [
        [
          357.0,
          294.0,
          2154.0,
          1617.0
        ]
      ],
      "pred_bboxes": [
        [
          349.0,
          297.0,
          2062.0,
          1324.0
        ],
        [
          416.0,
          1334.0,
          2139.0,
          1595.0
        ],
        [
          349.0,
          1671.0,
          1733.0,
          1734.0
        ],
        [
          855.0,
          1783.0,
          1694.0,
          1889.0
        ],
        [
          349.0,
          1922.0,
          2205.0,
          2130.0
        ],
        [
          349.0,
          2133.0,
          2205.0,
          2361.0
        ],
        [
          349.0,
          2365.0,
          2202.0,
          2477.0
        ],
        [
          727.0,
          2523.0,
          1791.0,
          2649.0
        ],
        [
          349.0,
          2688.0,
          2205.0,
          2867.0
        ],
        [
          676.0,
          2910.0,
          1873.0,
          3032.0
        ]
      ],
      "tokens_selected": 3033,
      "tokens_all_ocr": 3033,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 732,
      "question": "According to the crop, which appendix establishes the isotropy assumption via an affine transformation, and what lemma number is cited for the claim that the combined Euclidean and Hilbert metric induces Euclidean topology?",
      "doc_name": "2412.11303",
      "category": "stat",
      "gt_bboxes": [
        [
          345.0,
          2066.0,
          2220.0,
          2369.0
        ]
      ],
      "pred_bboxes": [
        [
          459.0,
          293.0,
          2174.0,
          353.0
        ],
        [
          857.0,
          386.0,
          1812.0,
          502.0
        ],
        [
          418.0,
          538.0,
          2205.0,
          772.0
        ],
        [
          459.0,
          782.0,
          2003.0,
          852.0
        ],
        [
          824.0,
          891.0,
          1842.0,
          1149.0
        ],
        [
          418.0,
          1185.0,
          2202.0,
          1364.0
        ],
        [
          459.0,
          1370.0,
          2202.0,
          1549.0
        ],
        [
          806.0,
          1585.0,
          1858.0,
          1651.0
        ],
        [
          459.0,
          1674.0,
          2202.0,
          1800.0
        ],
        [
          349.0,
          1958.0,
          1845.0,
          2034.0
        ],
        [
          349.0,
          2071.0,
          2202.0,
          2361.0
        ],
        [
          349.0,
          2418.0,
          1391.0,
          2480.0
        ],
        [
          349.0,
          2507.0,
          2202.0,
          2738.0
        ],
        [
          349.0,
          2735.0,
          2202.0,
          2920.0
        ],
        [
          1049.0,
          2949.0,
          2195.0,
          3012.0
        ]
      ],
      "tokens_selected": 1103,
      "tokens_all_ocr": 1103,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 765,
      "question": "Which lemma extends P0,\u03c0[\u0101=a] > 0 to all priors, and which propositions' equivalence is cited to conclude Proposition 2?",
      "doc_name": "2406.05299",
      "category": "econ",
      "gt_bboxes": [
        [
          296.0,
          299.0,
          2190.0,
          1092.0
        ],
        [
          299.0,
          1136.0,
          2203.0,
          1285.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          294.0,
          2185.0,
          509.0
        ],
        [
          936.0,
          582.0,
          1534.0,
          646.0
        ],
        [
          290.0,
          712.0,
          1504.0,
          779.0
        ],
        [
          290.0,
          793.0,
          2187.0,
          1081.0
        ],
        [
          293.0,
          1127.0,
          2185.0,
          1267.0
        ],
        [
          293.0,
          1373.0,
          677.0,
          1453.0
        ],
        [
          290.0,
          1509.0,
          2185.0,
          1653.0
        ],
        [
          293.0,
          1699.0,
          2185.0,
          1843.0
        ],
        [
          293.0,
          1889.0,
          2185.0,
          2033.0
        ],
        [
          293.0,
          2078.0,
          2187.0,
          2219.0
        ],
        [
          293.0,
          2264.0,
          2185.0,
          2408.0
        ],
        [
          293.0,
          2454.0,
          2185.0,
          2598.0
        ],
        [
          293.0,
          2644.0,
          2187.0,
          2784.0
        ],
        [
          293.0,
          2833.0,
          2185.0,
          2974.0
        ],
        [
          293.0,
          3019.0,
          2182.0,
          3163.0
        ]
      ],
      "tokens_selected": 744,
      "tokens_all_ocr": 744,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 804,
      "question": "Using both crops, specify the exact conditioning set for En and the resulting value of En[\u03b5_i] in Assumption 3.",
      "doc_name": "2410.14317",
      "category": "econ",
      "gt_bboxes": [
        [
          264.0,
          2002.0,
          1987.0,
          2251.0
        ],
        [
          284.0,
          1356.0,
          2260.0,
          1923.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          290.0,
          2251.0,
          455.0
        ],
        [
          288.0,
          472.0,
          2256.0,
          1100.0
        ],
        [
          293.0,
          1205.0,
          791.0,
          1278.0
        ],
        [
          288.0,
          1347.0,
          2253.0,
          1509.0
        ],
        [
          929.0,
          1615.0,
          1610.0,
          1678.0
        ],
        [
          288.0,
          1770.0,
          2253.0,
          1929.0
        ],
        [
          293.0,
          1991.0,
          1975.0,
          2057.0
        ],
        [
          916.0,
          2160.0,
          1623.0,
          2219.0
        ],
        [
          288.0,
          2322.0,
          2256.0,
          2566.0
        ]
      ],
      "tokens_selected": 616,
      "tokens_all_ocr": 616,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 816,
      "question": "Which is larger: the ploughing\u2013shelling 'Yes' percentage difference, or the marginal-effect percentage-point increase from a GH\u00a21 profit per acre?",
      "doc_name": "2411.15797",
      "category": "econ",
      "gt_bboxes": [
        [
          290.0,
          484.0,
          2301.0,
          1652.0
        ],
        [
          293.0,
          2222.0,
          2251.0,
          2968.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          297.0,
          2251.0,
          485.0
        ],
        [
          306.0,
          495.0,
          2256.0,
          1536.0
        ],
        [
          293.0,
          1552.0,
          1952.0,
          1651.0
        ],
        [
          293.0,
          1697.0,
          1250.0,
          1747.0
        ],
        [
          293.0,
          1744.0,
          2251.0,
          2180.0
        ],
        [
          293.0,
          2213.0,
          2251.0,
          2959.0
        ]
      ],
      "tokens_selected": 2444,
      "tokens_all_ocr": 2444,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 883,
      "question": "In the approach where environmental and raw speech are fed to the discriminator to disentangle environmental factors, which metric showed a marginal improvement for YourTTS with environmental speaker reference compared to YourTTS (Raw Ref.)?",
      "doc_name": "2412.16977",
      "category": "eess",
      "gt_bboxes": [
        [
          197.0,
          203.0,
          1258.0,
          397.0
        ],
        [
          1295.0,
          2544.0,
          2359.0,
          2889.0
        ]
      ],
      "pred_bboxes": [
        [
          199.0,
          204.0,
          1250.0,
          383.0
        ],
        [
          201.0,
          412.0,
          561.0,
          452.0
        ],
        [
          201.0,
          469.0,
          1250.0,
          964.0
        ],
        [
          569.0,
          990.0,
          878.0,
          1030.0
        ],
        [
          201.0,
          1050.0,
          747.0,
          1090.0
        ],
        [
          199.0,
          1106.0,
          1250.0,
          1555.0
        ],
        [
          199.0,
          1559.0,
          1250.0,
          1975.0
        ],
        [
          199.0,
          2001.0,
          773.0,
          2041.0
        ],
        [
          199.0,
          2057.0,
          1250.0,
          2880.0
        ],
        [
          1296.0,
          201.0,
          2345.0,
          1073.0
        ],
        [
          1296.0,
          1076.0,
          2345.0,
          1849.0
        ],
        [
          1296.0,
          1856.0,
          2345.0,
          2447.0
        ],
        [
          1587.0,
          2480.0,
          2054.0,
          2520.0
        ],
        [
          1296.0,
          2543.0,
          1896.0,
          2586.0
        ],
        [
          1296.0,
          2603.0,
          2345.0,
          2870.0
        ]
      ],
      "tokens_selected": 1600,
      "tokens_all_ocr": 1600,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 905,
      "question": "The middle plot in Fig. 2 is labeled 'Weighted Score'. In Table II, which column corresponds to this metric, and what value is listed for MULE++ using subspace V^p?",
      "doc_name": "2412.18955",
      "category": "eess",
      "gt_bboxes": [
        [
          187.0,
          220.0,
          2396.0,
          926.0
        ],
        [
          184.0,
          949.0,
          1252.0,
          1393.0
        ]
      ],
      "pred_bboxes": [
        [
          199.0,
          198.0,
          2338.0,
          772.0
        ],
        [
          193.0,
          802.0,
          2348.0,
          898.0
        ],
        [
          196.0,
          974.0,
          1253.0,
          1228.0
        ],
        [
          196.0,
          1248.0,
          1250.0,
          1387.0
        ],
        [
          199.0,
          1427.0,
          1248.0,
          1661.0
        ],
        [
          199.0,
          1658.0,
          1248.0,
          2252.0
        ],
        [
          199.0,
          2279.0,
          584.0,
          2322.0
        ],
        [
          199.0,
          2335.0,
          1248.0,
          2880.0
        ],
        [
          1291.0,
          974.0,
          2335.0,
          1503.0
        ],
        [
          1289.0,
          1529.0,
          2343.0,
          1664.0
        ],
        [
          1291.0,
          1711.0,
          2343.0,
          1800.0
        ],
        [
          1294.0,
          1800.0,
          2343.0,
          2081.0
        ],
        [
          1511.0,
          2107.0,
          2126.0,
          2147.0
        ],
        [
          1294.0,
          2163.0,
          2343.0,
          2708.0
        ],
        [
          1294.0,
          2712.0,
          2343.0,
          2989.0
        ]
      ],
      "tokens_selected": 3034,
      "tokens_all_ocr": 3034,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 909,
      "question": "In the examples of design choices, increasing which specific probability makes the contrastive matrix for a given head sparser, sometimes empty?",
      "doc_name": "2412.18955",
      "category": "eess",
      "gt_bboxes": [
        [
          193.0,
          631.0,
          1258.0,
          1005.0
        ],
        [
          193.0,
          269.0,
          1249.0,
          575.0
        ]
      ],
      "pred_bboxes": [
        [
          201.0,
          201.0,
          691.0,
          244.0
        ],
        [
          201.0,
          257.0,
          1248.0,
          574.0
        ],
        [
          201.0,
          624.0,
          1248.0,
          990.0
        ],
        [
          201.0,
          1040.0,
          1248.0,
          1403.0
        ],
        [
          201.0,
          1453.0,
          1248.0,
          1998.0
        ],
        [
          201.0,
          2048.0,
          1248.0,
          2735.0
        ]
      ],
      "tokens_selected": 594,
      "tokens_all_ocr": 594,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 926,
      "question": "Subtract the 2020 'times higher' urban daily income factor from the average of the denominators for EYS and MYS in the Education Index formula; what is the result?",
      "doc_name": "2412.20176",
      "category": "econ",
      "gt_bboxes": [
        [
          286.0,
          527.0,
          2177.0,
          1079.0
        ],
        [
          297.0,
          2456.0,
          2163.0,
          3208.0
        ]
      ],
      "pred_bboxes": [
        [
          293.0,
          291.0,
          2098.0,
          456.0
        ],
        [
          293.0,
          519.0,
          1559.0,
          583.0
        ],
        [
          293.0,
          611.0,
          2091.0,
          807.0
        ],
        [
          293.0,
          853.0,
          2175.0,
          1074.0
        ],
        [
          293.0,
          1152.0,
          547.0,
          1211.0
        ],
        [
          295.0,
          1285.0,
          962.0,
          1345.0
        ],
        [
          290.0,
          1362.0,
          2168.0,
          1798.0
        ],
        [
          293.0,
          1858.0,
          828.0,
          1914.0
        ],
        [
          290.0,
          1928.0,
          2175.0,
          2406.0
        ],
        [
          290.0,
          2455.0,
          2163.0,
          3199.0
        ]
      ],
      "tokens_selected": 741,
      "tokens_all_ocr": 741,
      "tokens_full_image": 2318,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 944,
      "question": "How many validation samples are used for touch gesture classification, and what is the Valence test accuracy reported?",
      "doc_name": "2501.00038",
      "category": "eess",
      "gt_bboxes": [
        [
          1295.0,
          690.0,
          2369.0,
          923.0
        ],
        [
          184.0,
          1692.0,
          1252.0,
          2816.0
        ]
      ],
      "pred_bboxes": [
        [
          201.0,
          208.0,
          1250.0,
          753.0
        ],
        [
          201.0,
          759.0,
          1250.0,
          1301.0
        ],
        [
          201.0,
          1304.0,
          1250.0,
          1602.0
        ],
        [
          428.0,
          1635.0,
          1018.0,
          1678.0
        ],
        [
          201.0,
          1697.0,
          939.0,
          1740.0
        ],
        [
          201.0,
          1757.0,
          1250.0,
          2351.0
        ],
        [
          201.0,
          2358.0,
          1250.0,
          2801.0
        ],
        [
          201.0,
          2834.0,
          607.0,
          2877.0
        ],
        [
          199.0,
          2896.0,
          1248.0,
          2992.0
        ],
        [
          1291.0,
          204.0,
          2345.0,
          303.0
        ],
        [
          1294.0,
          307.0,
          2345.0,
          657.0
        ],
        [
          1294.0,
          819.0,
          2322.0,
          915.0
        ],
        [
          1291.0,
          696.0,
          2345.0,
          796.0
        ],
        [
          1294.0,
          944.0,
          2345.0,
          1542.0
        ],
        [
          1294.0,
          1545.0,
          2345.0,
          1988.0
        ],
        [
          1291.0,
          1991.0,
          2345.0,
          2087.0
        ],
        [
          1294.0,
          2090.0,
          2345.0,
          2586.0
        ],
        [
          1294.0,
          2589.0,
          2345.0,
          2989.0
        ]
      ],
      "tokens_selected": 1501,
      "tokens_all_ocr": 1501,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 949,
      "question": "From the crops, what is the minimum displacement labeled on Figure 4.4 a)'s colorbar, and to what loss value does Figure 4.4 b) stabilize after 600 epochs?",
      "doc_name": "2501.03254",
      "category": "cs",
      "gt_bboxes": [
        [
          575.0,
          1364.0,
          1935.0,
          2432.0
        ],
        [
          266.0,
          677.0,
          2281.0,
          1265.0
        ]
      ],
      "pred_bboxes": [
        [
          290.0,
          293.0,
          2253.0,
          640.0
        ],
        [
          290.0,
          680.0,
          2256.0,
          1245.0
        ],
        [
          604.0,
          1374.0,
          1932.0,
          2411.0
        ]
      ],
      "tokens_selected": 2036,
      "tokens_all_ocr": 2036,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 965,
      "question": "Across the two excerpts, who is said to like philosophy much less than Mac Lane, and what page of [McL20] is cited for the argument that later conceptions competed with Bourbaki\u2019s ideas?",
      "doc_name": "2412.05250",
      "category": "math",
      "gt_bboxes": [
        [
          327.0,
          1200.0,
          2226.0,
          1700.0
        ],
        [
          317.0,
          2612.0,
          2226.0,
          3031.0
        ]
      ],
      "pred_bboxes": [
        [
          444.0,
          403.0,
          2103.0,
          607.0
        ],
        [
          324.0,
          630.0,
          2223.0,
          779.0
        ],
        [
          326.0,
          779.0,
          2220.0,
          878.0
        ],
        [
          444.0,
          905.0,
          2103.0,
          1053.0
        ],
        [
          331.0,
          1076.0,
          2105.0,
          1129.0
        ],
        [
          326.0,
          1139.0,
          701.0,
          1185.0
        ],
        [
          326.0,
          1195.0,
          2220.0,
          1294.0
        ],
        [
          444.0,
          1318.0,
          2105.0,
          1569.0
        ],
        [
          326.0,
          1592.0,
          2220.0,
          1687.0
        ],
        [
          326.0,
          1691.0,
          2223.0,
          1886.0
        ],
        [
          326.0,
          1889.0,
          2220.0,
          2034.0
        ],
        [
          326.0,
          2041.0,
          1957.0,
          2090.0
        ],
        [
          444.0,
          2117.0,
          2105.0,
          2418.0
        ],
        [
          444.0,
          2427.0,
          2105.0,
          2576.0
        ],
        [
          316.0,
          2599.0,
          2220.0,
          2702.0
        ],
        [
          316.0,
          2702.0,
          2220.0,
          2801.0
        ],
        [
          444.0,
          2827.0,
          2105.0,
          3025.0
        ]
      ],
      "tokens_selected": 916,
      "tokens_all_ocr": 916,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 985,
      "question": "In equations (A.3) and (A.4), which variables appear negated in \u03bd\u0302\u2019s argument, respectively?",
      "doc_name": "2412.12319",
      "category": "math",
      "gt_bboxes": [
        [
          434.0,
          909.0,
          2116.0,
          2933.0
        ],
        [
          436.0,
          485.0,
          2110.0,
          876.0
        ]
      ],
      "pred_bboxes": [
        [
          433.0,
          478.0,
          1079.0,
          535.0
        ],
        [
          433.0,
          561.0,
          2105.0,
          736.0
        ],
        [
          433.0,
          756.0,
          2105.0,
          872.0
        ],
        [
          433.0,
          898.0,
          2105.0,
          1073.0
        ],
        [
          433.0,
          1093.0,
          1659.0,
          1215.0
        ],
        [
          433.0,
          1238.0,
          1625.0,
          1298.0
        ],
        [
          433.0,
          1321.0,
          1620.0,
          1436.0
        ],
        [
          433.0,
          1466.0,
          1434.0,
          1522.0
        ],
        [
          433.0,
          1549.0,
          1465.0,
          1618.0
        ],
        [
          433.0,
          1645.0,
          2034.0,
          1704.0
        ],
        [
          433.0,
          1727.0,
          1659.0,
          1803.0
        ],
        [
          433.0,
          1836.0,
          2105.0,
          2011.0
        ],
        [
          433.0,
          2034.0,
          1700.0,
          2157.0
        ],
        [
          433.0,
          2180.0,
          2105.0,
          2351.0
        ],
        [
          433.0,
          2371.0,
          1965.0,
          2768.0
        ],
        [
          433.0,
          2784.0,
          2105.0,
          2923.0
        ]
      ],
      "tokens_selected": 1132,
      "tokens_all_ocr": 1132,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 986,
      "question": "Using the crops, what is the scalar factor in (10.1) and, after y=log x in the proof, what F(y) makes f~(\u03c3+i\u03c4)=F^(\u03c4)?",
      "doc_name": "2412.12319",
      "category": "math",
      "gt_bboxes": [
        [
          434.0,
          567.0,
          2110.0,
          1976.0
        ],
        [
          435.0,
          2007.0,
          2110.0,
          2917.0
        ]
      ],
      "pred_bboxes": [
        [
          875.0,
          475.0,
          1664.0,
          531.0
        ],
        [
          482.0,
          558.0,
          1306.0,
          614.0
        ],
        [
          433.0,
          640.0,
          2105.0,
          941.0
        ],
        [
          436.0,
          957.0,
          1722.0,
          1083.0
        ],
        [
          433.0,
          1100.0,
          2105.0,
          1645.0
        ],
        [
          433.0,
          1641.0,
          2105.0,
          1968.0
        ],
        [
          433.0,
          1995.0,
          2105.0,
          2163.0
        ],
        [
          436.0,
          2180.0,
          1710.0,
          2246.0
        ],
        [
          433.0,
          2269.0,
          2105.0,
          2718.0
        ],
        [
          436.0,
          2735.0,
          2072.0,
          2896.0
        ]
      ],
      "tokens_selected": 1314,
      "tokens_all_ocr": 1314,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 992,
      "question": "According to equations (4.2) and (4.3), respectively, what are the coefficient multiplying Q_m(Mf) and the explicit value of Q_m(1+|x|)?",
      "doc_name": "2412.12372",
      "category": "math",
      "gt_bboxes": [
        [
          291.0,
          2214.0,
          2264.0,
          3017.0
        ],
        [
          285.0,
          1741.0,
          2264.0,
          2194.0
        ]
      ],
      "pred_bboxes": [
        [
          433.0,
          287.0,
          1592.0,
          346.0
        ],
        [
          405.0,
          356.0,
          2082.0,
          627.0
        ],
        [
          433.0,
          627.0,
          1115.0,
          680.0
        ],
        [
          395.0,
          680.0,
          2149.0,
          743.0
        ],
        [
          482.0,
          786.0,
          1059.0,
          845.0
        ],
        [
          474.0,
          862.0,
          2072.0,
          951.0
        ],
        [
          446.0,
          957.0,
          1751.0,
          1017.0
        ],
        [
          482.0,
          1017.0,
          1677.0,
          1073.0
        ],
        [
          410.0,
          1083.0,
          2131.0,
          1344.0
        ],
        [
          288.0,
          1347.0,
          2256.0,
          1595.0
        ],
        [
          288.0,
          1602.0,
          2256.0,
          1717.0
        ],
        [
          285.0,
          1734.0,
          2256.0,
          1853.0
        ],
        [
          638.0,
          1863.0,
          1893.0,
          1981.0
        ],
        [
          288.0,
          1985.0,
          1506.0,
          2048.0
        ],
        [
          288.0,
          2064.0,
          2256.0,
          2183.0
        ],
        [
          285.0,
          2200.0,
          2256.0,
          2315.0
        ],
        [
          844.0,
          2318.0,
          2248.0,
          2444.0
        ],
        [
          288.0,
          2451.0,
          1506.0,
          2513.0
        ],
        [
          285.0,
          2533.0,
          2256.0,
          2649.0
        ],
        [
          1008.0,
          2642.0,
          2248.0,
          2751.0
        ],
        [
          285.0,
          2751.0,
          2256.0,
          2814.0
        ],
        [
          893.0,
          2827.0,
          2248.0,
          2943.0
        ],
        [
          285.0,
          2956.0,
          1710.0,
          3015.0
        ]
      ],
      "tokens_selected": 1604,
      "tokens_all_ocr": 1604,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1109,
      "question": "Using the caption\u2019s color key and the Difference panel, what color indicates over-reduction, and what is the displayed max over-reduction?",
      "doc_name": "2404.05865",
      "category": "q-bio",
      "gt_bboxes": [
        [
          271.0,
          1711.0,
          2285.0,
          2989.0
        ],
        [
          480.0,
          400.0,
          2028.0,
          1669.0
        ]
      ],
      "pred_bboxes": [
        [
          500.0,
          412.0,
          2013.0,
          1479.0
        ],
        [
          293.0,
          300.0,
          691.0,
          353.0
        ],
        [
          293.0,
          1727.0,
          2253.0,
          2801.0
        ],
        [
          523.0,
          1493.0,
          1901.0,
          1654.0
        ],
        [
          319.0,
          2814.0,
          2162.0,
          2976.0
        ]
      ],
      "tokens_selected": 4059,
      "tokens_all_ocr": 4059,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1117,
      "question": "Which gene is associated with partial loss of a DNA-binding domain, and what tick mark lies immediately left of 0.00 on the Differential Score axis?",
      "doc_name": "2410.10919",
      "category": "q-bio",
      "gt_bboxes": [
        [
          164.0,
          188.0,
          2312.0,
          2148.0
        ],
        [
          167.0,
          2218.0,
          2315.0,
          3203.0
        ]
      ],
      "pred_bboxes": [
        [
          404.0,
          193.0,
          2061.0,
          1871.0
        ],
        [
          181.0,
          1924.0,
          2297.0,
          2134.0
        ],
        [
          181.0,
          2212.0,
          2297.0,
          2510.0
        ],
        [
          181.0,
          2517.0,
          2297.0,
          2991.0
        ],
        [
          181.0,
          2998.0,
          2297.0,
          3174.0
        ]
      ],
      "tokens_selected": 3585,
      "tokens_all_ocr": 3585,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1138,
      "question": "In Figure 4\u2019s Persistent Images heatmap, what value labels the colorbar\u2019s top, and according to the reward-functions sentence, what do those functions incorporate?",
      "doc_name": "2411.14726",
      "category": "q-bio",
      "gt_bboxes": [
        [
          613.0,
          312.0,
          1927.0,
          990.0
        ],
        [
          439.0,
          1469.0,
          2106.0,
          1583.0
        ]
      ],
      "pred_bboxes": [
        [
          615.0,
          310.0,
          1901.0,
          895.0
        ],
        [
          1023.0,
          924.0,
          1516.0,
          974.0
        ],
        [
          441.0,
          1073.0,
          852.0,
          1123.0
        ],
        [
          441.0,
          1149.0,
          2103.0,
          1337.0
        ],
        [
          444.0,
          1387.0,
          867.0,
          1440.0
        ],
        [
          441.0,
          1469.0,
          2100.0,
          1565.0
        ],
        [
          444.0,
          1612.0,
          1115.0,
          1661.0
        ],
        [
          441.0,
          1687.0,
          2103.0,
          1872.0
        ],
        [
          893.0,
          1935.0,
          2098.0,
          1991.0
        ],
        [
          444.0,
          2028.0,
          2103.0,
          2216.0
        ],
        [
          643.0,
          2302.0,
          2098.0,
          2477.0
        ],
        [
          444.0,
          2523.0,
          2103.0,
          2712.0
        ],
        [
          444.0,
          2758.0,
          1008.0,
          2807.0
        ],
        [
          441.0,
          2834.0,
          2100.0,
          2930.0
        ],
        [
          906.0,
          2956.0,
          1636.0,
          3009.0
        ]
      ],
      "tokens_selected": 1673,
      "tokens_all_ocr": 1673,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1206,
      "question": "In the first crop, which acronym names the continuous-time conditions guiding gradient updates, and in the second crop, what year is cited with Merton?",
      "doc_name": "2412.13101",
      "category": "q-fin",
      "gt_bboxes": [
        [
          473.0,
          1527.0,
          2003.0,
          2336.0
        ],
        [
          348.0,
          2545.0,
          2121.0,
          2812.0
        ]
      ],
      "pred_bboxes": [
        [
          489.0,
          586.0,
          1986.0,
          790.0
        ],
        [
          814.0,
          860.0,
          1658.0,
          934.0
        ],
        [
          389.0,
          1007.0,
          2086.0,
          1127.0
        ],
        [
          1018.0,
          1222.0,
          1457.0,
          1288.0
        ],
        [
          1137.0,
          1460.0,
          1338.0,
          1516.0
        ],
        [
          489.0,
          1541.0,
          1989.0,
          2338.0
        ],
        [
          370.0,
          2429.0,
          936.0,
          2507.0
        ],
        [
          365.0,
          2552.0,
          2110.0,
          2795.0
        ]
      ],
      "tokens_selected": 348,
      "tokens_all_ocr": 348,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1217,
      "question": "In Fig. 10, which node receives arrows from both j0 and j1, and in Eq. (A56) what probability multiplies p_{i_l j_l} p_{j_l k_l} in the second summation?",
      "doc_name": "2412.16122",
      "category": "q-fin",
      "gt_bboxes": [
        [
          285.0,
          271.0,
          2245.0,
          1326.0
        ],
        [
          283.0,
          1400.0,
          2260.0,
          3097.0
        ]
      ],
      "pred_bboxes": [
        [
          663.0,
          280.0,
          1888.0,
          1053.0
        ],
        [
          288.0,
          1159.0,
          2246.0,
          1318.0
        ],
        [
          349.0,
          1393.0,
          2067.0,
          1466.0
        ],
        [
          408.0,
          1509.0,
          2241.0,
          2279.0
        ],
        [
          288.0,
          2309.0,
          2251.0,
          3081.0
        ]
      ],
      "tokens_selected": 2105,
      "tokens_all_ocr": 2105,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1219,
      "question": "According to the text and schematic, what is the global parameter fitted to match the empirical graph density, and approximately by what factor does the node count decrease from 'Firm level 300k Nodes' to '2-digits ~80 Nodes'?",
      "doc_name": "2412.16122",
      "category": "q-fin",
      "gt_bboxes": [
        [
          328.0,
          297.0,
          2208.0,
          1057.0
        ],
        [
          274.0,
          1149.0,
          2271.0,
          3091.0
        ]
      ],
      "pred_bboxes": [
        [
          722.0,
          290.0,
          1812.0,
          891.0
        ],
        [
          349.0,
          981.0,
          2169.0,
          1047.0
        ],
        [
          288.0,
          1142.0,
          2251.0,
          1654.0
        ],
        [
          288.0,
          1684.0,
          2251.0,
          2893.0
        ],
        [
          293.0,
          2923.0,
          2246.0,
          3078.0
        ]
      ],
      "tokens_selected": 1313,
      "tokens_all_ocr": 1313,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1241,
      "question": "According to the crops, in what class size are mechanics easy, and what are presenters told to load in a browser tab?",
      "doc_name": "2309.06983",
      "category": "stat",
      "gt_bboxes": [
        [
          334.0,
          614.0,
          2214.0,
          1300.0
        ],
        [
          337.0,
          289.0,
          2220.0,
          560.0
        ]
      ],
      "pred_bboxes": [
        [
          339.0,
          290.0,
          2213.0,
          538.0
        ],
        [
          339.0,
          614.0,
          2210.0,
          862.0
        ],
        [
          451.0,
          944.0,
          2098.0,
          1284.0
        ],
        [
          339.0,
          1367.0,
          2210.0,
          1615.0
        ],
        [
          451.0,
          1701.0,
          2095.0,
          1856.0
        ],
        [
          339.0,
          1939.0,
          2210.0,
          2186.0
        ],
        [
          451.0,
          2272.0,
          2095.0,
          2612.0
        ]
      ],
      "tokens_selected": 337,
      "tokens_all_ocr": 337,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1260,
      "question": "How much larger is the Collaboration\u2013Flexibility correlation than TeamEngagement\u2013Flexibility in the heatmap, and what number appears in the Normalization denominator?",
      "doc_name": "2409.14197",
      "category": "stat",
      "gt_bboxes": [
        [
          605.0,
          297.0,
          1876.0,
          1500.0
        ],
        [
          348.0,
          2037.0,
          2200.0,
          2741.0
        ]
      ],
      "pred_bboxes": [
        [
          625.0,
          297.0,
          1868.0,
          1304.0
        ],
        [
          962.0,
          1427.0,
          1582.0,
          1489.0
        ],
        [
          352.0,
          1539.0,
          2195.0,
          1882.0
        ],
        [
          354.0,
          1942.0,
          1010.0,
          2001.0
        ],
        [
          354.0,
          2028.0,
          2195.0,
          2252.0
        ],
        [
          1072.0,
          2242.0,
          1470.0,
          2351.0
        ],
        [
          510.0,
          2361.0,
          2034.0,
          2490.0
        ],
        [
          352.0,
          2497.0,
          2195.0,
          2728.0
        ]
      ],
      "tokens_selected": 1974,
      "tokens_all_ocr": 1974,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1320,
      "question": "Across both crops, what are the coefficient on \u2211 p_i y_i in w*(y) and the symbol of the cumulative distribution function in program (P3)?",
      "doc_name": "2406.11528",
      "category": "econ",
      "gt_bboxes": [
        [
          302.0,
          2566.0,
          2257.0,
          3047.0
        ],
        [
          278.0,
          302.0,
          2281.0,
          1262.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          293.0,
          2253.0,
          412.0
        ],
        [
          880.0,
          449.0,
          1664.0,
          601.0
        ],
        [
          288.0,
          647.0,
          2253.0,
          822.0
        ],
        [
          362.0,
          822.0,
          1097.0,
          878.0
        ],
        [
          829.0,
          915.0,
          1710.0,
          1053.0
        ],
        [
          357.0,
          1083.0,
          1477.0,
          1142.0
        ],
        [
          824.0,
          1179.0,
          1717.0,
          1311.0
        ],
        [
          288.0,
          1334.0,
          2256.0,
          1552.0
        ],
        [
          288.0,
          1565.0,
          2253.0,
          1684.0
        ],
        [
          673.0,
          1721.0,
          1871.0,
          1872.0
        ],
        [
          357.0,
          1978.0,
          2246.0,
          2041.0
        ],
        [
          707.0,
          2081.0,
          1837.0,
          2193.0
        ],
        [
          288.0,
          2229.0,
          375.0,
          2279.0
        ],
        [
          893.0,
          2272.0,
          1654.0,
          2418.0
        ],
        [
          288.0,
          2427.0,
          2253.0,
          2546.0
        ],
        [
          288.0,
          2566.0,
          2253.0,
          2685.0
        ],
        [
          536.0,
          2712.0,
          2246.0,
          3035.0
        ]
      ],
      "tokens_selected": 1293,
      "tokens_all_ocr": 1293,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1353,
      "question": "Across the two code snippets, what are DSID, DSD, and the FISTA 'tviter' values, respectively?",
      "doc_name": "2412.10129",
      "category": "cs",
      "gt_bboxes": [
        [
          331.0,
          2570.0,
          2070.0,
          2922.0
        ],
        [
          331.0,
          946.0,
          2031.0,
          1324.0
        ]
      ],
      "pred_bboxes": [
        [
          523.0,
          356.0,
          1919.0,
          852.0
        ],
        [
          290.0,
          891.0,
          2156.0,
          1152.0
        ],
        [
          290.0,
          1255.0,
          2156.0,
          1853.0
        ],
        [
          290.0,
          1856.0,
          2156.0,
          2517.0
        ],
        [
          574.0,
          2550.0,
          2062.0,
          2612.0
        ],
        [
          336.0,
          2626.0,
          2026.0,
          2923.0
        ]
      ],
      "tokens_selected": 1466,
      "tokens_all_ocr": 1466,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1354,
      "question": "According to Figure 2\u2019s caption and Code Snippet 4, what is the visualization range\u2019s upper bound and the value assigned to geo.DSID? Answer as 'upper bound, DSID'.",
      "doc_name": "2412.10129",
      "category": "cs",
      "gt_bboxes": [
        [
          292.0,
          351.0,
          2166.0,
          1603.0
        ],
        [
          331.0,
          946.0,
          2031.0,
          1324.0
        ]
      ],
      "pred_bboxes": [
        [
          523.0,
          356.0,
          1919.0,
          1288.0
        ],
        [
          293.0,
          1327.0,
          2156.0,
          1598.0
        ],
        [
          293.0,
          1697.0,
          2154.0,
          1830.0
        ],
        [
          293.0,
          1833.0,
          2156.0,
          2361.0
        ],
        [
          617.0,
          2394.0,
          2021.0,
          2457.0
        ],
        [
          331.0,
          2470.0,
          1812.0,
          2910.0
        ]
      ],
      "tokens_selected": 2191,
      "tokens_all_ocr": 2191,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1367,
      "question": "Across the two figures, which bracketed lyric tag appears exactly twice, and which right-side spectrogram panel is enclosed by the orange frame?",
      "doc_name": "2412.13786",
      "category": "eess",
      "gt_bboxes": [
        [
          203.0,
          778.0,
          2376.0,
          1511.0
        ],
        [
          223.0,
          1094.0,
          1222.0,
          1663.0
        ]
      ],
      "pred_bboxes": [
        [
          268.0,
          208.0,
          2276.0,
          597.0
        ],
        [
          216.0,
          634.0,
          2327.0,
          726.0
        ],
        [
          224.0,
          786.0,
          2322.0,
          1334.0
        ],
        [
          216.0,
          1377.0,
          2327.0,
          1512.0
        ],
        [
          216.0,
          1612.0,
          1220.0,
          1740.0
        ],
        [
          216.0,
          1757.0,
          1220.0,
          2338.0
        ],
        [
          216.0,
          2404.0,
          1046.0,
          2444.0
        ],
        [
          216.0,
          2480.0,
          1220.0,
          2933.0
        ],
        [
          1324.0,
          1612.0,
          2327.0,
          2289.0
        ],
        [
          1470.0,
          2355.0,
          2179.0,
          2394.0
        ],
        [
          1324.0,
          2431.0,
          2327.0,
          2649.0
        ],
        [
          1324.0,
          2662.0,
          2327.0,
          2926.0
        ]
      ],
      "tokens_selected": 2123,
      "tokens_all_ocr": 2123,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1384,
      "question": "In Table 4, how many Multimodal CoT methods list 'Audio' as their modality, and in Table 7's Emerging Benchmarks, what is the sample-count difference between the largest and smallest 'text, video' benchmarks?",
      "doc_name": "2412.18619",
      "category": "eess",
      "gt_bboxes": [
        [
          182.0,
          349.0,
          1855.0,
          2258.0
        ],
        [
          304.0,
          361.0,
          1706.0,
          1544.0
        ]
      ],
      "pred_bboxes": [
        [
          190.0,
          432.0,
          1838.0,
          1591.0
        ],
        [
          512.0,
          345.0,
          1502.0,
          393.0
        ],
        [
          184.0,
          2309.0,
          1838.0,
          2612.0
        ],
        [
          184.0,
          2639.0,
          1834.0,
          2744.0
        ]
      ],
      "tokens_selected": 1863,
      "tokens_all_ocr": 1863,
      "tokens_full_image": 2210,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1392,
      "question": "In Fig. 1, which projection head corresponds to the pitch-variant embedding space, and in Table III, how many GPUs are used by 'Ours'?",
      "doc_name": "2412.18955",
      "category": "eess",
      "gt_bboxes": [
        [
          1295.0,
          729.0,
          2366.0,
          1922.0
        ],
        [
          190.0,
          719.0,
          1262.0,
          1124.0
        ]
      ],
      "pred_bboxes": [
        [
          349.0,
          204.0,
          2192.0,
          396.0
        ],
        [
          796.0,
          452.0,
          1738.0,
          505.0
        ],
        [
          589.0,
          541.0,
          1952.0,
          644.0
        ],
        [
          199.0,
          756.0,
          1248.0,
          1321.0
        ],
        [
          229.0,
          1321.0,
          1102.0,
          1357.0
        ],
        [
          439.0,
          1417.0,
          1010.0,
          1460.0
        ],
        [
          199.0,
          1489.0,
          1248.0,
          2712.0
        ],
        [
          199.0,
          2721.0,
          1245.0,
          2996.0
        ],
        [
          1403.0,
          743.0,
          2233.0,
          1750.0
        ],
        [
          1291.0,
          1777.0,
          2345.0,
          1915.0
        ],
        [
          1294.0,
          1939.0,
          2345.0,
          2530.0
        ],
        [
          1294.0,
          2540.0,
          2345.0,
          2996.0
        ]
      ],
      "tokens_selected": 2125,
      "tokens_all_ocr": 2125,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1427,
      "question": "In these crops, which page of Bor99 is cited for the fiber bundles report, and which journal\u2019s editorial board is described as shifting toward abstract algebraists/topologists?",
      "doc_name": "2412.05250",
      "category": "math",
      "gt_bboxes": [
        [
          322.0,
          1871.0,
          2230.0,
          2520.0
        ],
        [
          323.0,
          407.0,
          2229.0,
          832.0
        ]
      ],
      "pred_bboxes": [
        [
          324.0,
          396.0,
          2223.0,
          640.0
        ],
        [
          324.0,
          640.0,
          2223.0,
          1123.0
        ],
        [
          324.0,
          1123.0,
          2223.0,
          1486.0
        ],
        [
          444.0,
          1522.0,
          2103.0,
          1826.0
        ],
        [
          324.0,
          1863.0,
          2223.0,
          2226.0
        ],
        [
          326.0,
          2226.0,
          2223.0,
          2345.0
        ],
        [
          444.0,
          2388.0,
          2103.0,
          2510.0
        ]
      ],
      "tokens_selected": 602,
      "tokens_all_ocr": 602,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1455,
      "question": "Across Lemmas 2.6 and 2.7, respectively, what 3-tuple equals (1 \u2297 u)(u \u2297 1)(\u03b1)?",
      "doc_name": "2412.20318",
      "category": "math",
      "gt_bboxes": [
        [
          349.0,
          227.0,
          2137.0,
          1128.0
        ],
        [
          336.0,
          208.0,
          2134.0,
          3012.0
        ]
      ],
      "pred_bboxes": [
        [
          349.0,
          218.0,
          2133.0,
          323.0
        ],
        [
          793.0,
          350.0,
          1687.0,
          406.0
        ],
        [
          352.0,
          426.0,
          916.0,
          478.0
        ],
        [
          349.0,
          518.0,
          2133.0,
          673.0
        ],
        [
          765.0,
          703.0,
          1717.0,
          756.0
        ],
        [
          349.0,
          782.0,
          431.0,
          825.0
        ],
        [
          758.0,
          825.0,
          1728.0,
          881.0
        ],
        [
          349.0,
          898.0,
          518.0,
          944.0
        ],
        [
          893.0,
          948.0,
          1587.0,
          1000.0
        ],
        [
          349.0,
          1017.0,
          546.0,
          1063.0
        ],
        [
          416.0,
          1073.0,
          1454.0,
          1126.0
        ],
        [
          1082.0,
          1202.0,
          1401.0,
          1268.0
        ],
        [
          362.0,
          1318.0,
          2133.0,
          1427.0
        ],
        [
          367.0,
          1440.0,
          2133.0,
          1545.0
        ],
        [
          367.0,
          1559.0,
          2133.0,
          1714.0
        ],
        [
          367.0,
          1727.0,
          2133.0,
          1833.0
        ],
        [
          367.0,
          1846.0,
          2133.0,
          1952.0
        ],
        [
          367.0,
          1965.0,
          2133.0,
          2067.0
        ],
        [
          367.0,
          2081.0,
          2133.0,
          2186.0
        ],
        [
          367.0,
          2200.0,
          2133.0,
          2305.0
        ],
        [
          367.0,
          2318.0,
          2133.0,
          2424.0
        ],
        [
          357.0,
          2437.0,
          2080.0,
          2497.0
        ],
        [
          357.0,
          2510.0,
          2133.0,
          2612.0
        ],
        [
          357.0,
          2626.0,
          2133.0,
          2731.0
        ],
        [
          357.0,
          2748.0,
          2133.0,
          2854.0
        ],
        [
          357.0,
          2867.0,
          2133.0,
          2972.0
        ]
      ],
      "tokens_selected": 1219,
      "tokens_all_ocr": 1219,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1487,
      "question": "According to the captions, which node is added in panel f after isolation, and what notation denotes the neighborhood removed when adding v to the MIS in Fig. 3?",
      "doc_name": "2412.14976",
      "category": "physics",
      "gt_bboxes": [
        [
          203.0,
          200.0,
          2368.0,
          1973.0
        ],
        [
          1302.0,
          217.0,
          2352.0,
          1691.0
        ]
      ],
      "pred_bboxes": [
        [
          216.0,
          218.0,
          2338.0,
          1324.0
        ],
        [
          216.0,
          1364.0,
          2345.0,
          1948.0
        ],
        [
          219.0,
          2034.0,
          1245.0,
          2418.0
        ],
        [
          219.0,
          2477.0,
          1245.0,
          2857.0
        ],
        [
          216.0,
          2916.0,
          1245.0,
          3012.0
        ],
        [
          1314.0,
          2034.0,
          1391.0,
          2077.0
        ],
        [
          1659.0,
          2110.0,
          2338.0,
          2219.0
        ],
        [
          1314.0,
          2242.0,
          2340.0,
          2774.0
        ],
        [
          1314.0,
          2774.0,
          2338.0,
          3012.0
        ]
      ],
      "tokens_selected": 2638,
      "tokens_all_ocr": 2638,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1505,
      "question": "In panel b, which scatter plot has the widest x-axis range, and what are the x and y variables labeled there?",
      "doc_name": "2403.03335",
      "category": "q-bio",
      "gt_bboxes": [
        [
          300.0,
          2709.0,
          2165.0,
          2903.0
        ],
        [
          283.0,
          317.0,
          2228.0,
          1506.0
        ]
      ],
      "pred_bboxes": [
        [
          288.0,
          290.0,
          2098.0,
          478.0
        ],
        [
          285.0,
          634.0,
          2243.0,
          2560.0
        ],
        [
          290.0,
          2708.0,
          2164.0,
          2893.0
        ]
      ],
      "tokens_selected": 371,
      "tokens_all_ocr": 371,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1509,
      "question": "Using the screenshot\u2019s tolerance of 0.300 mm (300 \u00b5m), what is the approximate mean difference from faculty at that tolerance in the Class I Preparations graph?",
      "doc_name": "2404.05865",
      "category": "q-bio",
      "gt_bboxes": [
        [
          268.0,
          277.0,
          2285.0,
          1569.0
        ],
        [
          480.0,
          400.0,
          2028.0,
          1669.0
        ]
      ],
      "pred_bboxes": [
        [
          298.0,
          297.0,
          2256.0,
          1436.0
        ],
        [
          405.0,
          1456.0,
          2118.0,
          1569.0
        ],
        [
          298.0,
          1678.0,
          2256.0,
          2817.0
        ],
        [
          413.0,
          2834.0,
          2144.0,
          2943.0
        ]
      ],
      "tokens_selected": 3868,
      "tokens_all_ocr": 3868,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1522,
      "question": "Between COMPBIAS and ZN_FING, which feature has more labeled proteins in Supplementary Figure S1 but a lower esm650M F1 score in Figure 3?",
      "doc_name": "2410.10919",
      "category": "q-bio",
      "gt_bboxes": [
        [
          182.0,
          1382.0,
          2306.0,
          2455.0
        ],
        [
          224.0,
          352.0,
          2182.0,
          2400.0
        ]
      ],
      "pred_bboxes": [
        [
          183.0,
          186.0,
          628.0,
          266.0
        ],
        [
          183.0,
          330.0,
          1092.0,
          403.0
        ],
        [
          181.0,
          431.0,
          2287.0,
          860.0
        ],
        [
          181.0,
          856.0,
          2287.0,
          1344.0
        ],
        [
          235.0,
          1397.0,
          2235.0,
          2247.0
        ],
        [
          181.0,
          2282.0,
          2292.0,
          2444.0
        ],
        [
          181.0,
          2584.0,
          1142.0,
          2658.0
        ],
        [
          181.0,
          2689.0,
          2292.0,
          3181.0
        ]
      ],
      "tokens_selected": 1960,
      "tokens_all_ocr": 1960,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1548,
      "question": "Across the figures, what are (i) the minimum colorbar value on the 20x20 latent-space heatmap in Fig. 5(a) JSE Top 60 and (ii) the maximum epoch labeled on Fig. 6's x-axis?",
      "doc_name": "2410.22346",
      "category": "q-fin",
      "gt_bboxes": [
        [
          1280.0,
          1539.0,
          2365.0,
          2617.0
        ],
        [
          1287.0,
          1016.0,
          2360.0,
          2053.0
        ]
      ],
      "pred_bboxes": [
        [
          242.0,
          247.0,
          2325.0,
          772.0
        ],
        [
          193.0,
          796.0,
          2348.0,
          1053.0
        ],
        [
          209.0,
          1136.0,
          1225.0,
          1585.0
        ],
        [
          196.0,
          1608.0,
          1250.0,
          1909.0
        ],
        [
          199.0,
          2021.0,
          1248.0,
          2322.0
        ],
        [
          199.0,
          2335.0,
          1248.0,
          2830.0
        ],
        [
          196.0,
          2844.0,
          1248.0,
          2992.0
        ],
        [
          1294.0,
          1139.0,
          2345.0,
          1489.0
        ],
        [
          1294.0,
          1549.0,
          2348.0,
          2229.0
        ],
        [
          1294.0,
          2252.0,
          2345.0,
          2606.0
        ],
        [
          1577.0,
          2712.0,
          2059.0,
          2761.0
        ],
        [
          1294.0,
          2794.0,
          2345.0,
          2992.0
        ]
      ],
      "tokens_selected": 3034,
      "tokens_all_ocr": 3034,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1580,
      "question": "In the multi-plot figure, which variable is labeled directly above the subplot whose y-axis peaks at 60, and what is the smaller of the two 'Prob. Chi-Square (6)' values shown in the table?",
      "doc_name": "2412.16927",
      "category": "q-fin",
      "gt_bboxes": [
        [
          446.0,
          278.0,
          2098.0,
          512.0
        ],
        [
          287.0,
          513.0,
          2316.0,
          2413.0
        ]
      ],
      "pred_bboxes": [
        [
          456.0,
          290.0,
          2090.0,
          495.0
        ],
        [
          293.0,
          505.0,
          1286.0,
          558.0
        ],
        [
          469.0,
          594.0,
          2072.0,
          1024.0
        ],
        [
          293.0,
          1027.0,
          1470.0,
          1076.0
        ],
        [
          285.0,
          1205.0,
          1557.0,
          2064.0
        ],
        [
          1600.0,
          1255.0,
          1888.0,
          1288.0
        ],
        [
          1600.0,
          1304.0,
          2008.0,
          1337.0
        ],
        [
          1600.0,
          1354.0,
          1990.0,
          1387.0
        ],
        [
          1600.0,
          1403.0,
          1990.0,
          1436.0
        ],
        [
          1600.0,
          1453.0,
          1939.0,
          1486.0
        ],
        [
          1600.0,
          1499.0,
          2118.0,
          1536.0
        ],
        [
          1600.0,
          1549.0,
          2093.0,
          1582.0
        ],
        [
          1600.0,
          1598.0,
          2118.0,
          1631.0
        ],
        [
          1600.0,
          1648.0,
          1990.0,
          1681.0
        ],
        [
          1643.0,
          1697.0,
          2118.0,
          1727.0
        ],
        [
          1643.0,
          1744.0,
          2118.0,
          1777.0
        ],
        [
          1643.0,
          1793.0,
          2118.0,
          1823.0
        ],
        [
          1600.0,
          1839.0,
          2118.0,
          1872.0
        ],
        [
          1600.0,
          1889.0,
          2118.0,
          1919.0
        ],
        [
          293.0,
          2216.0,
          587.0,
          2266.0
        ],
        [
          293.0,
          2325.0,
          2251.0,
          2520.0
        ],
        [
          293.0,
          2540.0,
          2251.0,
          2735.0
        ],
        [
          293.0,
          2754.0,
          2251.0,
          2959.0
        ]
      ],
      "tokens_selected": 2161,
      "tokens_all_ocr": 2161,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1592,
      "question": "Figure 10 summarizes the quasi-power BART model. From Table 1, what are this model\u2019s weight \u03c9 and variance function V(\u03bc)?",
      "doc_name": "2405.20601",
      "category": "stat",
      "gt_bboxes": [
        [
          289.0,
          280.0,
          2272.0,
          1087.0
        ],
        [
          283.0,
          406.0,
          2265.0,
          2929.0
        ]
      ],
      "pred_bboxes": [
        [
          735.0,
          290.0,
          1812.0,
          733.0
        ],
        [
          290.0,
          766.0,
          2256.0,
          1063.0
        ],
        [
          290.0,
          1149.0,
          2256.0,
          1400.0
        ],
        [
          290.0,
          1446.0,
          2256.0,
          2999.0
        ]
      ],
      "tokens_selected": 858,
      "tokens_all_ocr": 858,
      "tokens_full_image": 2531,
      "failed": false,
      "error_message": null
    },
    {
      "sample_id": 1620,
      "question": "Which figure caption includes the erroneous date range '1977\u20131855', and what is the symbol on the horizontal axis in the soft-thresholding operator figure?",
      "doc_name": "2412.15633",
      "category": "stat",
      "gt_bboxes": [
        [
          407.0,
          516.0,
          2061.0,
          1142.0
        ],
        [
          815.0,
          1355.0,
          1664.0,
          2230.0
        ]
      ],
      "pred_bboxes": [
        [
          874.0,
          519.0,
          1586.0,
          948.0
        ],
        [
          422.0,
          1000.0,
          2048.0,
          1123.0
        ],
        [
          422.0,
          1190.0,
          2048.0,
          1313.0
        ],
        [
          645.0,
          1334.0,
          2046.0,
          1492.0
        ],
        [
          486.0,
          1531.0,
          1755.0,
          1597.0
        ],
        [
          422.0,
          1611.0,
          2006.0,
          1682.0
        ],
        [
          682.0,
          1713.0,
          2046.0,
          1861.0
        ],
        [
          422.0,
          1896.0,
          2048.0,
          1962.0
        ],
        [
          802.0,
          1994.0,
          2046.0,
          2127.0
        ],
        [
          422.0,
          2163.0,
          2048.0,
          2229.0
        ],
        [
          804.0,
          2261.0,
          2046.0,
          2391.0
        ],
        [
          422.0,
          2429.0,
          2048.0,
          2735.0
        ],
        [
          422.0,
          2735.0,
          2048.0,
          2914.0
        ]
      ],
      "tokens_selected": 1180,
      "tokens_all_ocr": 1180,
      "tokens_full_image": 2316,
      "failed": false,
      "error_message": null
    }
  ]
}

==> anc/colmodernvbert-0.5b/progress.md <==
# BBox-DocVQA Benchmark Progress

## Configuration

### Model & Environment

| Setting | Value |
|---------|-------|
| Embedding Model | `colmodernvbert` |
| DeepSeek Mode | `Gundam` |
| DeepSeek Task | `markdown` |

### Scoring & Thresholding

| Setting | Value |
|---------|-------|
| Threshold Method | `percentile` |
| Token Aggregation | `max` |
| Region Scoring | `max` |
| Percentile | `50.0` |
| Top-K | `None` |
| Min Patch Overlap | `0.0` |

### Dataset

| Setting | Value |
|---------|-------|
| Sample Limit | `None` |
| Filter | `None` |

## Progress

**Processed:** 1623/1623 (4 failed)

**Hit Rates:** IoU@0.25: 1169/1619 (72.2%) | IoU@0.5: 736/1619 (45.5%) | IoU@0.7: 452/1619 (27.9%)

## Category Breakdown

| Category | N | Mean IoU | IoU@0.25 | IoU@0.5 | IoU@0.7 | Det IoU | Det@0.5 |
|----------|---:|--------:|--------:|--------:|--------:|--------:|--------:|
| cs | 216 | 0.527 | 74.1% | 49.5% | 38.0% | 0.749 | 86.1% |
| econ | 214 | 0.427 | 61.2% | 36.0% | 25.7% | 0.551 | 53.7% |
| eess | 196 | 0.451 | 69.9% | 42.9% | 26.5% | 0.701 | 88.3% |
| math | 188 | 0.370 | 58.0% | 27.1% | 10.1% | 0.406 | 32.4% |
| physics | 213 | 0.521 | 80.3% | 53.5% | 28.6% | 0.641 | 75.6% |
| q-bio | 176 | 0.575 | 84.1% | 59.1% | 39.2% | 0.715 | 84.1% |
| q-fin | 216 | 0.459 | 72.7% | 45.8% | 24.5% | 0.595 | 71.3% |
| stat | 200 | 0.510 | 78.0% | 50.0% | 30.5% | 0.609 | 66.0% |
| **TOTAL** | **1619** | **0.480** | **72.2%** | **45.5%** | **27.9%** | **0.621** | **69.8%** |

## Results

| ID | Document | Category | OCR'd | Sel | IoU | @0.25 | @0.5 | @0.7 | Tok Sel | Tok OCR | Tok Img | Save OCR | Save Img |
|----|----------|----------|-------|-----|-----|-------|------|------|---------|---------|---------|----------|----------|
| 0 | 2311.07631 | cs | 9 | 5 | 0.442 | ✅ | ❌ | ❌ | 1,064 | 1,120 | 2,531 | 5% | 58% |
| 1 | 2311.07631 | cs | 10 | 5 | 0.275 | ✅ | ❌ | ❌ | 341 | 644 | 2,531 | 47% | 87% |
| 2 | 2311.07631 | cs | 10 | 5 | 0.065 | ❌ | ❌ | ❌ | 341 | 644 | 2,531 | 47% | 87% |
| 3 | 2311.07631 | cs | 7 | 4 | 0.736 | ✅ | ✅ | ✅ | 1,451 | 1,476 | 2,531 | 2% | 43% |
| 4 | 2311.07631 | cs | 10 | 5 | 0.000 | ❌ | ❌ | ❌ | 341 | 644 | 2,531 | 47% | 87% |
| 5 | 2311.07631 | cs | 7 | 5 | 0.636 | ✅ | ✅ | ❌ | 554 | 692 | 2,531 | 20% | 78% |
| 6 | 2311.07631 | cs | 17 | 9 | 0.649 | ✅ | ✅ | ❌ | 487 | 600 | 2,531 | 19% | 81% |
| 7 | 2311.07631 | cs | 7 | 4 | 0.842 | ✅ | ✅ | ✅ | 468 | 692 | 2,531 | 32% | 82% |
| 8 | 2311.07631 | cs | 6 | 3 | 0.956 | ✅ | ✅ | ✅ | 312 | 2,077 | 2,531 | 85% | 88% |
| 9 | 2311.07631 | cs | 12 | 9 | 0.000 | ❌ | ❌ | ❌ | 613 | 695 | 2,531 | 12% | 76% |
| 10 | 2405.09360 | econ | 28 | 14 | 0.230 | ❌ | ❌ | ❌ | 860 | 1,589 | 2,531 | 46% | 66% |
| 11 | 2405.09360 | econ | 42 | 21 | 0.246 | ❌ | ❌ | ❌ | 910 | 1,871 | 2,531 | 51% | 64% |
| 12 | 2405.09360 | econ | 21 | 11 | 0.000 | ❌ | ❌ | ❌ | 901 | 1,916 | 2,531 | 53% | 64% |
| 13 | 2405.09360 | econ | 21 | 11 | 0.209 | ❌ | ❌ | ❌ | 901 | 1,916 | 2,531 | 53% | 64% |
| 14 | 2405.09360 | econ | 36 | 18 | 0.355 | ✅ | ❌ | ❌ | 1,238 | 1,704 | 2,531 | 27% | 51% |
| 15 | 2405.09360 | econ | 31 | 16 | 0.364 | ✅ | ❌ | ❌ | 1,019 | 1,523 | 2,531 | 33% | 60% |
| 16 | 2405.09360 | econ | 31 | 16 | 0.601 | ✅ | ✅ | ❌ | 1,129 | 1,523 | 2,531 | 26% | 55% |
| 17 | 2405.09360 | econ | 36 | 19 | 0.385 | ✅ | ❌ | ❌ | 928 | 1,704 | 2,531 | 46% | 63% |
| 18 | 2405.09360 | econ | 42 | 21 | 0.102 | ❌ | ❌ | ❌ | 1,000 | 1,871 | 2,531 | 47% | 60% |
| 19 | 2405.09360 | econ | 42 | 21 | 0.390 | ✅ | ❌ | ❌ | 956 | 1,871 | 2,531 | 49% | 62% |
| 20 | 2406.05299 | econ | 7 | 4 | 0.000 | ❌ | ❌ | ❌ | 483 | 602 | 2,316 | 20% | 79% |
| 21 | 2406.05299 | econ | 15 | 8 | 0.330 | ✅ | ❌ | ❌ | 548 | 892 | 2,316 | 39% | 76% |
| 22 | 2406.05299 | econ | 13 | 7 | 0.964 | ✅ | ✅ | ✅ | 945 | 1,173 | 2,316 | 19% | 59% |
| 23 | 2406.05299 | econ | 11 | 7 | 0.450 | ✅ | ❌ | ❌ | 641 | 889 | 2,316 | 28% | 72% |
| 24 | 2406.05299 | econ | 10 | 5 | 0.172 | ❌ | ❌ | ❌ | 217 | 453 | 2,316 | 52% | 91% |
| 25 | 2406.05299 | econ | 13 | 7 | 0.304 | ✅ | ❌ | ❌ | 853 | 1,467 | 2,316 | 42% | 63% |
| 26 | 2406.05299 | econ | 14 | 7 | 0.126 | ❌ | ❌ | ❌ | 638 | 1,313 | 2,316 | 51% | 72% |
| 27 | 2406.05299 | econ | 15 | 8 | 0.310 | ✅ | ❌ | ❌ | 570 | 892 | 2,316 | 36% | 75% |
| 28 | 2406.05299 | econ | 13 | 8 | 0.249 | ❌ | ❌ | ❌ | 965 | 1,173 | 2,316 | 18% | 58% |
| 29 | 2406.05299 | econ | 13 | 7 | 0.383 | ✅ | ❌ | ❌ | 977 | 1,356 | 2,316 | 28% | 58% |
| 30 | 2406.11528 | econ | 18 | 9 | 0.052 | ❌ | ❌ | ❌ | 273 | 691 | 2,531 | 60% | 89% |
| 31 | 2406.11528 | econ | 18 | 9 | 0.175 | ❌ | ❌ | ❌ | 273 | 691 | 2,531 | 60% | 89% |
| 32 | 2406.11528 | econ | 19 | 10 | 0.081 | ❌ | ❌ | ❌ | 668 | 1,169 | 2,531 | 43% | 74% |
| 33 | 2406.11528 | econ | 16 | 8 | 0.161 | ❌ | ❌ | ❌ | 837 | 1,518 | 2,531 | 45% | 67% |
| 34 | 2406.11528 | econ | 15 | 10 | 0.353 | ✅ | ❌ | ❌ | 967 | 1,235 | 2,531 | 22% | 62% |
| 35 | 2406.11528 | econ | 14 | 10 | 0.398 | ✅ | ❌ | ❌ | 919 | 1,340 | 2,531 | 31% | 64% |
| 36 | 2406.11528 | econ | 14 | 7 | 0.385 | ✅ | ❌ | ❌ | 879 | 1,340 | 2,531 | 34% | 65% |
| 37 | 2406.11528 | econ | 14 | 9 | 0.828 | ✅ | ✅ | ✅ | 714 | 1,259 | 2,531 | 43% | 72% |
| 38 | 2406.11528 | econ | 17 | 9 | 0.587 | ✅ | ✅ | ❌ | 696 | 1,293 | 2,531 | 46% | 73% |
| 39 | 2406.11528 | econ | 19 | 10 | 0.048 | ❌ | ❌ | ❌ | 520 | 1,053 | 2,531 | 51% | 79% |
| 40 | 2408.09618 | econ | 14 | 7 | 0.023 | ❌ | ❌ | ❌ | 109 | 203 | 2,531 | 46% | 96% |
| 41 | 2408.09618 | econ | 5 | 3 | 0.866 | ✅ | ✅ | ✅ | 1,890 | 2,166 | 2,531 | 13% | 25% |
| 42 | 2408.09618 | econ | 12 | 6 | 0.911 | ✅ | ✅ | ✅ | 421 | 545 | 2,531 | 23% | 83% |
| 43 | 2408.09618 | econ | 5 | 3 | 0.965 | ✅ | ✅ | ✅ | 1,890 | 2,166 | 2,531 | 13% | 25% |
| 44 | 2408.09618 | econ | 14 | 7 | 0.259 | ✅ | ❌ | ❌ | 113 | 203 | 2,531 | 44% | 96% |
| 45 | 2408.09618 | econ | 8 | 4 | 0.000 | ❌ | ❌ | ❌ | 277 | 421 | 2,531 | 34% | 89% |
| 46 | 2408.09618 | econ | 8 | 4 | 0.940 | ✅ | ✅ | ✅ | 277 | 421 | 2,531 | 34% | 89% |
| 47 | 2408.09618 | econ | 8 | 4 | 0.000 | ❌ | ❌ | ❌ | 277 | 421 | 2,531 | 34% | 89% |
| 48 | 2408.09618 | econ | 8 | 4 | 0.924 | ✅ | ✅ | ✅ | 277 | 421 | 2,531 | 34% | 89% |
| 49 | 2408.09618 | econ | 12 | 7 | 0.220 | ❌ | ❌ | ❌ | 456 | 545 | 2,531 | 16% | 82% |
| 50 | 2408.14349 | cs | 13 | 8 | 0.377 | ✅ | ❌ | ❌ | 491 | 757 | 2,531 | 35% | 81% |
| 51 | 2408.14349 | cs | 6 | 3 | 0.000 | ❌ | ❌ | ❌ | 225 | 2,401 | 2,531 | 91% | 91% |
| 52 | 2408.14349 | cs | 7 | 4 | 0.000 | ❌ | ❌ | ❌ | 601 | 825 | 2,531 | 27% | 76% |
| 53 | 2408.14349 | cs | 9 | 5 | 0.011 | ❌ | ❌ | ❌ | 582 | 809 | 2,531 | 28% | 77% |
| 54 | 2408.14349 | cs | 10 | 5 | 0.000 | ❌ | ❌ | ❌ | 631 | 791 | 2,531 | 20% | 75% |
| 55 | 2408.14349 | cs | 8 | 4 | 0.000 | ❌ | ❌ | ❌ | 706 | 802 | 2,531 | 12% | 72% |
| 56 | 2408.14349 | cs | 16 | 9 | 0.360 | ✅ | ❌ | ❌ | 500 | 715 | 2,531 | 30% | 80% |
| 57 | 2408.14349 | cs | 13 | 7 | 0.942 | ✅ | ✅ | ✅ | 550 | 768 | 2,531 | 28% | 78% |
| 58 | 2408.14349 | cs | 13 | 7 | 0.296 | ✅ | ❌ | ❌ | 410 | 733 | 2,531 | 44% | 84% |
| 59 | 2408.14349 | cs | 9 | 5 | 0.870 | ✅ | ✅ | ✅ | 582 | 809 | 2,531 | 28% | 77% |
| 60 | 2409.08773 | econ | 14 | 7 | 0.093 | ❌ | ❌ | ❌ | 242 | 658 | 2,531 | 63% | 90% |
| 61 | 2409.08773 | econ | 4 | 2 | 0.228 | ❌ | ❌ | ❌ | 3,218 | 3,332 | 2,531 | 3% | -27% |
| 62 | 2409.08773 | econ | 4 | 2 | 0.000 | ❌ | ❌ | ❌ | 276 | 2,117 | 2,531 | 87% | 89% |
| 63 | 2409.08773 | econ | 4 | 2 | 0.416 | ✅ | ❌ | ❌ | 3,273 | 3,362 | 2,531 | 3% | -29% |
| 64 | 2409.08773 | econ | 6 | 4 | 0.089 | ❌ | ❌ | ❌ | 246 | 1,591 | 2,531 | 85% | 90% |
| 65 | 2409.08773 | econ | 14 | 7 | 0.354 | ✅ | ❌ | ❌ | 465 | 762 | 2,531 | 39% | 82% |
| 66 | 2409.08773 | econ | 6 | 4 | 0.773 | ✅ | ✅ | ✅ | 2,057 | 2,089 | 2,531 | 2% | 19% |
| 67 | 2409.08773 | econ | 10 | 5 | 0.348 | ✅ | ❌ | ❌ | 352 | 732 | 2,531 | 52% | 86% |
| 68 | 2409.08773 | econ | 6 | 3 | 0.650 | ✅ | ✅ | ❌ | 1,706 | 2,186 | 2,531 | 22% | 33% |
| 69 | 2409.08773 | econ | 4 | 2 | 0.000 | ❌ | ❌ | ❌ | 288 | 1,217 | 2,531 | 76% | 89% |
| 70 | 2410.14317 | econ | 17 | 9 | 0.134 | ❌ | ❌ | ❌ | 525 | 928 | 2,531 | 43% | 79% |
| 71 | 2410.14317 | econ | 12 | 6 | 0.061 | ❌ | ❌ | ❌ | 366 | 584 | 2,531 | 37% | 86% |
| 72 | 2410.14317 | econ | 8 | 4 | 0.274 | ✅ | ❌ | ❌ | 546 | 1,285 | 2,531 | 58% | 78% |
| 73 | 2410.14317 | econ | 11 | 6 | 0.245 | ❌ | ❌ | ❌ | 383 | 884 | 2,531 | 57% | 85% |
| 74 | 2410.14317 | econ | 14 | 7 | 0.261 | ✅ | ❌ | ❌ | 469 | 659 | 2,531 | 29% | 81% |
| 75 | 2410.14317 | econ | 12 | 6 | 0.256 | ✅ | ❌ | ❌ | 482 | 767 | 2,531 | 37% | 81% |
| 76 | 2410.14317 | econ | 10 | 5 | 0.158 | ❌ | ❌ | ❌ | 449 | 820 | 2,531 | 45% | 82% |
| 77 | 2410.14317 | econ | 11 | 6 | 0.203 | ❌ | ❌ | ❌ | 656 | 803 | 2,531 | 18% | 74% |
| 78 | 2410.14317 | econ | 7 | 4 | 0.212 | ❌ | ❌ | ❌ | 417 | 537 | 2,531 | 22% | 84% |
| 79 | 2410.14317 | econ | 13 | 7 | 0.070 | ❌ | ❌ | ❌ | 366 | 758 | 2,531 | 52% | 86% |
| 80 | 2411.15797 | econ | 13 | 8 | 0.277 | ✅ | ❌ | ❌ | 1,085 | 1,767 | 2,531 | 39% | 57% |
| 81 | 2411.15797 | econ | 9 | 5 | 0.906 | ✅ | ✅ | ✅ | 1,315 | 1,635 | 2,531 | 20% | 48% |
| 82 | 2411.15797 | econ | 6 | 3 | 0.864 | ✅ | ✅ | ✅ | 2,298 | 2,444 | 2,531 | 6% | 9% |
| 83 | 2411.15797 | econ | 5 | 3 | 0.832 | ✅ | ✅ | ✅ | 1,769 | 1,804 | 2,531 | 2% | 30% |
| 84 | 2411.15797 | econ | 9 | 5 | 0.050 | ❌ | ❌ | ❌ | 1,230 | 1,242 | 2,531 | 1% | 51% |
| 85 | 2411.15797 | econ | - | - | - | - | - | - | - | - | - | - | - |
| 86 | 2411.15797 | econ | - | - | - | - | - | - | - | - | - | - | - |
| 87 | 2411.15797 | econ | 9 | 5 | 0.961 | ✅ | ✅ | ✅ | 1,315 | 1,635 | 2,531 | 20% | 48% |
| 88 | 2411.15797 | econ | 9 | 5 | 0.479 | ✅ | ❌ | ❌ | 996 | 1,041 | 2,531 | 4% | 61% |
| 89 | 2411.15797 | econ | 13 | 8 | 0.494 | ✅ | ❌ | ❌ | 1,155 | 1,767 | 2,531 | 35% | 54% |
| 90 | 2411.19857 | econ | - | - | - | - | - | - | - | - | - | - | - |
| 91 | 2411.19857 | econ | 9 | 5 | 0.000 | ❌ | ❌ | ❌ | 654 | 1,029 | 2,316 | 36% | 72% |
| 92 | 2411.19857 | econ | 16 | 8 | 0.147 | ❌ | ❌ | ❌ | 563 | 772 | 2,316 | 27% | 76% |
| 93 | 2411.19857 | econ | 10 | 5 | 0.000 | ❌ | ❌ | ❌ | 485 | 973 | 2,316 | 50% | 79% |
| 94 | 2411.19857 | econ | 10 | 7 | 0.964 | ✅ | ✅ | ✅ | 899 | 979 | 2,316 | 8% | 61% |
| 95 | 2411.19857 | econ | 12 | 6 | 0.226 | ❌ | ❌ | ❌ | 740 | 1,003 | 2,316 | 26% | 68% |
| 96 | 2411.19857 | econ | 17 | 9 | 0.097 | ❌ | ❌ | ❌ | 769 | 1,023 | 2,316 | 25% | 67% |
| 97 | 2411.19857 | econ | 10 | 6 | 0.000 | ❌ | ❌ | ❌ | 477 | 979 | 2,316 | 51% | 79% |
| 98 | 2411.19857 | econ | 10 | 6 | 0.892 | ✅ | ✅ | ✅ | 815 | 1,165 | 2,316 | 30% | 65% |
| 99 | 2411.19857 | econ | 10 | 5 | 0.000 | ❌ | ❌ | ❌ | 751 | 1,165 | 2,316 | 36% | 68% |
| 100 | 2412.07948 | eess | 18 | 9 | 0.000 | ❌ | ❌ | ❌ | 810 | 926 | 2,531 | 13% | 68% |
| 101 | 2412.07948 | eess | 14 | 7 | 0.746 | ✅ | ✅ | ✅ | 1,699 | 2,296 | 2,531 | 26% | 33% |
| 102 | 2412.07948 | eess | 13 | 7 | 0.140 | ❌ | ❌ | ❌ | 615 | 2,193 | 2,531 | 72% | 76% |
| 103 | 2412.07948 | eess | 13 | 7 | 0.575 | ✅ | ✅ | ❌ | 615 | 2,193 | 2,531 | 72% | 76% |
| 104 | 2412.07948 | eess | 18 | 10 | 0.000 | ❌ | ❌ | ❌ | 911 | 2,812 | 2,531 | 68% | 64% |
| 105 | 2412.07948 | eess | 13 | 7 | 0.000 | ❌ | ❌ | ❌ | 419 | 1,430 | 2,531 | 71% | 83% |
| 106 | 2412.07948 | eess | 14 | 7 | 0.000 | ❌ | ❌ | ❌ | 1,699 | 2,296 | 2,531 | 26% | 33% |
| 107 | 2412.07948 | eess | 13 | 8 | 0.225 | ❌ | ❌ | ❌ | 488 | 1,430 | 2,531 | 66% | 81% |
| 108 | 2412.07948 | eess | 18 | 9 | 0.859 | ✅ | ✅ | ✅ | 1,701 | 2,812 | 2,531 | 40% | 33% |
| 109 | 2412.07948 | eess | 18 | 10 | 0.000 | ❌ | ❌ | ❌ | 911 | 2,812 | 2,531 | 68% | 64% |
| 110 | 2412.09651 | cs | 8 | 7 | 0.845 | ✅ | ✅ | ✅ | 825 | 882 | 2,316 | 6% | 64% |
| 111 | 2412.09651 | cs | 9 | 6 | 0.013 | ❌ | ❌ | ❌ | 383 | 1,999 | 2,316 | 81% | 83% |
| 112 | 2412.09651 | cs | 6 | 4 | 0.000 | ❌ | ❌ | ❌ | 328 | 1,887 | 2,316 | 83% | 86% |
| 113 | 2412.09651 | cs | 5 | 3 | 0.000 | ❌ | ❌ | ❌ | 621 | 2,245 | 2,316 | 72% | 73% |
| 114 | 2412.09651 | cs | 12 | 6 | 0.000 | ❌ | ❌ | ❌ | 300 | 1,753 | 2,316 | 83% | 87% |
| 115 | 2412.09651 | cs | 9 | 6 | 0.000 | ❌ | ❌ | ❌ | 383 | 1,999 | 2,316 | 81% | 83% |
| 116 | 2412.09651 | cs | 7 | 4 | 0.000 | ❌ | ❌ | ❌ | 632 | 841 | 2,316 | 25% | 73% |
| 117 | 2412.09651 | cs | 5 | 3 | 0.977 | ✅ | ✅ | ✅ | 621 | 2,245 | 2,316 | 72% | 73% |
| 118 | 2412.09651 | cs | 8 | 6 | 0.944 | ✅ | ✅ | ✅ | 1,813 | 1,861 | 2,316 | 3% | 22% |
| 119 | 2412.09651 | cs | 6 | 3 | 0.956 | ✅ | ✅ | ✅ | 266 | 1,887 | 2,316 | 86% | 89% |
| 120 | 2412.10129 | cs | 6 | 3 | 0.000 | ❌ | ❌ | ❌ | 1,955 | 2,191 | 2,531 | 11% | 23% |
| 121 | 2412.10129 | cs | 8 | 5 | 0.000 | ❌ | ❌ | ❌ | 549 | 675 | 2,531 | 19% | 78% |
| 122 | 2412.10129 | cs | 6 | 3 | 0.000 | ❌ | ❌ | ❌ | 632 | 810 | 2,531 | 22% | 75% |
| 123 | 2412.10129 | cs | 6 | 3 | 0.097 | ❌ | ❌ | ❌ | 377 | 1,466 | 2,531 | 74% | 85% |
| 124 | 2412.10129 | cs | 9 | 6 | 0.000 | ❌ | ❌ | ❌ | 571 | 702 | 2,531 | 19% | 77% |
| 125 | 2412.10129 | cs | 9 | 6 | 0.462 | ✅ | ❌ | ❌ | 391 | 1,504 | 2,531 | 74% | 85% |
| 126 | 2412.10129 | cs | 13 | 8 | 0.100 | ❌ | ❌ | ❌ | 527 | 620 | 2,531 | 15% | 79% |
| 127 | 2412.10129 | cs | 7 | 4 | 0.000 | ❌ | ❌ | ❌ | 482 | 526 | 2,531 | 8% | 81% |
| 128 | 2412.10129 | cs | 7 | 5 | 0.567 | ✅ | ✅ | ❌ | 1,379 | 1,500 | 2,531 | 8% | 46% |
| 129 | 2412.10129 | cs | 6 | 3 | 0.716 | ✅ | ✅ | ✅ | 385 | 550 | 2,531 | 30% | 85% |
| 130 | 2412.10649 | eess | 15 | 8 | 0.000 | ❌ | ❌ | ❌ | 980 | 1,898 | 2,531 | 48% | 61% |
| 131 | 2412.10649 | eess | 8 | 4 | 0.458 | ✅ | ❌ | ❌ | 858 | 3,795 | 2,531 | 77% | 66% |
| 132 | 2412.10649 | eess | 15 | 8 | 0.673 | ✅ | ✅ | ❌ | 1,332 | 2,276 | 2,531 | 41% | 47% |
| 133 | 2412.10649 | eess | 8 | 4 | 0.195 | ❌ | ❌ | ❌ | 858 | 3,795 | 2,531 | 77% | 66% |
| 134 | 2412.10649 | eess | 15 | 8 | 0.638 | ✅ | ✅ | ❌ | 781 | 2,276 | 2,531 | 66% | 69% |
| 135 | 2412.10649 | eess | 15 | 8 | 0.414 | ✅ | ❌ | ❌ | 611 | 2,147 | 2,531 | 72% | 76% |
| 136 | 2412.10649 | eess | 15 | 8 | 0.000 | ❌ | ❌ | ❌ | 611 | 2,147 | 2,531 | 72% | 76% |
| 137 | 2412.10649 | eess | 15 | 9 | 0.294 | ✅ | ❌ | ❌ | 672 | 2,147 | 2,531 | 69% | 73% |
| 138 | 2412.10649 | eess | 8 | 4 | 0.201 | ❌ | ❌ | ❌ | 858 | 3,795 | 2,531 | 77% | 66% |
| 139 | 2412.10649 | eess | 14 | 7 | 0.538 | ✅ | ✅ | ❌ | 1,232 | 1,903 | 2,531 | 35% | 51% |
| 140 | 2412.11719 | cs | 7 | 5 | 0.955 | ✅ | ✅ | ✅ | 583 | 596 | 2,318 | 2% | 75% |
| 141 | 2412.11719 | cs | 4 | 2 | 0.000 | ❌ | ❌ | ❌ | 505 | 710 | 2,318 | 29% | 78% |
| 142 | 2412.11719 | cs | 9 | 5 | 0.955 | ✅ | ✅ | ✅ | 560 | 595 | 2,318 | 6% | 76% |
| 143 | 2412.11719 | cs | 6 | 4 | 0.000 | ❌ | ❌ | ❌ | 404 | 589 | 2,318 | 31% | 83% |
| 144 | 2412.11719 | cs | 6 | 4 | 0.925 | ✅ | ✅ | ✅ | 404 | 656 | 2,318 | 38% | 83% |
| 145 | 2412.11719 | cs | 6 | 3 | 0.970 | ✅ | ✅ | ✅ | 432 | 614 | 2,318 | 30% | 81% |
| 146 | 2412.11719 | cs | 4 | 4 | 0.989 | ✅ | ✅ | ✅ | 742 | 742 | 2,318 | 0% | 68% |
| 147 | 2412.11719 | cs | 4 | 2 | 0.000 | ❌ | ❌ | ❌ | 339 | 742 | 2,318 | 54% | 85% |
| 148 | 2412.11719 | cs | 6 | 5 | 0.975 | ✅ | ✅ | ✅ | 438 | 589 | 2,318 | 26% | 81% |
| 149 | 2412.11719 | cs | 7 | 5 | 0.985 | ✅ | ✅ | ✅ | 583 | 596 | 2,318 | 2% | 75% |
| 150 | 2412.13786 | eess | 12 | 8 | 0.722 | ✅ | ✅ | ✅ | 1,521 | 2,123 | 2,531 | 28% | 40% |
| 151 | 2412.13786 | eess | 13 | 7 | 0.553 | ✅ | ✅ | ❌ | 1,025 | 1,437 | 2,531 | 29% | 60% |
| 152 | 2412.13786 | eess | 12 | 6 | 0.671 | ✅ | ✅ | ❌ | 1,925 | 2,191 | 2,531 | 12% | 24% |
| 153 | 2412.13786 | eess | 11 | 7 | 0.000 | ❌ | ❌ | ❌ | 627 | 1,228 | 2,531 | 49% | 75% |
| 154 | 2412.13786 | eess | 22 | 11 | 0.000 | ❌ | ❌ | ❌ | 984 | 1,470 | 2,531 | 33% | 61% |
| 155 | 2412.13786 | eess | 12 | 8 | 0.037 | ❌ | ❌ | ❌ | 2,033 | 2,191 | 2,531 | 7% | 20% |
| 156 | 2412.13786 | eess | 22 | 11 | 0.000 | ❌ | ❌ | ❌ | 984 | 1,470 | 2,531 | 33% | 61% |
| 157 | 2412.13786 | eess | 16 | 9 | 0.845 | ✅ | ✅ | ✅ | 1,138 | 1,302 | 2,531 | 13% | 55% |
| 158 | 2412.13786 | eess | 22 | 11 | 0.290 | ✅ | ❌ | ❌ | 889 | 1,470 | 2,531 | 40% | 65% |
| 159 | 2412.13786 | eess | 14 | 7 | 0.917 | ✅ | ✅ | ✅ | 762 | 2,138 | 2,531 | 64% | 70% |
| 160 | 2412.15322 | eess | 6 | 3 | 0.075 | ❌ | ❌ | ❌ | 231 | 2,894 | 2,531 | 92% | 91% |
| 161 | 2412.15322 | eess | 10 | 5 | 0.000 | ❌ | ❌ | ❌ | 594 | 2,865 | 2,531 | 79% | 77% |
| 162 | 2412.15322 | eess | 18 | 10 | 0.752 | ✅ | ✅ | ✅ | 1,265 | 1,854 | 2,531 | 32% | 50% |
| 163 | 2412.15322 | eess | 10 | 5 | 0.271 | ✅ | ❌ | ❌ | 697 | 1,639 | 2,531 | 57% | 72% |
| 164 | 2412.15322 | eess | 15 | 8 | 0.710 | ✅ | ✅ | ✅ | 900 | 1,220 | 2,531 | 26% | 64% |
| 165 | 2412.15322 | eess | 12 | 7 | 0.738 | ✅ | ✅ | ✅ | 662 | 1,769 | 2,531 | 63% | 74% |
| 166 | 2412.15322 | eess | 5 | 3 | 0.771 | ✅ | ✅ | ✅ | 1,304 | 4,349 | 2,531 | 70% | 48% |
| 167 | 2412.15322 | eess | 18 | 10 | 0.749 | ✅ | ✅ | ✅ | 1,193 | 1,854 | 2,531 | 36% | 53% |
| 168 | 2412.15322 | eess | 13 | 7 | 0.276 | ✅ | ❌ | ❌ | 673 | 2,434 | 2,531 | 72% | 73% |
| 169 | 2412.15322 | eess | 12 | 7 | 0.247 | ❌ | ❌ | ❌ | 3,111 | 3,459 | 2,531 | 10% | -23% |
| 170 | 2412.16977 | eess | 17 | 9 | 0.000 | ❌ | ❌ | ❌ | 1,936 | 2,661 | 2,531 | 27% | 24% |
| 171 | 2412.16977 | eess | 17 | 9 | 0.737 | ✅ | ✅ | ✅ | 1,936 | 2,661 | 2,531 | 27% | 24% |
| 172 | 2412.16977 | eess | 17 | 9 | 0.330 | ✅ | ❌ | ❌ | 1,936 | 2,661 | 2,531 | 27% | 24% |
| 173 | 2412.16977 | eess | 15 | 8 | 0.981 | ✅ | ✅ | ✅ | 1,322 | 1,600 | 2,531 | 17% | 48% |
| 174 | 2412.16977 | eess | 13 | 7 | 0.986 | ✅ | ✅ | ✅ | 842 | 1,204 | 2,531 | 30% | 67% |
| 175 | 2412.16977 | eess | 15 | 10 | 0.871 | ✅ | ✅ | ✅ | 1,566 | 1,600 | 2,531 | 2% | 38% |
| 176 | 2412.16977 | eess | 15 | 9 | 0.000 | ❌ | ❌ | ❌ | 2,174 | 2,645 | 2,531 | 18% | 14% |
| 177 | 2412.16977 | eess | 17 | 9 | 0.981 | ✅ | ✅ | ✅ | 1,936 | 2,661 | 2,531 | 27% | 24% |
| 178 | 2412.16977 | eess | 15 | 10 | 0.863 | ✅ | ✅ | ✅ | 2,212 | 2,645 | 2,531 | 16% | 13% |
| 179 | 2412.16977 | eess | 15 | 8 | 0.763 | ✅ | ✅ | ✅ | 1,104 | 1,600 | 2,531 | 31% | 56% |
| 180 | 2412.17966 | cs | 16 | 8 | 0.789 | ✅ | ✅ | ✅ | 1,973 | 4,015 | 2,531 | 51% | 22% |
| 181 | 2412.17966 | cs | 16 | 8 | 0.851 | ✅ | ✅ | ✅ | 2,674 | 4,015 | 2,531 | 33% | -6% |
| 182 | 2412.17966 | cs | 14 | 8 | 0.000 | ❌ | ❌ | ❌ | 1,280 | 2,640 | 2,531 | 52% | 49% |
| 183 | 2412.17966 | cs | 16 | 9 | 0.968 | ✅ | ✅ | ✅ | 3,031 | 4,015 | 2,531 | 25% | -20% |
| 184 | 2412.17966 | cs | 14 | 8 | 0.957 | ✅ | ✅ | ✅ | 1,295 | 2,640 | 2,531 | 51% | 49% |
| 185 | 2412.17966 | cs | 16 | 9 | 0.971 | ✅ | ✅ | ✅ | 1,034 | 2,147 | 2,531 | 52% | 59% |
| 186 | 2412.17966 | cs | 16 | 9 | 0.981 | ✅ | ✅ | ✅ | 3,031 | 4,015 | 2,531 | 25% | -20% |
| 187 | 2412.17966 | cs | 16 | 9 | 0.982 | ✅ | ✅ | ✅ | 1,034 | 2,147 | 2,531 | 52% | 59% |
| 188 | 2412.17966 | cs | 16 | 8 | 0.964 | ✅ | ✅ | ✅ | 1,991 | 4,015 | 2,531 | 50% | 21% |
| 189 | 2412.17966 | cs | 16 | 8 | 0.887 | ✅ | ✅ | ✅ | 2,674 | 4,015 | 2,531 | 33% | -6% |
| 190 | 2412.18619 | eess | 9 | 5 | 0.546 | ✅ | ✅ | ❌ | 1,093 | 1,338 | 2,210 | 18% | 51% |
| 191 | 2412.18619 | eess | 8 | 4 | 0.131 | ❌ | ❌ | ❌ | 261 | 2,564 | 2,210 | 90% | 88% |
| 192 | 2412.18619 | eess | 4 | 2 | 0.931 | ✅ | ✅ | ✅ | 64 | 9,064 | 2,210 | 99% | 97% |
| 193 | 2412.18619 | eess | 9 | 6 | 0.566 | ✅ | ✅ | ❌ | 1,745 | 1,798 | 2,210 | 3% | 21% |
| 194 | 2412.18619 | eess | 7 | 4 | 0.623 | ✅ | ✅ | ❌ | 1,214 | 2,990 | 2,210 | 59% | 45% |
| 195 | 2412.18619 | eess | 7 | 4 | 0.734 | ✅ | ✅ | ✅ | 1,470 | 1,814 | 2,210 | 19% | 33% |
| 196 | 2412.18619 | eess | 6 | 3 | 0.000 | ❌ | ❌ | ❌ | 1,307 | 2,523 | 2,210 | 48% | 41% |
| 197 | 2412.18619 | eess | 7 | 4 | 0.000 | ❌ | ❌ | ❌ | 316 | 2,211 | 2,210 | 86% | 86% |
| 198 | 2412.18619 | eess | 7 | 5 | 0.956 | ✅ | ✅ | ✅ | 557 | 823 | 2,210 | 32% | 75% |
| 199 | 2412.18619 | eess | 4 | 2 | 0.836 | ✅ | ✅ | ✅ | 216 | 3,134 | 2,210 | 93% | 90% |
| 200 | 2412.18823 | cs | 8 | 4 | 0.529 | ✅ | ✅ | ❌ | 2,270 | 2,424 | 2,531 | 6% | 10% |
| 201 | 2412.18823 | cs | 8 | 4 | 0.539 | ✅ | ✅ | ❌ | 2,270 | 2,424 | 2,531 | 6% | 10% |
| 202 | 2412.18823 | cs | 3 | 2 | 0.331 | ✅ | ❌ | ❌ | 1,826 | 1,876 | 2,531 | 3% | 28% |
| 203 | 2412.18823 | cs | 3 | 2 | 0.333 | ✅ | ❌ | ❌ | 1,826 | 1,876 | 2,531 | 3% | 28% |
| 204 | 2412.18823 | cs | 5 | 3 | 0.730 | ✅ | ✅ | ✅ | 1,171 | 2,252 | 2,531 | 48% | 54% |
| 205 | 2412.18823 | cs | 15 | 10 | 0.505 | ✅ | ✅ | ❌ | 632 | 859 | 2,531 | 26% | 75% |
| 206 | 2412.18823 | cs | 15 | 8 | 0.949 | ✅ | ✅ | ✅ | 625 | 729 | 2,531 | 14% | 75% |
| 207 | 2412.18823 | cs | 19 | 10 | 0.168 | ❌ | ❌ | ❌ | 550 | 996 | 2,531 | 45% | 78% |
| 208 | 2412.18823 | cs | 15 | 8 | 0.082 | ❌ | ❌ | ❌ | 625 | 729 | 2,531 | 14% | 75% |
| 209 | 2412.18823 | cs | 15 | 9 | 0.924 | ✅ | ✅ | ✅ | 690 | 859 | 2,531 | 20% | 73% |
| 210 | 2412.18955 | eess | 18 | 9 | 0.000 | ❌ | ❌ | ❌ | 1,357 | 3,464 | 2,531 | 61% | 46% |
| 211 | 2412.18955 | eess | 15 | 8 | 0.565 | ✅ | ✅ | ❌ | 1,041 | 3,034 | 2,531 | 66% | 59% |
| 212 | 2412.18955 | eess | 12 | 6 | 0.000 | ❌ | ❌ | ❌ | 871 | 2,125 | 2,531 | 59% | 66% |
| 213 | 2412.18955 | eess | 18 | 9 | 0.041 | ❌ | ❌ | ❌ | 2,345 | 3,464 | 2,531 | 32% | 7% |
| 214 | 2412.18955 | eess | 15 | 8 | 0.000 | ❌ | ❌ | ❌ | 1,919 | 3,034 | 2,531 | 37% | 24% |
| 215 | 2412.18955 | eess | 18 | 9 | 0.812 | ✅ | ✅ | ✅ | 1,347 | 3,464 | 2,531 | 61% | 47% |
| 216 | 2412.18955 | eess | 18 | 9 | 0.722 | ✅ | ✅ | ✅ | 2,345 | 3,464 | 2,531 | 32% | 7% |
| 217 | 2412.18955 | eess | 18 | 9 | 0.927 | ✅ | ✅ | ✅ | 1,357 | 3,464 | 2,531 | 61% | 46% |
| 218 | 2412.18955 | eess | 6 | 4 | 0.973 | ✅ | ✅ | ✅ | 517 | 594 | 2,531 | 13% | 80% |
| 219 | 2412.18955 | eess | 12 | 7 | 0.328 | ✅ | ❌ | ❌ | 1,099 | 2,815 | 2,531 | 61% | 57% |
| 220 | 2412.19024 | econ | 5 | 3 | 0.690 | ✅ | ✅ | ❌ | 2,605 | 2,644 | 2,531 | 1% | -3% |
| 221 | 2412.19024 | econ | 6 | 3 | 0.988 | ✅ | ✅ | ✅ | 269 | 548 | 2,531 | 51% | 89% |
| 222 | 2412.19024 | econ | 7 | 4 | 0.000 | ❌ | ❌ | ❌ | 593 | 696 | 2,531 | 15% | 77% |
| 223 | 2412.19024 | econ | 5 | 4 | 0.928 | ✅ | ✅ | ✅ | 2,683 | 2,687 | 2,531 | 0% | -6% |
| 224 | 2412.19024 | econ | 12 | 6 | 0.922 | ✅ | ✅ | ✅ | 464 | 642 | 2,531 | 28% | 82% |
| 225 | 2412.19024 | econ | 6 | 4 | 0.962 | ✅ | ✅ | ✅ | 556 | 647 | 2,531 | 14% | 78% |
| 226 | 2412.19024 | econ | 5 | 3 | 0.000 | ❌ | ❌ | ❌ | 535 | 711 | 2,531 | 25% | 79% |
| 227 | 2412.19024 | econ | 4 | 2 | 0.000 | ❌ | ❌ | ❌ | 2,119 | 2,182 | 2,531 | 3% | 16% |
| 228 | 2412.19024 | econ | 15 | 8 | 0.288 | ✅ | ❌ | ❌ | 619 | 979 | 2,531 | 37% | 76% |
| 229 | 2412.19024 | econ | 6 | 4 | 0.925 | ✅ | ✅ | ✅ | 556 | 647 | 2,531 | 14% | 78% |
| 230 | 2412.19043 | eess | 16 | 8 | 0.690 | ✅ | ✅ | ❌ | 748 | 2,264 | 2,531 | 67% | 70% |
| 231 | 2412.19043 | eess | 11 | 7 | 0.759 | ✅ | ✅ | ✅ | 2,878 | 2,937 | 2,531 | 2% | -14% |
| 232 | 2412.19043 | eess | 16 | 8 | 0.719 | ✅ | ✅ | ✅ | 1,657 | 2,264 | 2,531 | 27% | 35% |
| 233 | 2412.19043 | eess | 16 | 8 | 0.883 | ✅ | ✅ | ✅ | 748 | 2,264 | 2,531 | 67% | 70% |
| 234 | 2412.19043 | eess | 17 | 9 | 0.961 | ✅ | ✅ | ✅ | 688 | 1,093 | 2,531 | 37% | 73% |
| 235 | 2412.19043 | eess | 14 | 8 | 0.977 | ✅ | ✅ | ✅ | 707 | 1,082 | 2,531 | 35% | 72% |
| 236 | 2412.19043 | eess | 15 | 10 | 0.980 | ✅ | ✅ | ✅ | 827 | 943 | 2,531 | 12% | 67% |
| 237 | 2412.19043 | eess | 15 | 8 | 0.980 | ✅ | ✅ | ✅ | 676 | 943 | 2,531 | 28% | 73% |
| 238 | 2412.19043 | eess | 17 | 9 | 0.951 | ✅ | ✅ | ✅ | 688 | 1,093 | 2,531 | 37% | 73% |
| 239 | 2412.19043 | eess | 16 | 8 | 0.962 | ✅ | ✅ | ✅ | 766 | 2,264 | 2,531 | 66% | 70% |
| 240 | 2412.20176 | econ | 7 | 5 | 0.000 | ❌ | ❌ | ❌ | 505 | 1,900 | 2,318 | 73% | 78% |
| 241 | 2412.20176 | econ | 10 | 5 | 0.766 | ✅ | ✅ | ✅ | 1,713 | 1,866 | 2,318 | 8% | 26% |
| 242 | 2412.20176 | econ | 10 | 6 | 0.983 | ✅ | ✅ | ✅ | 666 | 741 | 2,318 | 10% | 71% |
| 243 | 2412.20176 | econ | 9 | 5 | 0.963 | ✅ | ✅ | ✅ | 476 | 630 | 2,318 | 24% | 79% |
| 244 | 2412.20176 | econ | 10 | 5 | 0.777 | ✅ | ✅ | ✅ | 593 | 692 | 2,318 | 14% | 74% |
| 245 | 2412.20176 | econ | 14 | 7 | 0.502 | ✅ | ✅ | ❌ | 525 | 670 | 2,318 | 22% | 77% |
| 246 | 2412.20176 | econ | 8 | 6 | 0.000 | ❌ | ❌ | ❌ | 471 | 579 | 2,318 | 19% | 80% |
| 247 | 2412.20176 | econ | 10 | 5 | 0.892 | ✅ | ✅ | ✅ | 1,713 | 1,866 | 2,318 | 8% | 26% |
| 248 | 2412.20176 | econ | 10 | 5 | 0.842 | ✅ | ✅ | ✅ | 593 | 692 | 2,318 | 14% | 74% |
| 249 | 2412.20176 | econ | 8 | 4 | 0.936 | ✅ | ✅ | ✅ | 448 | 579 | 2,318 | 23% | 81% |
| 250 | 2412.20486 | cs | 9 | 5 | 0.874 | ✅ | ✅ | ✅ | 1,170 | 2,946 | 2,531 | 60% | 54% |
| 251 | 2412.20486 | cs | 14 | 7 | 0.796 | ✅ | ✅ | ✅ | 2,488 | 2,770 | 2,531 | 10% | 2% |
| 252 | 2412.20486 | cs | 11 | 6 | 0.000 | ❌ | ❌ | ❌ | 1,129 | 2,812 | 2,531 | 60% | 55% |
| 253 | 2412.20486 | cs | 16 | 9 | 0.572 | ✅ | ✅ | ❌ | 1,255 | 1,875 | 2,531 | 33% | 50% |
| 254 | 2412.20486 | cs | 14 | 8 | 0.576 | ✅ | ✅ | ❌ | 1,521 | 1,649 | 2,531 | 8% | 40% |
| 255 | 2412.20486 | cs | 9 | 5 | 0.000 | ❌ | ❌ | ❌ | 1,170 | 2,946 | 2,531 | 60% | 54% |
| 256 | 2412.20486 | cs | 9 | 5 | 0.938 | ✅ | ✅ | ✅ | 969 | 1,191 | 2,531 | 19% | 62% |
| 257 | 2412.20486 | cs | 14 | 9 | 0.949 | ✅ | ✅ | ✅ | 1,575 | 1,649 | 2,531 | 4% | 38% |
| 258 | 2412.20486 | cs | 12 | 6 | 0.006 | ❌ | ❌ | ❌ | 711 | 2,535 | 2,531 | 72% | 72% |
| 259 | 2412.20486 | cs | 14 | 8 | 0.984 | ✅ | ✅ | ✅ | 783 | 1,832 | 2,531 | 57% | 69% |
| 260 | 2412.20805 | eess | 17 | 9 | 0.000 | ❌ | ❌ | ❌ | 887 | 3,033 | 2,531 | 71% | 65% |
| 261 | 2412.20805 | eess | 17 | 10 | 0.118 | ❌ | ❌ | ❌ | 1,147 | 3,033 | 2,531 | 62% | 55% |
| 262 | 2412.20805 | eess | 17 | 9 | 0.000 | ❌ | ❌ | ❌ | 882 | 3,033 | 2,531 | 71% | 65% |
| 263 | 2412.20805 | eess | 25 | 13 | 0.445 | ✅ | ❌ | ❌ | 1,170 | 2,168 | 2,531 | 46% | 54% |
| 264 | 2412.20805 | eess | 25 | 13 | 0.757 | ✅ | ✅ | ✅ | 1,170 | 2,168 | 2,531 | 46% | 54% |
| 265 | 2412.20805 | eess | 16 | 8 | 0.719 | ✅ | ✅ | ✅ | 853 | 2,360 | 2,531 | 64% | 66% |
| 266 | 2412.20805 | eess | 16 | 8 | 0.384 | ✅ | ❌ | ❌ | 853 | 2,360 | 2,531 | 64% | 66% |
| 267 | 2412.20805 | eess | 11 | 7 | 0.954 | ✅ | ✅ | ✅ | 980 | 1,107 | 2,531 | 11% | 61% |
| 268 | 2412.20805 | eess | 17 | 9 | 0.892 | ✅ | ✅ | ✅ | 882 | 3,033 | 2,531 | 71% | 65% |
| 269 | 2501.00038 | eess | 16 | 8 | 0.000 | ❌ | ❌ | ❌ | 912 | 2,891 | 2,531 | 68% | 64% |
| 270 | 2501.00038 | eess | 20 | 10 | 0.813 | ✅ | ✅ | ✅ | 1,948 | 3,388 | 2,531 | 43% | 23% |
| 271 | 2501.00038 | eess | 20 | 10 | 0.000 | ❌ | ❌ | ❌ | 1,948 | 3,388 | 2,531 | 43% | 23% |
| 272 | 2501.00038 | eess | 16 | 9 | 0.000 | ❌ | ❌ | ❌ | 931 | 2,891 | 2,531 | 68% | 63% |
| 273 | 2501.00038 | eess | 20 | 10 | 0.598 | ✅ | ✅ | ❌ | 1,948 | 3,388 | 2,531 | 43% | 23% |
| 274 | 2501.00038 | eess | 18 | 10 | 0.519 | ✅ | ✅ | ❌ | 1,176 | 1,501 | 2,531 | 22% | 54% |
| 275 | 2501.00038 | eess | 16 | 9 | 0.898 | ✅ | ✅ | ✅ | 931 | 2,891 | 2,531 | 68% | 63% |
| 276 | 2501.00038 | eess | 20 | 10 | 0.909 | ✅ | ✅ | ✅ | 1,948 | 3,388 | 2,531 | 43% | 23% |
| 277 | 2501.03254 | cs | 2 | 2 | 0.366 | ✅ | ❌ | ❌ | 1,984 | 1,984 | 2,531 | 0% | 22% |
| 278 | 2501.03254 | cs | 4 | 2 | 0.903 | ✅ | ✅ | ✅ | 664 | 2,947 | 2,531 | 77% | 74% |
| 279 | 2501.03254 | cs | 3 | 2 | 0.432 | ✅ | ❌ | ❌ | 2,455 | 2,486 | 2,531 | 1% | 3% |
| 280 | 2501.03254 | cs | 2 | 1 | 0.470 | ✅ | ❌ | ❌ | 2,402 | 2,429 | 2,531 | 1% | 5% |
| 281 | 2501.03254 | cs | 3 | 2 | 0.991 | ✅ | ✅ | ✅ | 2,311 | 2,354 | 2,531 | 2% | 9% |
| 282 | 2501.03254 | cs | 1 | 1 | 0.418 | ✅ | ❌ | ❌ | 2,356 | 2,356 | 2,531 | 0% | 7% |
| 283 | 2501.03254 | cs | 9 | 5 | 0.202 | ❌ | ❌ | ❌ | 293 | 1,742 | 2,531 | 83% | 88% |
| 284 | 2501.03254 | cs | 3 | 3 | 0.938 | ✅ | ✅ | ✅ | 2,036 | 2,036 | 2,531 | 0% | 20% |
| 285 | 2501.03254 | cs | 3 | 3 | 0.967 | ✅ | ✅ | ✅ | 2,703 | 2,703 | 2,531 | 0% | -7% |
| 286 | 2501.03254 | cs | 5 | 3 | 0.976 | ✅ | ✅ | ✅ | 246 | 1,357 | 2,531 | 82% | 90% |
| 287 | 2504.06268 | cs | 5 | 3 | 0.952 | ✅ | ✅ | ✅ | 523 | 954 | 2,318 | 45% | 77% |
| 288 | 2504.06268 | cs | 6 | 3 | 0.836 | ✅ | ✅ | ✅ | 350 | 1,885 | 2,318 | 81% | 85% |
| 289 | 2504.06268 | cs | 8 | 4 | 0.882 | ✅ | ✅ | ✅ | 627 | 830 | 2,318 | 24% | 73% |
| 290 | 2504.06268 | cs | 5 | 4 | 0.908 | ✅ | ✅ | ✅ | 549 | 1,018 | 2,318 | 46% | 76% |
| 291 | 2504.06268 | cs | 6 | 3 | 0.872 | ✅ | ✅ | ✅ | 389 | 1,415 | 2,318 | 73% | 83% |
| 292 | 2504.06268 | cs | 8 | 4 | 0.873 | ✅ | ✅ | ✅ | 627 | 830 | 2,318 | 24% | 73% |
| 293 | 2504.06268 | cs | 5 | 3 | 0.945 | ✅ | ✅ | ✅ | 501 | 920 | 2,318 | 46% | 78% |
| 294 | 2504.06268 | cs | 6 | 3 | 0.966 | ✅ | ✅ | ✅ | 350 | 1,885 | 2,318 | 81% | 85% |
| 295 | 2504.06268 | cs | 11 | 6 | 0.919 | ✅ | ✅ | ✅ | 681 | 778 | 2,318 | 12% | 71% |
| 296 | 2504.06268 | cs | 5 | 3 | 0.950 | ✅ | ✅ | ✅ | 118 | 1,018 | 2,318 | 88% | 95% |
| 297 | 2412.05250 | math | 7 | 6 | 0.436 | ✅ | ❌ | ❌ | 744 | 783 | 2,531 | 5% | 71% |
| 298 | 2412.05250 | math | 6 | 5 | 0.397 | ✅ | ❌ | ❌ | 621 | 663 | 2,531 | 6% | 75% |
| 299 | 2412.05250 | math | 7 | 4 | 0.000 | ❌ | ❌ | ❌ | 517 | 637 | 2,531 | 19% | 80% |
| 300 | 2412.05250 | math | 11 | 7 | 0.568 | ✅ | ✅ | ❌ | 521 | 680 | 2,531 | 23% | 79% |
| 301 | 2412.05250 | math | 10 | 6 | 0.000 | ❌ | ❌ | ❌ | 424 | 617 | 2,531 | 31% | 83% |
| 302 | 2412.05250 | math | 7 | 6 | 0.417 | ✅ | ❌ | ❌ | 701 | 767 | 2,531 | 9% | 72% |
| 303 | 2412.05250 | math | 10 | 5 | 0.591 | ✅ | ✅ | ❌ | 462 | 810 | 2,531 | 43% | 82% |
| 304 | 2412.05250 | math | 10 | 6 | 0.375 | ✅ | ❌ | ❌ | 287 | 463 | 2,531 | 38% | 89% |
| 305 | 2412.05250 | math | 8 | 8 | 0.626 | ✅ | ✅ | ❌ | 710 | 710 | 2,531 | 0% | 72% |
| 306 | 2412.05250 | math | 15 | 9 | 0.616 | ✅ | ✅ | ❌ | 764 | 900 | 2,531 | 15% | 70% |
| 307 | 2412.06942 | math | 7 | 4 | 0.964 | ✅ | ✅ | ✅ | 479 | 734 | 2,316 | 35% | 79% |
| 308 | 2412.06942 | math | 7 | 5 | 0.967 | ✅ | ✅ | ✅ | 667 | 734 | 2,316 | 9% | 71% |
| 309 | 2412.06942 | math | 11 | 8 | 0.273 | ✅ | ❌ | ❌ | 655 | 891 | 2,316 | 26% | 72% |
| 310 | 2412.06942 | math | 11 | 7 | 0.740 | ✅ | ✅ | ✅ | 565 | 891 | 2,316 | 37% | 76% |
| 311 | 2412.06942 | math | 12 | 6 | 0.234 | ❌ | ❌ | ❌ | 742 | 962 | 2,316 | 23% | 68% |
| 312 | 2412.06942 | math | 7 | 4 | 0.561 | ✅ | ✅ | ❌ | 479 | 734 | 2,316 | 35% | 79% |
| 313 | 2412.06942 | math | 13 | 7 | 0.226 | ❌ | ❌ | ❌ | 527 | 695 | 2,316 | 24% | 77% |
| 314 | 2412.11897 | math | 20 | 11 | 0.968 | ✅ | ✅ | ✅ | 919 | 1,260 | 2,316 | 27% | 60% |
| 315 | 2412.11897 | math | 21 | 12 | 0.187 | ❌ | ❌ | ❌ | 859 | 1,218 | 2,316 | 29% | 63% |
| 316 | 2412.11897 | math | 10 | 6 | 0.975 | ✅ | ✅ | ✅ | 686 | 985 | 2,316 | 30% | 70% |
| 317 | 2412.11897 | math | 17 | 9 | 0.223 | ❌ | ❌ | ❌ | 817 | 1,390 | 2,316 | 41% | 65% |
| 318 | 2412.11897 | math | 10 | 6 | 0.902 | ✅ | ✅ | ✅ | 686 | 985 | 2,316 | 30% | 70% |
| 319 | 2412.11897 | math | 10 | 6 | 0.975 | ✅ | ✅ | ✅ | 686 | 985 | 2,316 | 30% | 70% |
| 320 | 2412.11897 | math | 18 | 9 | 0.114 | ❌ | ❌ | ❌ | 770 | 1,224 | 2,316 | 37% | 67% |
| 321 | 2412.11897 | math | 19 | 10 | 0.060 | ❌ | ❌ | ❌ | 712 | 1,157 | 2,316 | 38% | 69% |
| 322 | 2412.11897 | math | 16 | 9 | 0.183 | ❌ | ❌ | ❌ | 1,098 | 1,583 | 2,316 | 31% | 53% |
| 323 | 2412.11897 | math | 15 | 8 | 0.487 | ✅ | ❌ | ❌ | 1,021 | 1,539 | 2,316 | 34% | 56% |
| 324 | 2412.12319 | math | 17 | 9 | 0.434 | ✅ | ❌ | ❌ | 439 | 783 | 2,531 | 44% | 83% |
| 325 | 2412.12319 | math | 14 | 7 | 0.674 | ✅ | ✅ | ❌ | 745 | 1,160 | 2,531 | 36% | 71% |
| 326 | 2412.12319 | math | 14 | 8 | 0.241 | ❌ | ❌ | ❌ | 863 | 1,165 | 2,531 | 26% | 66% |
| 327 | 2412.12319 | math | 14 | 8 | 0.249 | ❌ | ❌ | ❌ | 863 | 1,165 | 2,531 | 26% | 66% |
| 328 | 2412.12319 | math | 12 | 6 | 0.182 | ❌ | ❌ | ❌ | 812 | 1,322 | 2,531 | 39% | 68% |
| 329 | 2412.12319 | math | 19 | 10 | 0.109 | ❌ | ❌ | ❌ | 517 | 889 | 2,531 | 42% | 80% |
| 330 | 2412.12319 | math | 18 | 9 | 0.158 | ❌ | ❌ | ❌ | 625 | 1,201 | 2,531 | 48% | 75% |
| 331 | 2412.12319 | math | 13 | 7 | 0.542 | ✅ | ✅ | ❌ | 890 | 1,317 | 2,531 | 32% | 65% |
| 332 | 2412.12319 | math | 17 | 9 | 0.280 | ✅ | ❌ | ❌ | 610 | 1,022 | 2,531 | 40% | 76% |
| 333 | 2412.12319 | math | 12 | 6 | 0.232 | ❌ | ❌ | ❌ | 763 | 1,001 | 2,531 | 24% | 70% |
| 334 | 2412.12372 | math | 23 | 13 | 0.053 | ❌ | ❌ | ❌ | 1,090 | 1,604 | 2,531 | 32% | 57% |
| 335 | 2412.12372 | math | 20 | 11 | 0.939 | ✅ | ✅ | ✅ | 1,275 | 1,651 | 2,531 | 23% | 50% |
| 336 | 2412.12372 | math | 20 | 11 | 0.000 | ❌ | ❌ | ❌ | 1,275 | 1,651 | 2,531 | 23% | 50% |
| 337 | 2412.12372 | math | 19 | 10 | 0.279 | ✅ | ❌ | ❌ | 1,094 | 1,587 | 2,531 | 31% | 57% |
| 338 | 2412.12372 | math | 22 | 12 | 0.166 | ❌ | ❌ | ❌ | 1,015 | 1,556 | 2,531 | 35% | 60% |
| 339 | 2412.12372 | math | 17 | 10 | 0.243 | ❌ | ❌ | ❌ | 1,229 | 1,692 | 2,531 | 27% | 51% |
| 340 | 2412.12372 | math | 24 | 16 | 0.135 | ❌ | ❌ | ❌ | 1,080 | 1,419 | 2,531 | 24% | 57% |
| 341 | 2412.12372 | math | 17 | 10 | 0.226 | ❌ | ❌ | ❌ | 1,229 | 1,692 | 2,531 | 27% | 51% |
| 342 | 2412.12372 | math | 16 | 8 | 0.477 | ✅ | ❌ | ❌ | 855 | 1,522 | 2,531 | 44% | 66% |
| 343 | 2412.12372 | math | 20 | 11 | 0.960 | ✅ | ✅ | ✅ | 846 | 1,452 | 2,531 | 42% | 67% |
| 344 | 2412.12446 | math | 11 | 7 | 0.196 | ❌ | ❌ | ❌ | 1,104 | 1,587 | 2,316 | 30% | 52% |
| 345 | 2412.12446 | math | 11 | 6 | 0.690 | ✅ | ✅ | ❌ | 1,744 | 2,356 | 2,316 | 26% | 25% |
| 346 | 2412.12446 | math | 13 | 7 | 0.165 | ❌ | ❌ | ❌ | 859 | 1,447 | 2,316 | 41% | 63% |
| 347 | 2412.12446 | math | 12 | 6 | 0.925 | ✅ | ✅ | ✅ | 1,166 | 1,825 | 2,316 | 36% | 50% |
| 348 | 2412.12446 | math | 12 | 6 | 0.374 | ✅ | ❌ | ❌ | 1,093 | 1,775 | 2,316 | 38% | 53% |
| 349 | 2412.12446 | math | 5 | 5 | 0.442 | ✅ | ❌ | ❌ | 1,384 | 1,384 | 2,316 | 0% | 40% |
| 350 | 2412.12446 | math | 13 | 7 | 0.637 | ✅ | ✅ | ❌ | 887 | 1,447 | 2,316 | 39% | 62% |
| 351 | 2412.12446 | math | 12 | 6 | 0.630 | ✅ | ✅ | ❌ | 1,166 | 1,825 | 2,316 | 36% | 50% |
| 352 | 2412.12446 | math | 9 | 5 | 0.758 | ✅ | ✅ | ✅ | 1,391 | 1,620 | 2,316 | 14% | 40% |
| 353 | 2412.12446 | math | 10 | 5 | 0.000 | ❌ | ❌ | ❌ | 1,156 | 1,778 | 2,316 | 35% | 50% |
| 354 | 2412.17167 | math | 21 | 12 | 0.168 | ❌ | ❌ | ❌ | 521 | 1,065 | 2,316 | 51% | 78% |
| 355 | 2412.17167 | math | 20 | 10 | 0.146 | ❌ | ❌ | ❌ | 2,536 | 3,515 | 2,316 | 28% | -9% |
| 356 | 2412.17167 | math | 20 | 10 | 0.926 | ✅ | ✅ | ✅ | 484 | 598 | 2,316 | 19% | 79% |
| 357 | 2412.17167 | math | 25 | 16 | 0.183 | ❌ | ❌ | ❌ | 974 | 1,268 | 2,316 | 23% | 58% |
| 358 | 2412.17167 | math | 23 | 12 | 0.500 | ✅ | ✅ | ❌ | 551 | 1,083 | 2,316 | 49% | 76% |
| 359 | 2412.17167 | math | 20 | 12 | 0.168 | ❌ | ❌ | ❌ | 3,215 | 3,515 | 2,316 | 9% | -39% |
| 360 | 2412.17167 | math | 21 | 11 | 0.928 | ✅ | ✅ | ✅ | 436 | 1,065 | 2,316 | 59% | 81% |
| 361 | 2412.17167 | math | 23 | 12 | 0.065 | ❌ | ❌ | ❌ | 551 | 1,083 | 2,316 | 49% | 76% |
| 362 | 2412.17167 | math | 19 | 10 | 0.361 | ✅ | ❌ | ❌ | 832 | 1,122 | 2,316 | 26% | 64% |
| 363 | 2412.17167 | math | 19 | 10 | 0.168 | ❌ | ❌ | ❌ | 727 | 1,122 | 2,316 | 35% | 69% |
| 364 | 2412.20318 | math | 17 | 9 | 0.304 | ✅ | ❌ | ❌ | 1,396 | 1,826 | 2,531 | 24% | 45% |
| 365 | 2412.20966 | math | 16 | 8 | 0.275 | ✅ | ❌ | ❌ | 739 | 1,102 | 2,531 | 33% | 71% |
| 366 | 2412.20966 | math | 14 | 7 | 0.690 | ✅ | ✅ | ❌ | 618 | 984 | 2,531 | 37% | 76% |
| 367 | 2412.20966 | math | 14 | 7 | 0.283 | ✅ | ❌ | ❌ | 807 | 1,154 | 2,531 | 30% | 68% |
| 368 | 2412.20966 | math | 10 | 5 | 0.937 | ✅ | ✅ | ✅ | 540 | 1,062 | 2,531 | 49% | 79% |
| 369 | 2412.20966 | math | 15 | 8 | 0.376 | ✅ | ❌ | ❌ | 785 | 991 | 2,531 | 21% | 69% |
| 370 | 2412.20966 | math | 11 | 7 | 0.653 | ✅ | ✅ | ❌ | 953 | 1,207 | 2,531 | 21% | 62% |
| 371 | 2412.20966 | math | 12 | 6 | 0.316 | ✅ | ❌ | ❌ | 607 | 1,158 | 2,531 | 48% | 76% |
| 372 | 2412.20966 | math | 11 | 7 | 0.285 | ✅ | ❌ | ❌ | 953 | 1,207 | 2,531 | 21% | 62% |
| 373 | 2412.20966 | math | 16 | 9 | 0.614 | ✅ | ✅ | ❌ | 748 | 984 | 2,531 | 24% | 70% |
| 374 | 2412.20966 | math | 16 | 8 | 0.254 | ✅ | ❌ | ❌ | 565 | 984 | 2,531 | 43% | 78% |
| 375 | 2501.03236 | math | 15 | 8 | 0.164 | ❌ | ❌ | ❌ | 360 | 610 | 2,531 | 41% | 86% |
| 376 | 2501.03236 | math | 17 | 9 | 0.188 | ❌ | ❌ | ❌ | 611 | 843 | 2,531 | 28% | 76% |
| 377 | 2501.03236 | math | 13 | 7 | 0.193 | ❌ | ❌ | ❌ | 517 | 706 | 2,531 | 27% | 80% |
| 378 | 2501.03236 | math | 16 | 8 | 0.074 | ❌ | ❌ | ❌ | 280 | 556 | 2,531 | 50% | 89% |
| 379 | 2501.03236 | math | 17 | 9 | 0.380 | ✅ | ❌ | ❌ | 611 | 843 | 2,531 | 28% | 76% |
| 380 | 2501.03236 | math | 9 | 6 | 0.214 | ❌ | ❌ | ❌ | 482 | 595 | 2,531 | 19% | 81% |
| 381 | 2409.18430 | physics | 5 | 3 | 0.630 | ✅ | ✅ | ❌ | 394 | 773 | 2,316 | 49% | 83% |
| 382 | 2409.18430 | physics | 6 | 3 | 0.711 | ✅ | ✅ | ✅ | 693 | 1,077 | 2,316 | 36% | 70% |
| 383 | 2409.18430 | physics | 2 | 1 | 0.000 | ❌ | ❌ | ❌ | 299 | 2,582 | 2,316 | 88% | 87% |
| 384 | 2409.18430 | physics | 3 | 2 | 0.954 | ✅ | ✅ | ✅ | 2,655 | 2,664 | 2,316 | 0% | -15% |
| 385 | 2409.18430 | physics | 5 | 3 | 0.966 | ✅ | ✅ | ✅ | 718 | 731 | 2,316 | 2% | 69% |
| 386 | 2409.18430 | physics | 8 | 4 | 0.970 | ✅ | ✅ | ✅ | 638 | 691 | 2,316 | 8% | 72% |
| 387 | 2409.18430 | physics | 4 | 3 | 0.984 | ✅ | ✅ | ✅ | 793 | 800 | 2,316 | 1% | 66% |
| 388 | 2409.18430 | physics | 3 | 2 | 0.993 | ✅ | ✅ | ✅ | 879 | 895 | 2,316 | 2% | 62% |
| 389 | 2409.18430 | physics | 3 | 2 | 0.989 | ✅ | ✅ | ✅ | 842 | 850 | 2,316 | 1% | 64% |
| 390 | 2409.18430 | physics | 2 | 1 | 0.936 | ✅ | ✅ | ✅ | 299 | 2,582 | 2,316 | 88% | 87% |
| 391 | 2410.23529 | physics | 4 | 2 | 0.852 | ✅ | ✅ | ✅ | 3,799 | 3,830 | 2,531 | 1% | -50% |
| 392 | 2410.23529 | physics | 4 | 4 | 0.983 | ✅ | ✅ | ✅ | 656 | 656 | 2,531 | 0% | 74% |
| 393 | 2410.23529 | physics | 3 | 2 | 0.990 | ✅ | ✅ | ✅ | 844 | 849 | 2,531 | 1% | 67% |
| 394 | 2410.23529 | physics | 4 | 2 | 0.980 | ✅ | ✅ | ✅ | 469 | 943 | 2,531 | 50% | 81% |
| 395 | 2410.23529 | physics | 4 | 4 | 0.968 | ✅ | ✅ | ✅ | 838 | 838 | 2,531 | 0% | 67% |
| 396 | 2410.23529 | physics | 3 | 2 | 0.972 | ✅ | ✅ | ✅ | 603 | 609 | 2,531 | 1% | 76% |
| 397 | 2410.23529 | physics | 4 | 2 | 0.974 | ✅ | ✅ | ✅ | 496 | 838 | 2,531 | 41% | 80% |
| 398 | 2410.23529 | physics | 4 | 2 | 0.947 | ✅ | ✅ | ✅ | 496 | 838 | 2,531 | 41% | 80% |
| 399 | 2410.23529 | physics | 2 | 1 | 0.973 | ✅ | ✅ | ✅ | 178 | 186 | 2,531 | 4% | 93% |
| 400 | 2410.23529 | physics | 6 | 3 | 0.598 | ✅ | ✅ | ❌ | 756 | 968 | 2,531 | 22% | 70% |
| 401 | 2411.15169 | physics | 9 | 5 | 0.273 | ✅ | ❌ | ❌ | 613 | 2,120 | 2,531 | 71% | 76% |
| 402 | 2411.15169 | physics | 9 | 8 | 0.621 | ✅ | ✅ | ❌ | 2,194 | 2,211 | 2,531 | 1% | 13% |
| 403 | 2411.15169 | physics | 12 | 6 | 0.631 | ✅ | ✅ | ❌ | 1,542 | 1,844 | 2,531 | 16% | 39% |
| 404 | 2411.15169 | physics | 6 | 4 | 0.592 | ✅ | ✅ | ❌ | 1,763 | 1,784 | 2,531 | 1% | 30% |
| 405 | 2411.15169 | physics | 7 | 4 | 0.332 | ✅ | ❌ | ❌ | 745 | 1,610 | 2,531 | 54% | 71% |
| 406 | 2411.15169 | physics | 9 | 5 | 0.869 | ✅ | ✅ | ✅ | 613 | 2,120 | 2,531 | 71% | 76% |
| 407 | 2411.15169 | physics | 9 | 5 | 0.877 | ✅ | ✅ | ✅ | 613 | 2,120 | 2,531 | 71% | 76% |
| 408 | 2411.15169 | physics | 11 | 6 | 0.349 | ✅ | ❌ | ❌ | 1,800 | 2,357 | 2,531 | 24% | 29% |
| 409 | 2411.15169 | physics | 16 | 9 | 0.221 | ❌ | ❌ | ❌ | 1,032 | 1,382 | 2,531 | 25% | 59% |
| 410 | 2411.15169 | physics | 6 | 3 | 0.935 | ✅ | ✅ | ✅ | 1,643 | 1,784 | 2,531 | 8% | 35% |
| 411 | 2412.10069 | physics | 4 | 2 | 0.290 | ✅ | ❌ | ❌ | 301 | 2,499 | 2,531 | 88% | 88% |
| 412 | 2412.10069 | physics | 4 | 2 | 0.000 | ❌ | ❌ | ❌ | 1,852 | 3,233 | 2,531 | 43% | 27% |
| 413 | 2412.10069 | physics | 4 | 3 | 0.548 | ✅ | ✅ | ❌ | 2,771 | 2,799 | 2,531 | 1% | -9% |
| 414 | 2412.10069 | physics | 8 | 4 | 0.361 | ✅ | ❌ | ❌ | 538 | 632 | 2,531 | 15% | 79% |
| 415 | 2412.10069 | physics | 3 | 2 | 0.000 | ❌ | ❌ | ❌ | 2,751 | 2,888 | 2,531 | 5% | -9% |
| 416 | 2412.10069 | physics | 6 | 3 | 0.962 | ✅ | ✅ | ✅ | 454 | 492 | 2,531 | 8% | 82% |
| 417 | 2412.10069 | physics | 5 | 3 | 0.793 | ✅ | ✅ | ✅ | 176 | 2,904 | 2,531 | 94% | 93% |
| 418 | 2412.10069 | physics | 5 | 3 | 0.832 | ✅ | ✅ | ✅ | 383 | 517 | 2,531 | 26% | 85% |
| 419 | 2412.10069 | physics | 8 | 4 | 0.000 | ❌ | ❌ | ❌ | 442 | 632 | 2,531 | 30% | 83% |
| 420 | 2412.10069 | physics | 4 | 2 | 0.767 | ✅ | ✅ | ✅ | 388 | 559 | 2,531 | 31% | 85% |
| 421 | 2412.14319 | physics | 8 | 4 | 0.939 | ✅ | ✅ | ✅ | 692 | 1,169 | 2,531 | 41% | 73% |
| 422 | 2412.14319 | physics | 8 | 4 | 0.384 | ✅ | ❌ | ❌ | 822 | 1,169 | 2,531 | 30% | 68% |
| 423 | 2412.14319 | physics | 12 | 6 | 0.944 | ✅ | ✅ | ✅ | 357 | 572 | 2,531 | 38% | 86% |
| 424 | 2412.14319 | physics | 8 | 4 | 0.962 | ✅ | ✅ | ✅ | 754 | 962 | 2,531 | 22% | 70% |
| 425 | 2412.14319 | physics | 9 | 7 | 0.564 | ✅ | ✅ | ❌ | 1,123 | 1,284 | 2,531 | 13% | 56% |
| 426 | 2412.14319 | physics | 13 | 7 | 0.143 | ❌ | ❌ | ❌ | 508 | 945 | 2,531 | 46% | 80% |
| 427 | 2412.14319 | physics | 12 | 6 | 0.401 | ✅ | ❌ | ❌ | 357 | 572 | 2,531 | 38% | 86% |
| 428 | 2412.14319 | physics | 9 | 8 | 0.326 | ✅ | ❌ | ❌ | 1,251 | 1,284 | 2,531 | 3% | 51% |
| 429 | 2412.14319 | physics | 19 | 11 | 0.083 | ❌ | ❌ | ❌ | 704 | 1,134 | 2,531 | 38% | 72% |
| 430 | 2412.14319 | physics | 12 | 6 | 0.114 | ❌ | ❌ | ❌ | 357 | 572 | 2,531 | 38% | 86% |
| 431 | 2412.14976 | physics | 10 | 6 | 0.322 | ✅ | ❌ | ❌ | 1,194 | 2,603 | 2,531 | 54% | 53% |
| 432 | 2412.14976 | physics | 6 | 4 | 0.447 | ✅ | ❌ | ❌ | 922 | 2,435 | 2,531 | 62% | 64% |
| 433 | 2412.14976 | physics | 8 | 6 | 0.628 | ✅ | ✅ | ❌ | 2,422 | 2,456 | 2,531 | 1% | 4% |
| 434 | 2412.14976 | physics | 13 | 7 | 0.379 | ✅ | ❌ | ❌ | 973 | 2,558 | 2,531 | 62% | 62% |
| 435 | 2412.14976 | physics | 12 | 7 | 0.000 | ❌ | ❌ | ❌ | 903 | 2,179 | 2,531 | 59% | 64% |
| 436 | 2412.14976 | physics | 6 | 5 | 0.528 | ✅ | ✅ | ❌ | 2,267 | 2,288 | 2,531 | 1% | 10% |
| 437 | 2412.14976 | physics | 14 | 7 | 0.668 | ✅ | ✅ | ❌ | 1,466 | 2,787 | 2,531 | 47% | 42% |
| 438 | 2412.14976 | physics | 6 | 4 | 0.376 | ✅ | ❌ | ❌ | 1,116 | 3,167 | 2,531 | 65% | 56% |
| 439 | 2412.14976 | physics | 11 | 7 | 0.585 | ✅ | ✅ | ❌ | 1,739 | 2,927 | 2,531 | 41% | 31% |
| 440 | 2412.14976 | physics | 10 | 6 | 0.604 | ✅ | ✅ | ❌ | 885 | 1,088 | 2,531 | 19% | 65% |
| 441 | 2412.16030 | physics | 22 | 11 | 0.640 | ✅ | ✅ | ❌ | 2,227 | 3,518 | 2,531 | 37% | 12% |
| 442 | 2412.16030 | physics | 10 | 5 | 0.000 | ❌ | ❌ | ❌ | 783 | 1,436 | 2,531 | 45% | 69% |
| 443 | 2412.16030 | physics | 22 | 11 | 0.126 | ❌ | ❌ | ❌ | 950 | 3,518 | 2,531 | 73% | 62% |
| 444 | 2412.16030 | physics | 10 | 5 | 0.841 | ✅ | ✅ | ✅ | 783 | 1,436 | 2,531 | 45% | 69% |
| 445 | 2412.16030 | physics | 10 | 5 | 0.828 | ✅ | ✅ | ✅ | 783 | 1,436 | 2,531 | 45% | 69% |
| 446 | 2412.16030 | physics | 18 | 9 | 0.195 | ❌ | ❌ | ❌ | 1,038 | 1,518 | 2,531 | 32% | 59% |
| 447 | 2412.16030 | physics | 22 | 11 | 0.181 | ❌ | ❌ | ❌ | 889 | 3,518 | 2,531 | 75% | 65% |
| 448 | 2412.16030 | physics | 10 | 5 | 0.000 | ❌ | ❌ | ❌ | 783 | 1,436 | 2,531 | 45% | 69% |
| 449 | 2412.16030 | physics | 28 | 14 | 0.112 | ❌ | ❌ | ❌ | 842 | 1,922 | 2,531 | 56% | 67% |
| 450 | 2412.16030 | physics | 10 | 5 | 0.000 | ❌ | ❌ | ❌ | 783 | 1,436 | 2,531 | 45% | 69% |
| 451 | 2412.17161 | physics | 8 | 6 | 0.596 | ✅ | ✅ | ❌ | 2,044 | 2,308 | 2,531 | 11% | 19% |
| 452 | 2412.17161 | physics | 12 | 7 | 0.658 | ✅ | ✅ | ❌ | 2,024 | 2,351 | 2,531 | 14% | 20% |
| 453 | 2412.17161 | physics | 12 | 7 | 0.900 | ✅ | ✅ | ✅ | 2,024 | 2,351 | 2,531 | 14% | 20% |
| 454 | 2412.17161 | physics | 8 | 5 | 0.972 | ✅ | ✅ | ✅ | 1,651 | 2,308 | 2,531 | 28% | 35% |
| 455 | 2412.17161 | physics | 19 | 10 | 0.307 | ✅ | ❌ | ❌ | 928 | 1,038 | 2,531 | 11% | 63% |
| 456 | 2412.17161 | physics | 19 | 10 | 0.461 | ✅ | ❌ | ❌ | 928 | 1,038 | 2,531 | 11% | 63% |
| 457 | 2412.17161 | physics | 12 | 8 | 0.956 | ✅ | ✅ | ✅ | 2,101 | 2,351 | 2,531 | 11% | 17% |
| 458 | 2412.17161 | physics | 11 | 8 | 0.248 | ❌ | ❌ | ❌ | 1,080 | 1,354 | 2,531 | 20% | 57% |
| 459 | 2412.17161 | physics | 8 | 5 | 0.987 | ✅ | ✅ | ✅ | 1,651 | 2,308 | 2,531 | 28% | 35% |
| 460 | 2412.17161 | physics | 8 | 5 | 0.969 | ✅ | ✅ | ✅ | 1,035 | 1,097 | 2,531 | 6% | 59% |
| 461 | 2501.00176 | physics | 8 | 7 | 0.567 | ✅ | ✅ | ❌ | 3,077 | 3,077 | 2,531 | 0% | -22% |
| 462 | 2501.00176 | physics | 7 | 4 | 0.529 | ✅ | ✅ | ❌ | 1,342 | 3,931 | 2,531 | 66% | 47% |
| 463 | 2501.00176 | physics | 7 | 4 | 0.708 | ✅ | ✅ | ✅ | 1,762 | 3,931 | 2,531 | 55% | 30% |
| 464 | 2501.00176 | physics | 6 | 3 | 0.669 | ✅ | ✅ | ❌ | 3,079 | 3,172 | 2,531 | 3% | -22% |
| 465 | 2501.00176 | physics | 8 | 5 | 0.000 | ❌ | ❌ | ❌ | 1,188 | 2,650 | 2,531 | 55% | 53% |
| 466 | 2501.00176 | physics | 8 | 4 | 0.818 | ✅ | ✅ | ✅ | 3,139 | 3,492 | 2,531 | 10% | -24% |
| 467 | 2501.00176 | physics | 10 | 6 | 0.616 | ✅ | ✅ | ❌ | 2,139 | 4,122 | 2,531 | 48% | 15% |
| 468 | 2501.00176 | physics | 8 | 5 | 0.908 | ✅ | ✅ | ✅ | 2,467 | 2,534 | 2,531 | 3% | 3% |
| 469 | 2501.00176 | physics | 10 | 6 | 0.521 | ✅ | ✅ | ❌ | 1,432 | 1,691 | 2,531 | 15% | 43% |
| 470 | 2501.00176 | physics | 6 | 3 | 0.722 | ✅ | ✅ | ✅ | 3,079 | 3,172 | 2,531 | 3% | -22% |
| 471 | 2501.00475 | physics | 24 | 12 | 0.084 | ❌ | ❌ | ❌ | 758 | 1,506 | 2,531 | 50% | 70% |
| 472 | 2501.00475 | physics | 25 | 14 | 0.833 | ✅ | ✅ | ✅ | 1,988 | 2,663 | 2,531 | 25% | 21% |
| 473 | 2501.00475 | physics | 17 | 9 | 0.848 | ✅ | ✅ | ✅ | 2,008 | 2,180 | 2,531 | 8% | 21% |
| 474 | 2501.00475 | physics | 9 | 7 | 0.310 | ✅ | ❌ | ❌ | 2,297 | 2,424 | 2,531 | 5% | 9% |
| 475 | 2501.00475 | physics | 10 | 6 | 0.357 | ✅ | ❌ | ❌ | 810 | 1,214 | 2,531 | 33% | 68% |
| 476 | 2501.00475 | physics | 12 | 6 | 0.925 | ✅ | ✅ | ✅ | 724 | 2,842 | 2,531 | 75% | 71% |
| 477 | 2501.00475 | physics | 24 | 12 | 0.420 | ✅ | ❌ | ❌ | 938 | 1,815 | 2,531 | 48% | 63% |
| 478 | 2501.00475 | physics | 9 | 7 | 0.531 | ✅ | ✅ | ❌ | 2,297 | 2,424 | 2,531 | 5% | 9% |
| 479 | 2501.00475 | physics | 24 | 13 | 0.157 | ❌ | ❌ | ❌ | 986 | 1,815 | 2,531 | 46% | 61% |
| 480 | 2501.00475 | physics | 24 | 13 | 0.393 | ✅ | ❌ | ❌ | 986 | 1,815 | 2,531 | 46% | 61% |
| 481 | 2403.03335 | q-bio | 4 | 2 | 0.000 | ❌ | ❌ | ❌ | 136 | 2,244 | 2,531 | 94% | 95% |
| 482 | 2403.03335 | q-bio | 2 | 2 | 0.967 | ✅ | ✅ | ✅ | 389 | 389 | 2,531 | 0% | 85% |
| 483 | 2403.03335 | q-bio | 3 | 2 | 0.989 | ✅ | ✅ | ✅ | 391 | 393 | 2,531 | 1% | 85% |
| 484 | 2403.03335 | q-bio | 2 | 2 | 0.990 | ✅ | ✅ | ✅ | 371 | 371 | 2,531 | 0% | 85% |
| 485 | 2403.03335 | q-bio | 3 | 3 | 0.980 | ✅ | ✅ | ✅ | 371 | 371 | 2,531 | 0% | 85% |
| 486 | 2403.03335 | q-bio | 2 | 2 | 0.987 | ✅ | ✅ | ✅ | 354 | 354 | 2,531 | 0% | 86% |
| 487 | 2403.03335 | q-bio | 2 | 2 | 0.971 | ✅ | ✅ | ✅ | 436 | 436 | 2,531 | 0% | 83% |
| 488 | 2403.03335 | q-bio | 3 | 2 | 0.951 | ✅ | ✅ | ✅ | 378 | 385 | 2,531 | 2% | 85% |
| 489 | 2403.03335 | q-bio | 4 | 3 | 0.988 | ✅ | ✅ | ✅ | 385 | 394 | 2,531 | 2% | 85% |
| 490 | 2403.03335 | q-bio | 3 | 2 | 0.938 | ✅ | ✅ | ✅ | 332 | 371 | 2,531 | 11% | 87% |
| 491 | 2404.05865 | q-bio | 4 | 3 | 0.857 | ✅ | ✅ | ✅ | 1,962 | 3,868 | 2,531 | 49% | 22% |
| 492 | 2404.05865 | q-bio | 4 | 2 | 0.000 | ❌ | ❌ | ❌ | 1,932 | 2,454 | 2,531 | 21% | 24% |
| 493 | 2404.05865 | q-bio | 5 | 3 | 0.116 | ❌ | ❌ | ❌ | 2,254 | 4,059 | 2,531 | 44% | 11% |
| 494 | 2405.17578 | q-bio | 7 | 4 | 0.377 | ✅ | ❌ | ❌ | 1,921 | 2,013 | 2,531 | 5% | 24% |
| 495 | 2405.17578 | q-bio | 7 | 4 | 0.869 | ✅ | ✅ | ✅ | 1,921 | 2,013 | 2,531 | 5% | 24% |
| 496 | 2409.05340 | q-bio | 8 | 4 | 0.444 | ✅ | ❌ | ❌ | 584 | 902 | 2,531 | 35% | 77% |
| 497 | 2409.05340 | q-bio | 6 | 3 | 0.462 | ✅ | ❌ | ❌ | 964 | 1,441 | 2,531 | 33% | 62% |
| 498 | 2409.05340 | q-bio | 17 | 9 | 0.491 | ✅ | ❌ | ❌ | 595 | 1,076 | 2,531 | 45% | 76% |
| 499 | 2409.05340 | q-bio | 8 | 6 | 0.481 | ✅ | ❌ | ❌ | 814 | 902 | 2,531 | 10% | 68% |
| 500 | 2410.10919 | q-bio | 5 | 3 | 0.660 | ✅ | ✅ | ❌ | 3,415 | 3,585 | 2,316 | 5% | -47% |
| 501 | 2410.10919 | q-bio | 5 | 5 | 0.614 | ✅ | ✅ | ❌ | 2,637 | 2,637 | 2,316 | 0% | -14% |
| 502 | 2410.10919 | q-bio | 8 | 4 | 0.150 | ❌ | ❌ | ❌ | 546 | 1,960 | 2,316 | 72% | 76% |
| 503 | 2410.10919 | q-bio | 8 | 4 | 0.739 | ✅ | ✅ | ✅ | 2,045 | 2,196 | 2,316 | 7% | 12% |
| 504 | 2410.10919 | q-bio | 5 | 3 | 0.603 | ✅ | ✅ | ❌ | 1,962 | 3,792 | 2,316 | 48% | 15% |
| 505 | 2410.10919 | q-bio | 8 | 4 | 0.574 | ✅ | ✅ | ❌ | 2,649 | 2,737 | 2,316 | 3% | -14% |
| 506 | 2410.10919 | q-bio | 10 | 5 | 0.939 | ✅ | ✅ | ✅ | 501 | 632 | 2,316 | 21% | 78% |
| 507 | 2410.10919 | q-bio | 5 | 3 | 0.946 | ✅ | ✅ | ✅ | 330 | 3,792 | 2,316 | 91% | 86% |
| 508 | 2410.10919 | q-bio | 8 | 4 | 0.940 | ✅ | ✅ | ✅ | 2,045 | 2,196 | 2,316 | 7% | 12% |
| 509 | 2410.10919 | q-bio | 8 | 4 | 0.673 | ✅ | ✅ | ❌ | 334 | 2,361 | 2,316 | 86% | 86% |
| 510 | 2411.12087 | q-bio | 7 | 4 | 0.000 | ❌ | ❌ | ❌ | 737 | 879 | 2,531 | 16% | 71% |
| 511 | 2411.12087 | q-bio | 8 | 4 | 0.000 | ❌ | ❌ | ❌ | 539 | 878 | 2,531 | 39% | 79% |
| 512 | 2411.12087 | q-bio | 10 | 5 | 0.000 | ❌ | ❌ | ❌ | 428 | 1,741 | 2,531 | 75% | 83% |
| 513 | 2411.12087 | q-bio | 10 | 5 | 0.000 | ❌ | ❌ | ❌ | 437 | 788 | 2,531 | 45% | 83% |
| 514 | 2411.12087 | q-bio | 9 | 6 | 0.809 | ✅ | ✅ | ✅ | 340 | 1,061 | 2,531 | 68% | 87% |
| 515 | 2411.12087 | q-bio | 5 | 3 | 0.062 | ❌ | ❌ | ❌ | 931 | 2,520 | 2,531 | 63% | 63% |
| 516 | 2411.12087 | q-bio | 6 | 3 | 0.842 | ✅ | ✅ | ✅ | 1,775 | 1,935 | 2,531 | 8% | 30% |
| 517 | 2411.12087 | q-bio | 10 | 5 | 0.739 | ✅ | ✅ | ✅ | 437 | 788 | 2,531 | 45% | 83% |
| 518 | 2411.12087 | q-bio | 9 | 5 | 0.727 | ✅ | ✅ | ✅ | 241 | 1,199 | 2,531 | 80% | 90% |
| 519 | 2411.12087 | q-bio | 6 | 3 | 0.958 | ✅ | ✅ | ✅ | 1,848 | 1,935 | 2,531 | 4% | 27% |
| 520 | 2411.12370 | q-bio | 7 | 4 | 0.545 | ✅ | ✅ | ❌ | 570 | 840 | 2,316 | 32% | 75% |
| 521 | 2411.12370 | q-bio | 6 | 3 | 0.487 | ✅ | ❌ | ❌ | 599 | 886 | 2,316 | 32% | 74% |
| 522 | 2411.12370 | q-bio | 6 | 4 | 0.949 | ✅ | ✅ | ✅ | 2,991 | 3,052 | 2,316 | 2% | -29% |
| 523 | 2411.12370 | q-bio | 7 | 6 | 0.464 | ✅ | ❌ | ❌ | 948 | 952 | 2,316 | 0% | 59% |
| 524 | 2411.12370 | q-bio | 5 | 3 | 0.931 | ✅ | ✅ | ✅ | 920 | 937 | 2,316 | 2% | 60% |
| 525 | 2411.12370 | q-bio | 4 | 3 | 0.969 | ✅ | ✅ | ✅ | 706 | 710 | 2,316 | 1% | 70% |
| 526 | 2411.12370 | q-bio | 7 | 4 | 0.517 | ✅ | ✅ | ❌ | 659 | 811 | 2,316 | 19% | 72% |
| 527 | 2411.12370 | q-bio | 7 | 4 | 0.000 | ❌ | ❌ | ❌ | 570 | 840 | 2,316 | 32% | 75% |
| 528 | 2411.12370 | q-bio | 6 | 4 | 0.549 | ✅ | ✅ | ❌ | 2,991 | 3,052 | 2,316 | 2% | -29% |
| 529 | 2411.14726 | q-bio | 12 | 6 | 0.429 | ✅ | ❌ | ❌ | 1,632 | 2,220 | 2,531 | 26% | 36% |
| 530 | 2411.14726 | q-bio | 12 | 6 | 0.473 | ✅ | ❌ | ❌ | 1,703 | 2,220 | 2,531 | 23% | 33% |
| 531 | 2411.14726 | q-bio | 9 | 5 | 0.891 | ✅ | ✅ | ✅ | 647 | 1,424 | 2,531 | 55% | 74% |
| 532 | 2411.14726 | q-bio | 15 | 8 | 0.176 | ❌ | ❌ | ❌ | 1,321 | 1,673 | 2,531 | 21% | 48% |
| 533 | 2411.14726 | q-bio | 7 | 4 | 0.943 | ✅ | ✅ | ✅ | 563 | 587 | 2,531 | 4% | 78% |
| 534 | 2411.14726 | q-bio | 12 | 6 | 0.905 | ✅ | ✅ | ✅ | 1,700 | 2,220 | 2,531 | 23% | 33% |
| 535 | 2411.14726 | q-bio | 15 | 8 | 0.491 | ✅ | ❌ | ❌ | 1,321 | 1,673 | 2,531 | 21% | 48% |
| 536 | 2411.14726 | q-bio | 15 | 8 | 0.000 | ❌ | ❌ | ❌ | 1,321 | 1,673 | 2,531 | 21% | 48% |
| 537 | 2411.14726 | q-bio | 15 | 8 | 0.838 | ✅ | ✅ | ✅ | 1,321 | 1,673 | 2,531 | 21% | 48% |
| 538 | 2411.14726 | q-bio | 7 | 4 | 0.956 | ✅ | ✅ | ✅ | 563 | 587 | 2,531 | 4% | 78% |
| 539 | 2411.16084 | q-bio | 7 | 5 | 0.043 | ❌ | ❌ | ❌ | 1,606 | 1,705 | 2,531 | 6% | 37% |
| 540 | 2411.16084 | q-bio | 9 | 6 | 0.971 | ✅ | ✅ | ✅ | 600 | 765 | 2,531 | 22% | 76% |
| 541 | 2411.16084 | q-bio | 5 | 5 | 0.961 | ✅ | ✅ | ✅ | 711 | 711 | 2,531 | 0% | 72% |
| 542 | 2411.16084 | q-bio | 8 | 5 | 0.350 | ✅ | ❌ | ❌ | 952 | 1,019 | 2,531 | 7% | 62% |
| 543 | 2411.16084 | q-bio | 7 | 4 | 0.787 | ✅ | ✅ | ✅ | 417 | 435 | 2,531 | 4% | 84% |
| 544 | 2411.16084 | q-bio | 9 | 6 | 0.912 | ✅ | ✅ | ✅ | 646 | 732 | 2,531 | 12% | 74% |
| 545 | 2411.16084 | q-bio | 9 | 5 | 0.942 | ✅ | ✅ | ✅ | 599 | 732 | 2,531 | 18% | 76% |
| 546 | 2411.16084 | q-bio | 9 | 6 | 0.490 | ✅ | ❌ | ❌ | 600 | 765 | 2,531 | 22% | 76% |
| 547 | 2411.16084 | q-bio | 5 | 5 | 0.967 | ✅ | ✅ | ✅ | 711 | 711 | 2,531 | 0% | 72% |
| 548 | 2411.16084 | q-bio | 5 | 5 | 0.957 | ✅ | ✅ | ✅ | 711 | 711 | 2,531 | 0% | 72% |
| 549 | 2412.15227 | q-bio | 9 | 6 | 0.338 | ✅ | ❌ | ❌ | 630 | 1,517 | 2,531 | 58% | 75% |
| 550 | 2412.15227 | q-bio | 7 | 4 | 0.334 | ✅ | ❌ | ❌ | 599 | 1,574 | 2,531 | 62% | 76% |
| 551 | 2412.15227 | q-bio | 9 | 5 | 0.521 | ✅ | ✅ | ❌ | 677 | 1,517 | 2,531 | 55% | 73% |
| 552 | 2412.15227 | q-bio | 7 | 5 | 0.769 | ✅ | ✅ | ✅ | 672 | 712 | 2,531 | 6% | 73% |
| 553 | 2412.15227 | q-bio | 7 | 4 | 0.551 | ✅ | ✅ | ❌ | 477 | 886 | 2,531 | 46% | 81% |
| 554 | 2412.15227 | q-bio | 9 | 6 | 0.980 | ✅ | ✅ | ✅ | 573 | 627 | 2,531 | 9% | 77% |
| 555 | 2412.15227 | q-bio | 9 | 7 | 0.762 | ✅ | ✅ | ✅ | 721 | 1,517 | 2,531 | 52% | 72% |
| 556 | 2412.15227 | q-bio | 11 | 7 | 0.835 | ✅ | ✅ | ✅ | 1,151 | 1,231 | 2,531 | 6% | 55% |
| 557 | 2412.15227 | q-bio | 15 | 8 | 0.713 | ✅ | ✅ | ✅ | 495 | 559 | 2,531 | 11% | 80% |
| 558 | 2412.15227 | q-bio | 7 | 4 | 0.930 | ✅ | ✅ | ✅ | 477 | 886 | 2,531 | 46% | 81% |
| 559 | 2401.05713 | q-fin | 10 | 5 | 0.873 | ✅ | ✅ | ✅ | 629 | 664 | 2,316 | 5% | 73% |
| 560 | 2401.05713 | q-fin | 13 | 7 | 0.965 | ✅ | ✅ | ✅ | 819 | 1,180 | 2,316 | 31% | 65% |
| 561 | 2401.05713 | q-fin | 17 | 9 | 0.128 | ❌ | ❌ | ❌ | 1,326 | 1,663 | 2,316 | 20% | 43% |
| 562 | 2401.05713 | q-fin | 13 | 7 | 0.165 | ❌ | ❌ | ❌ | 819 | 1,180 | 2,316 | 31% | 65% |
| 563 | 2401.05713 | q-fin | 14 | 7 | 0.205 | ❌ | ❌ | ❌ | 1,020 | 1,604 | 2,316 | 36% | 56% |
| 564 | 2401.05713 | q-fin | 20 | 10 | 0.066 | ❌ | ❌ | ❌ | 1,002 | 1,817 | 2,316 | 45% | 57% |
| 565 | 2401.05713 | q-fin | 16 | 8 | 0.937 | ✅ | ✅ | ✅ | 934 | 1,625 | 2,316 | 43% | 60% |
| 566 | 2401.05713 | q-fin | 18 | 9 | 0.136 | ❌ | ❌ | ❌ | 782 | 1,268 | 2,316 | 38% | 66% |
| 567 | 2401.05713 | q-fin | 13 | 10 | 0.213 | ❌ | ❌ | ❌ | 2,009 | 2,147 | 2,316 | 6% | 13% |
| 568 | 2410.22346 | q-fin | 12 | 9 | 0.613 | ✅ | ✅ | ❌ | 2,083 | 3,034 | 2,531 | 31% | 18% |
| 569 | 2410.22346 | q-fin | 12 | 9 | 0.566 | ✅ | ✅ | ❌ | 2,268 | 2,329 | 2,531 | 3% | 10% |
| 570 | 2410.22346 | q-fin | 13 | 7 | 0.421 | ✅ | ❌ | ❌ | 1,372 | 3,549 | 2,531 | 61% | 46% |
| 571 | 2410.22346 | q-fin | 13 | 7 | 0.424 | ✅ | ❌ | ❌ | 1,372 | 3,549 | 2,531 | 61% | 46% |
| 572 | 2410.22346 | q-fin | 12 | 8 | 0.358 | ✅ | ❌ | ❌ | 1,453 | 2,329 | 2,531 | 38% | 43% |
| 573 | 2410.22346 | q-fin | 13 | 9 | 0.519 | ✅ | ✅ | ❌ | 2,136 | 3,549 | 2,531 | 40% | 16% |
| 574 | 2410.22346 | q-fin | 14 | 7 | 0.607 | ✅ | ✅ | ❌ | 805 | 2,246 | 2,531 | 64% | 68% |
| 575 | 2410.22346 | q-fin | 13 | 7 | 0.600 | ✅ | ✅ | ❌ | 1,372 | 3,549 | 2,531 | 61% | 46% |
| 576 | 2410.22346 | q-fin | 12 | 6 | 0.376 | ✅ | ❌ | ❌ | 1,324 | 3,034 | 2,531 | 56% | 48% |
| 577 | 2410.22346 | q-fin | 14 | 8 | 0.364 | ✅ | ❌ | ❌ | 894 | 2,246 | 2,531 | 60% | 65% |
| 578 | 2411.08145 | q-fin | 4 | 2 | 0.733 | ✅ | ✅ | ✅ | 2,154 | 4,226 | 2,531 | 49% | 15% |
| 579 | 2411.08145 | q-fin | 10 | 5 | 0.000 | ❌ | ❌ | ❌ | 705 | 1,208 | 2,531 | 42% | 72% |
| 580 | 2411.08145 | q-fin | 4 | 2 | 0.073 | ❌ | ❌ | ❌ | 85 | 4,605 | 2,531 | 98% | 97% |
| 581 | 2411.08145 | q-fin | 8 | 7 | 0.696 | ✅ | ✅ | ❌ | 717 | 2,986 | 2,531 | 76% | 72% |
| 582 | 2411.08145 | q-fin | 10 | 5 | 0.000 | ❌ | ❌ | ❌ | 705 | 1,208 | 2,531 | 42% | 72% |
| 583 | 2411.08145 | q-fin | 4 | 3 | 0.887 | ✅ | ✅ | ✅ | 4,860 | 4,894 | 2,531 | 1% | -92% |
| 584 | 2411.08145 | q-fin | 4 | 2 | 0.634 | ✅ | ✅ | ❌ | 2,231 | 4,439 | 2,531 | 50% | 12% |
| 585 | 2411.08145 | q-fin | 4 | 2 | 0.112 | ❌ | ❌ | ❌ | 161 | 4,246 | 2,531 | 96% | 94% |
| 586 | 2411.08145 | q-fin | 8 | 6 | 0.430 | ✅ | ❌ | ❌ | 666 | 2,986 | 2,531 | 78% | 74% |
| 587 | 2411.08145 | q-fin | 9 | 6 | 0.596 | ✅ | ✅ | ❌ | 997 | 1,016 | 2,531 | 2% | 61% |
| 588 | 2411.08382 | q-fin | 12 | 6 | 0.000 | ❌ | ❌ | ❌ | 328 | 2,027 | 2,531 | 84% | 87% |
| 589 | 2411.08382 | q-fin | 12 | 6 | 0.818 | ✅ | ✅ | ✅ | 1,300 | 2,027 | 2,531 | 36% | 49% |
| 590 | 2411.08382 | q-fin | 24 | 12 | 0.000 | ❌ | ❌ | ❌ | 1,038 | 2,027 | 2,531 | 49% | 59% |
| 591 | 2411.08382 | q-fin | 9 | 5 | 0.033 | ❌ | ❌ | ❌ | 1,222 | 3,154 | 2,531 | 61% | 52% |
| 592 | 2411.08382 | q-fin | 24 | 12 | 0.779 | ✅ | ✅ | ✅ | 1,038 | 2,027 | 2,531 | 49% | 59% |
| 593 | 2411.08382 | q-fin | 12 | 6 | 0.475 | ✅ | ❌ | ❌ | 1,396 | 2,027 | 2,531 | 31% | 45% |
| 594 | 2411.08382 | q-fin | 11 | 6 | 0.678 | ✅ | ✅ | ❌ | 1,602 | 1,899 | 2,531 | 16% | 37% |
| 595 | 2411.08382 | q-fin | 10 | 5 | 0.887 | ✅ | ✅ | ✅ | 2,323 | 2,377 | 2,531 | 2% | 8% |
| 596 | 2411.08382 | q-fin | 11 | 8 | 0.000 | ❌ | ❌ | ❌ | 812 | 986 | 2,531 | 18% | 68% |
| 597 | 2411.08382 | q-fin | 20 | 10 | 0.482 | ✅ | ❌ | ❌ | 822 | 1,137 | 2,531 | 28% | 68% |
| 598 | 2411.08804 | q-fin | 9 | 5 | 0.790 | ✅ | ✅ | ✅ | 3,888 | 3,953 | 2,531 | 2% | -54% |
| 599 | 2411.08804 | q-fin | 29 | 15 | 0.213 | ❌ | ❌ | ❌ | 693 | 1,240 | 2,531 | 44% | 73% |
| 600 | 2411.08804 | q-fin | 29 | 15 | 0.138 | ❌ | ❌ | ❌ | 728 | 1,240 | 2,531 | 41% | 71% |
| 601 | 2411.08804 | q-fin | 8 | 4 | 0.704 | ✅ | ✅ | ✅ | 1,179 | 1,927 | 2,531 | 39% | 53% |
| 602 | 2411.08804 | q-fin | 29 | 15 | 0.653 | ✅ | ✅ | ❌ | 666 | 1,240 | 2,531 | 46% | 74% |
| 603 | 2411.08804 | q-fin | 18 | 9 | 0.450 | ✅ | ❌ | ❌ | 710 | 864 | 2,531 | 18% | 72% |
| 604 | 2411.08804 | q-fin | 13 | 7 | 0.000 | ❌ | ❌ | ❌ | 473 | 1,255 | 2,531 | 62% | 81% |
| 605 | 2411.08804 | q-fin | 20 | 10 | 0.909 | ✅ | ✅ | ✅ | 1,015 | 1,165 | 2,531 | 13% | 60% |
| 606 | 2411.08804 | q-fin | 8 | 4 | 0.696 | ✅ | ✅ | ❌ | 1,179 | 1,927 | 2,531 | 39% | 53% |
| 607 | 2411.08804 | q-fin | 9 | 6 | 0.820 | ✅ | ✅ | ✅ | 2,027 | 3,953 | 2,531 | 49% | 20% |
| 608 | 2412.12458 | q-fin | 4 | 2 | 0.020 | ❌ | ❌ | ❌ | 2,325 | 4,738 | 2,531 | 51% | 8% |
| 609 | 2412.12458 | q-fin | 4 | 2 | 0.035 | ❌ | ❌ | ❌ | 3,771 | 3,783 | 2,531 | 0% | -49% |
| 610 | 2412.12458 | q-fin | 4 | 2 | 0.873 | ✅ | ✅ | ✅ | 4,696 | 4,723 | 2,531 | 1% | -86% |
| 611 | 2412.12458 | q-fin | 7 | 4 | 0.574 | ✅ | ✅ | ❌ | 246 | 913 | 2,531 | 73% | 90% |
| 612 | 2412.12458 | q-fin | 4 | 2 | 0.784 | ✅ | ✅ | ✅ | 1,660 | 3,840 | 2,531 | 57% | 34% |
| 613 | 2412.12458 | q-fin | 7 | 4 | 0.507 | ✅ | ✅ | ❌ | 728 | 913 | 2,531 | 20% | 71% |
| 614 | 2412.12458 | q-fin | 4 | 2 | 0.919 | ✅ | ✅ | ✅ | 2,409 | 2,592 | 2,531 | 7% | 5% |
| 615 | 2412.12458 | q-fin | 12 | 6 | 0.313 | ✅ | ❌ | ❌ | 414 | 555 | 2,531 | 25% | 84% |
| 616 | 2412.12458 | q-fin | 24 | 12 | 0.058 | ❌ | ❌ | ❌ | 463 | 770 | 2,531 | 40% | 82% |
| 617 | 2412.12458 | q-fin | 12 | 6 | 0.765 | ✅ | ✅ | ✅ | 560 | 827 | 2,531 | 32% | 78% |
| 618 | 2412.13101 | q-fin | 4 | 2 | 0.108 | ❌ | ❌ | ❌ | 141 | 3,034 | 2,316 | 95% | 94% |
| 619 | 2412.13101 | q-fin | 13 | 7 | 0.000 | ❌ | ❌ | ❌ | 478 | 733 | 2,316 | 35% | 79% |
| 620 | 2412.13101 | q-fin | 14 | 7 | 0.158 | ❌ | ❌ | ❌ | 405 | 857 | 2,316 | 53% | 83% |
| 621 | 2412.13101 | q-fin | 13 | 9 | 0.249 | ❌ | ❌ | ❌ | 874 | 1,095 | 2,316 | 20% | 62% |
| 622 | 2412.13101 | q-fin | 13 | 8 | 0.135 | ❌ | ❌ | ❌ | 445 | 560 | 2,316 | 21% | 81% |
| 623 | 2412.13101 | q-fin | 13 | 7 | 0.259 | ✅ | ❌ | ❌ | 494 | 756 | 2,316 | 35% | 79% |
| 624 | 2412.13101 | q-fin | 15 | 8 | 0.262 | ✅ | ❌ | ❌ | 535 | 925 | 2,316 | 42% | 77% |
| 625 | 2412.13101 | q-fin | 8 | 4 | 0.896 | ✅ | ✅ | ✅ | 303 | 348 | 2,316 | 13% | 87% |
| 626 | 2412.13101 | q-fin | 14 | 9 | 0.000 | ❌ | ❌ | ❌ | 594 | 773 | 2,316 | 23% | 74% |
| 627 | 2412.13101 | q-fin | 7 | 4 | 0.484 | ✅ | ❌ | ❌ | 667 | 771 | 2,316 | 13% | 71% |
| 628 | 2412.16122 | q-fin | 4 | 2 | 0.368 | ✅ | ❌ | ❌ | 281 | 1,772 | 2,531 | 84% | 89% |
| 629 | 2412.16122 | q-fin | 5 | 3 | 0.000 | ❌ | ❌ | ❌ | 351 | 1,289 | 2,531 | 73% | 86% |
| 630 | 2412.16122 | q-fin | 7 | 4 | 0.000 | ❌ | ❌ | ❌ | 388 | 803 | 2,531 | 52% | 85% |
| 631 | 2412.16122 | q-fin | 5 | 3 | 0.000 | ❌ | ❌ | ❌ | 416 | 1,313 | 2,531 | 68% | 84% |
| 632 | 2412.16122 | q-fin | 4 | 2 | 0.000 | ❌ | ❌ | ❌ | 248 | 1,383 | 2,531 | 82% | 90% |
| 633 | 2412.16122 | q-fin | 3 | 2 | 0.206 | ❌ | ❌ | ❌ | 222 | 3,015 | 2,531 | 93% | 91% |
| 634 | 2412.16122 | q-fin | 6 | 3 | 0.967 | ✅ | ✅ | ✅ | 361 | 405 | 2,531 | 11% | 86% |
| 635 | 2412.16122 | q-fin | 8 | 6 | 0.933 | ✅ | ✅ | ✅ | 848 | 1,235 | 2,531 | 31% | 66% |
| 636 | 2412.16122 | q-fin | 4 | 2 | 0.948 | ✅ | ✅ | ✅ | 438 | 507 | 2,531 | 14% | 83% |
| 637 | 2412.16122 | q-fin | 7 | 4 | 0.218 | ❌ | ❌ | ❌ | 430 | 520 | 2,531 | 17% | 83% |
| 638 | 2412.16160 | q-fin | 9 | 5 | 0.818 | ✅ | ✅ | ✅ | 2,253 | 2,823 | 2,531 | 20% | 11% |
| 639 | 2412.16160 | q-fin | 9 | 5 | 0.826 | ✅ | ✅ | ✅ | 352 | 2,823 | 2,531 | 88% | 86% |
| 640 | 2412.16160 | q-fin | 9 | 5 | 0.811 | ✅ | ✅ | ✅ | 668 | 911 | 2,531 | 27% | 74% |
| 641 | 2412.16160 | q-fin | 12 | 7 | 0.444 | ✅ | ❌ | ❌ | 751 | 1,002 | 2,531 | 25% | 70% |
| 642 | 2412.16160 | q-fin | 9 | 5 | 0.783 | ✅ | ✅ | ✅ | 352 | 2,823 | 2,531 | 88% | 86% |
| 643 | 2412.16160 | q-fin | 40 | 22 | 0.138 | ❌ | ❌ | ❌ | 953 | 1,481 | 2,531 | 36% | 62% |
| 644 | 2412.16160 | q-fin | 9 | 5 | 0.499 | ✅ | ❌ | ❌ | 668 | 911 | 2,531 | 27% | 74% |
| 645 | 2412.16160 | q-fin | 12 | 6 | 0.769 | ✅ | ✅ | ✅ | 754 | 1,002 | 2,531 | 25% | 70% |
| 646 | 2412.16160 | q-fin | 17 | 10 | 0.429 | ✅ | ❌ | ❌ | 1,193 | 1,335 | 2,531 | 11% | 53% |
| 647 | 2412.16160 | q-fin | 12 | 6 | 0.000 | ❌ | ❌ | ❌ | 754 | 1,002 | 2,531 | 25% | 70% |
| 648 | 2412.16927 | q-fin | 10 | 5 | 0.874 | ✅ | ✅ | ✅ | 1,350 | 1,420 | 2,531 | 5% | 47% |
| 649 | 2412.16927 | q-fin | 9 | 5 | 0.610 | ✅ | ✅ | ❌ | 470 | 592 | 2,531 | 21% | 81% |
| 650 | 2412.16927 | q-fin | 9 | 5 | 0.000 | ❌ | ❌ | ❌ | 470 | 592 | 2,531 | 21% | 81% |
| 651 | 2412.16927 | q-fin | 7 | 4 | 0.807 | ✅ | ✅ | ✅ | 2,796 | 3,121 | 2,531 | 10% | -10% |
| 652 | 2412.16927 | q-fin | 7 | 4 | 0.633 | ✅ | ✅ | ❌ | 1,686 | 3,121 | 2,531 | 46% | 33% |
| 653 | 2412.16927 | q-fin | 6 | 5 | 0.944 | ✅ | ✅ | ✅ | 3,043 | 3,062 | 2,531 | 1% | -20% |
| 654 | 2412.16927 | q-fin | 7 | 4 | 0.838 | ✅ | ✅ | ✅ | 2,873 | 3,121 | 2,531 | 8% | -14% |
| 655 | 2412.16927 | q-fin | 10 | 5 | 0.863 | ✅ | ✅ | ✅ | 1,350 | 1,420 | 2,531 | 5% | 47% |
| 656 | 2412.16927 | q-fin | 10 | 5 | 0.544 | ✅ | ✅ | ❌ | 1,121 | 1,420 | 2,531 | 21% | 56% |
| 657 | 2412.16927 | q-fin | 23 | 14 | 0.563 | ✅ | ✅ | ❌ | 2,095 | 2,161 | 2,531 | 3% | 17% |
| 658 | 2309.06983 | stat | 6 | 5 | 0.283 | ✅ | ❌ | ❌ | 322 | 339 | 2,531 | 5% | 87% |
| 659 | 2309.06983 | stat | 7 | 5 | 0.270 | ✅ | ❌ | ❌ | 272 | 352 | 2,531 | 23% | 89% |
| 660 | 2309.06983 | stat | 7 | 4 | 0.434 | ✅ | ❌ | ❌ | 192 | 337 | 2,531 | 43% | 92% |
| 661 | 2309.06983 | stat | 5 | 3 | 0.959 | ✅ | ✅ | ✅ | 387 | 391 | 2,531 | 1% | 85% |
| 662 | 2309.06983 | stat | 7 | 4 | 0.448 | ✅ | ❌ | ❌ | 195 | 337 | 2,531 | 42% | 92% |
| 663 | 2309.06983 | stat | 6 | 4 | 0.941 | ✅ | ✅ | ✅ | 266 | 317 | 2,531 | 16% | 89% |
| 664 | 2309.06983 | stat | 6 | 4 | 0.471 | ✅ | ❌ | ❌ | 302 | 383 | 2,531 | 21% | 88% |
| 665 | 2309.06983 | stat | 6 | 3 | 0.296 | ✅ | ❌ | ❌ | 183 | 317 | 2,531 | 42% | 93% |
| 666 | 2309.06983 | stat | 6 | 3 | 0.984 | ✅ | ✅ | ✅ | 206 | 329 | 2,531 | 37% | 92% |
| 667 | 2309.06983 | stat | 7 | 4 | 0.437 | ✅ | ❌ | ❌ | 215 | 383 | 2,531 | 44% | 92% |
| 668 | 2312.12645 | stat | 4 | 2 | 0.000 | ❌ | ❌ | ❌ | 430 | 1,961 | 2,316 | 78% | 81% |
| 669 | 2312.12645 | stat | 5 | 4 | 0.793 | ✅ | ✅ | ✅ | 1,766 | 1,774 | 2,316 | 0% | 24% |
| 670 | 2312.12645 | stat | 4 | 2 | 0.963 | ✅ | ✅ | ✅ | 430 | 1,961 | 2,316 | 78% | 81% |
| 671 | 2312.12645 | stat | 7 | 4 | 0.922 | ✅ | ✅ | ✅ | 719 | 1,467 | 2,316 | 51% | 69% |
| 672 | 2312.12645 | stat | 25 | 13 | 0.960 | ✅ | ✅ | ✅ | 531 | 817 | 2,316 | 35% | 77% |
| 673 | 2312.12645 | stat | 8 | 4 | 0.959 | ✅ | ✅ | ✅ | 541 | 597 | 2,316 | 9% | 77% |
| 674 | 2312.12645 | stat | 7 | 5 | 0.905 | ✅ | ✅ | ✅ | 1,335 | 1,467 | 2,316 | 9% | 42% |
| 675 | 2312.12645 | stat | 7 | 4 | 0.965 | ✅ | ✅ | ✅ | 1,323 | 1,467 | 2,316 | 10% | 43% |
| 676 | 2312.12645 | stat | 8 | 4 | 0.970 | ✅ | ✅ | ✅ | 622 | 800 | 2,316 | 22% | 73% |
| 677 | 2312.12645 | stat | 8 | 4 | 0.000 | ❌ | ❌ | ❌ | 622 | 800 | 2,316 | 22% | 73% |
| 678 | 2405.20601 | stat | 6 | 4 | 0.129 | ❌ | ❌ | ❌ | 426 | 2,008 | 2,531 | 79% | 83% |
| 679 | 2405.20601 | stat | 5 | 4 | 0.812 | ✅ | ✅ | ✅ | 1,951 | 1,991 | 2,531 | 2% | 23% |
| 680 | 2405.20601 | stat | 4 | 2 | 0.101 | ❌ | ❌ | ❌ | 113 | 3,889 | 2,531 | 97% | 96% |
| 681 | 2405.20601 | stat | 4 | 3 | 0.365 | ✅ | ❌ | ❌ | 785 | 858 | 2,531 | 9% | 69% |
| 682 | 2405.20601 | stat | 5 | 5 | 0.508 | ✅ | ✅ | ❌ | 2,198 | 2,198 | 2,531 | 0% | 13% |
| 683 | 2405.20601 | stat | 6 | 4 | 0.151 | ❌ | ❌ | ❌ | 465 | 1,719 | 2,531 | 73% | 82% |
| 684 | 2405.20601 | stat | 8 | 4 | 0.277 | ✅ | ❌ | ❌ | 548 | 666 | 2,531 | 18% | 78% |
| 685 | 2405.20601 | stat | 10 | 5 | 0.173 | ❌ | ❌ | ❌ | 430 | 844 | 2,531 | 49% | 83% |
| 686 | 2405.20601 | stat | 10 | 6 | 0.233 | ❌ | ❌ | ❌ | 449 | 761 | 2,531 | 41% | 82% |
| 687 | 2405.20601 | stat | 6 | 4 | 0.558 | ✅ | ✅ | ❌ | 440 | 550 | 2,531 | 20% | 83% |
| 688 | 2407.10577 | stat | 12 | 6 | 0.226 | ❌ | ❌ | ❌ | 561 | 840 | 2,316 | 33% | 76% |
| 689 | 2409.14197 | stat | 7 | 4 | 0.830 | ✅ | ✅ | ✅ | 1,771 | 1,869 | 2,531 | 5% | 30% |
| 690 | 2409.14197 | stat | 7 | 4 | 0.013 | ❌ | ❌ | ❌ | 192 | 3,474 | 2,531 | 94% | 92% |
| 691 | 2409.14197 | stat | 11 | 6 | 0.000 | ❌ | ❌ | ❌ | 347 | 2,257 | 2,531 | 85% | 86% |
| 692 | 2409.14197 | stat | 7 | 4 | 0.495 | ✅ | ❌ | ❌ | 1,811 | 1,869 | 2,531 | 3% | 28% |
| 693 | 2409.14197 | stat | 14 | 7 | 0.541 | ✅ | ✅ | ❌ | 343 | 464 | 2,531 | 26% | 86% |
| 694 | 2409.14197 | stat | 11 | 6 | 0.361 | ✅ | ❌ | ❌ | 347 | 2,257 | 2,531 | 85% | 86% |
| 695 | 2409.14197 | stat | 8 | 5 | 0.945 | ✅ | ✅ | ✅ | 1,935 | 1,974 | 2,531 | 2% | 24% |
| 696 | 2409.14197 | stat | 7 | 4 | 0.979 | ✅ | ✅ | ✅ | 3,350 | 3,474 | 2,531 | 4% | -32% |
| 697 | 2409.14197 | stat | 7 | 4 | 0.968 | ✅ | ✅ | ✅ | 413 | 456 | 2,531 | 9% | 84% |
| 698 | 2409.14197 | stat | 14 | 7 | 0.988 | ✅ | ✅ | ✅ | 343 | 464 | 2,531 | 26% | 86% |
| 699 | 2410.12930 | stat | 6 | 3 | 0.971 | ✅ | ✅ | ✅ | 507 | 551 | 2,531 | 8% | 80% |
| 700 | 2410.12930 | stat | 6 | 3 | 0.480 | ✅ | ❌ | ❌ | 400 | 512 | 2,531 | 22% | 84% |
| 701 | 2410.12930 | stat | 6 | 3 | 0.290 | ✅ | ❌ | ❌ | 369 | 466 | 2,531 | 21% | 85% |
| 702 | 2410.12930 | stat | 6 | 5 | 0.464 | ✅ | ❌ | ❌ | 465 | 473 | 2,531 | 2% | 82% |
| 703 | 2410.12930 | stat | 6 | 4 | 0.735 | ✅ | ✅ | ✅ | 530 | 551 | 2,531 | 4% | 79% |
| 704 | 2410.12930 | stat | 10 | 6 | 0.490 | ✅ | ❌ | ❌ | 342 | 375 | 2,531 | 9% | 86% |
| 705 | 2410.12930 | stat | 4 | 2 | 0.874 | ✅ | ✅ | ✅ | 651 | 716 | 2,531 | 9% | 74% |
| 706 | 2410.12930 | stat | 7 | 4 | 0.471 | ✅ | ❌ | ❌ | 375 | 398 | 2,531 | 6% | 85% |
| 707 | 2410.12930 | stat | 5 | 3 | 0.556 | ✅ | ✅ | ❌ | 555 | 758 | 2,531 | 27% | 78% |
| 708 | 2410.12930 | stat | 9 | 5 | 0.912 | ✅ | ✅ | ✅ | 317 | 528 | 2,531 | 40% | 87% |
| 709 | 2411.04729 | stat | 7 | 4 | 0.566 | ✅ | ✅ | ❌ | 2,187 | 2,257 | 2,316 | 3% | 6% |
| 710 | 2411.04729 | stat | 7 | 5 | 0.158 | ❌ | ❌ | ❌ | 362 | 1,226 | 2,316 | 70% | 84% |
| 711 | 2411.04729 | stat | 13 | 7 | 0.533 | ✅ | ✅ | ❌ | 691 | 912 | 2,316 | 24% | 70% |
| 712 | 2411.04729 | stat | 9 | 5 | 0.146 | ❌ | ❌ | ❌ | 314 | 1,214 | 2,316 | 74% | 86% |
| 713 | 2411.04729 | stat | 9 | 7 | 0.120 | ❌ | ❌ | ❌ | 739 | 918 | 2,316 | 19% | 68% |
| 714 | 2411.04729 | stat | 5 | 3 | 0.000 | ❌ | ❌ | ❌ | 577 | 1,979 | 2,316 | 71% | 75% |
| 715 | 2411.04729 | stat | 9 | 5 | 0.000 | ❌ | ❌ | ❌ | 314 | 1,214 | 2,316 | 74% | 86% |
| 716 | 2411.04729 | stat | 10 | 5 | 0.272 | ✅ | ❌ | ❌ | 585 | 924 | 2,316 | 37% | 75% |
| 717 | 2411.04729 | stat | 12 | 7 | 0.287 | ✅ | ❌ | ❌ | 799 | 1,228 | 2,316 | 35% | 66% |
| 718 | 2411.04729 | stat | 5 | 3 | 0.425 | ✅ | ❌ | ❌ | 701 | 712 | 2,316 | 2% | 70% |
| 719 | 2412.10296 | stat | 8 | 4 | 0.674 | ✅ | ✅ | ❌ | 838 | 992 | 2,316 | 16% | 64% |
| 720 | 2412.10296 | stat | 20 | 11 | 0.194 | ❌ | ❌ | ❌ | 651 | 1,011 | 2,316 | 36% | 72% |
| 721 | 2412.10296 | stat | 11 | 6 | 0.556 | ✅ | ✅ | ❌ | 711 | 734 | 2,316 | 3% | 69% |
| 722 | 2412.10296 | stat | 23 | 12 | 0.217 | ❌ | ❌ | ❌ | 590 | 1,120 | 2,316 | 47% | 75% |
| 723 | 2412.10296 | stat | 10 | 6 | 0.231 | ❌ | ❌ | ❌ | 502 | 1,008 | 2,316 | 50% | 78% |
| 724 | 2412.10296 | stat | 14 | 7 | 0.574 | ✅ | ✅ | ❌ | 856 | 961 | 2,316 | 11% | 63% |
| 725 | 2412.10296 | stat | 11 | 6 | 0.349 | ✅ | ❌ | ❌ | 710 | 927 | 2,316 | 23% | 69% |
| 726 | 2412.10296 | stat | 11 | 6 | 0.720 | ✅ | ✅ | ✅ | 711 | 734 | 2,316 | 3% | 69% |
| 727 | 2412.10296 | stat | 14 | 7 | 0.509 | ✅ | ✅ | ❌ | 808 | 961 | 2,316 | 16% | 65% |
| 728 | 2412.10296 | stat | 23 | 12 | 0.831 | ✅ | ✅ | ✅ | 569 | 1,120 | 2,316 | 49% | 75% |
| 729 | 2412.11303 | stat | 10 | 7 | 0.734 | ✅ | ✅ | ✅ | 2,775 | 3,033 | 2,531 | 9% | -10% |
| 730 | 2412.11303 | stat | 9 | 6 | 0.546 | ✅ | ✅ | ❌ | 2,039 | 2,220 | 2,531 | 8% | 19% |
| 731 | 2412.11303 | stat | 13 | 8 | 0.255 | ✅ | ❌ | ❌ | 1,261 | 1,694 | 2,531 | 26% | 50% |
| 732 | 2412.11303 | stat | 15 | 12 | 0.946 | ✅ | ✅ | ✅ | 969 | 1,103 | 2,531 | 12% | 62% |
| 733 | 2412.11303 | stat | 8 | 4 | 0.964 | ✅ | ✅ | ✅ | 793 | 889 | 2,531 | 11% | 69% |
| 734 | 2412.11303 | stat | 10 | 5 | 0.716 | ✅ | ✅ | ✅ | 758 | 1,005 | 2,531 | 25% | 70% |
| 735 | 2412.11303 | stat | 11 | 7 | 0.510 | ✅ | ✅ | ❌ | 911 | 978 | 2,531 | 7% | 64% |
| 736 | 2412.11303 | stat | 8 | 5 | 0.795 | ✅ | ✅ | ✅ | 597 | 1,365 | 2,531 | 56% | 76% |
| 737 | 2412.11303 | stat | 22 | 11 | 0.954 | ✅ | ✅ | ✅ | 954 | 1,269 | 2,531 | 25% | 62% |
| 738 | 2412.11303 | stat | 15 | 8 | 0.163 | ❌ | ❌ | ❌ | 635 | 1,134 | 2,531 | 44% | 75% |
| 739 | 2412.15633 | stat | 10 | 5 | 0.408 | ✅ | ❌ | ❌ | 1,056 | 1,243 | 2,316 | 15% | 54% |
| 740 | 2412.15633 | stat | 5 | 3 | 0.735 | ✅ | ✅ | ✅ | 2,044 | 2,079 | 2,316 | 2% | 12% |
| 741 | 2412.15633 | stat | 5 | 3 | 0.770 | ✅ | ✅ | ✅ | 2,044 | 2,079 | 2,316 | 2% | 12% |
| 742 | 2412.15633 | stat | 7 | 4 | 0.716 | ✅ | ✅ | ✅ | 1,468 | 1,545 | 2,316 | 5% | 37% |
| 743 | 2412.15633 | stat | 11 | 6 | 0.688 | ✅ | ✅ | ❌ | 881 | 1,224 | 2,316 | 28% | 62% |
| 744 | 2412.15633 | stat | 10 | 5 | 0.552 | ✅ | ✅ | ❌ | 1,037 | 1,296 | 2,316 | 20% | 55% |
| 745 | 2412.15633 | stat | 13 | 7 | 0.143 | ❌ | ❌ | ❌ | 282 | 346 | 2,316 | 18% | 88% |
| 746 | 2412.15633 | stat | 14 | 8 | 0.182 | ❌ | ❌ | ❌ | 795 | 1,017 | 2,316 | 22% | 66% |
| 747 | 2412.15633 | stat | 18 | 9 | 0.104 | ❌ | ❌ | ❌ | 693 | 1,038 | 2,316 | 33% | 70% |
| 748 | 2412.15633 | stat | 9 | 5 | 0.917 | ✅ | ✅ | ✅ | 231 | 345 | 2,316 | 33% | 90% |
| 749 | 2311.07631 | cs | 9 | 5 | 0.711 | ✅ | ✅ | ✅ | 1,054 | 1,120 | 2,531 | 6% | 58% |
| 750 | 2311.07631 | cs | 7 | 4 | 0.885 | ✅ | ✅ | ✅ | 1,434 | 1,572 | 2,531 | 9% | 43% |
| 751 | 2311.07631 | cs | 10 | 5 | 0.170 | ❌ | ❌ | ❌ | 341 | 644 | 2,531 | 47% | 87% |
| 752 | 2311.07631 | cs | 7 | 4 | 0.421 | ✅ | ❌ | ❌ | 444 | 692 | 2,531 | 36% | 82% |
| 753 | 2311.07631 | cs | 6 | 5 | 0.878 | ✅ | ✅ | ✅ | 2,073 | 2,077 | 2,531 | 0% | 18% |
| 754 | 2311.07631 | cs | 7 | 4 | 0.802 | ✅ | ✅ | ✅ | 1,451 | 1,476 | 2,531 | 2% | 43% |
| 755 | 2311.07631 | cs | 12 | 9 | 0.379 | ✅ | ❌ | ❌ | 613 | 695 | 2,531 | 12% | 76% |
| 756 | 2311.07631 | cs | 11 | 6 | 0.220 | ❌ | ❌ | ❌ | 417 | 643 | 2,531 | 35% | 84% |
| 757 | 2405.09360 | econ | 28 | 14 | 0.830 | ✅ | ✅ | ✅ | 1,320 | 1,781 | 2,531 | 26% | 48% |
| 758 | 2405.09360 | econ | 28 | 15 | 0.352 | ✅ | ❌ | ❌ | 959 | 1,589 | 2,531 | 40% | 62% |
| 759 | 2405.09360 | econ | 28 | 15 | 0.436 | ✅ | ❌ | ❌ | 1,490 | 1,954 | 2,531 | 24% | 41% |
| 760 | 2405.09360 | econ | 21 | 11 | 0.328 | ✅ | ❌ | ❌ | 901 | 1,916 | 2,531 | 53% | 64% |
| 761 | 2405.09360 | econ | 36 | 18 | 0.217 | ❌ | ❌ | ❌ | 918 | 1,704 | 2,531 | 46% | 64% |
| 762 | 2405.09360 | econ | 27 | 14 | 0.229 | ❌ | ❌ | ❌ | 1,026 | 1,521 | 2,531 | 33% | 59% |
| 763 | 2405.09360 | econ | 11 | 6 | 0.921 | ✅ | ✅ | ✅ | 1,514 | 1,645 | 2,531 | 8% | 40% |
| 764 | 2405.09360 | econ | 37 | 19 | 0.240 | ❌ | ❌ | ❌ | 951 | 1,446 | 2,531 | 34% | 62% |
| 765 | 2406.05299 | econ | 15 | 8 | 0.591 | ✅ | ✅ | ❌ | 478 | 744 | 2,316 | 36% | 79% |
| 766 | 2406.05299 | econ | 13 | 7 | 0.339 | ✅ | ❌ | ❌ | 654 | 1,219 | 2,316 | 46% | 72% |
| 767 | 2406.05299 | econ | 15 | 9 | 0.320 | ✅ | ❌ | ❌ | 658 | 892 | 2,316 | 26% | 72% |
| 768 | 2406.05299 | econ | 10 | 5 | 0.570 | ✅ | ✅ | ❌ | 805 | 1,199 | 2,316 | 33% | 65% |
| 769 | 2406.05299 | econ | 13 | 7 | 0.208 | ❌ | ❌ | ❌ | 853 | 1,467 | 2,316 | 42% | 63% |
| 770 | 2406.05299 | econ | 11 | 6 | 0.404 | ✅ | ❌ | ❌ | 530 | 889 | 2,316 | 40% | 77% |
| 771 | 2406.05299 | econ | 13 | 7 | 0.482 | ✅ | ❌ | ❌ | 945 | 1,173 | 2,316 | 19% | 59% |
| 772 | 2406.05299 | econ | 7 | 4 | 0.479 | ✅ | ❌ | ❌ | 682 | 1,022 | 2,316 | 33% | 71% |
| 773 | 2406.11528 | econ | 17 | 11 | 0.220 | ❌ | ❌ | ❌ | 818 | 1,293 | 2,531 | 37% | 68% |
| 774 | 2406.11528 | econ | 15 | 8 | 0.294 | ✅ | ❌ | ❌ | 898 | 1,235 | 2,531 | 27% | 65% |
| 775 | 2406.11528 | econ | 15 | 10 | 0.597 | ✅ | ✅ | ❌ | 788 | 1,129 | 2,531 | 30% | 69% |
| 776 | 2406.11528 | econ | 14 | 7 | 0.192 | ❌ | ❌ | ❌ | 879 | 1,340 | 2,531 | 34% | 65% |
| 777 | 2406.11528 | econ | 19 | 12 | 0.146 | ❌ | ❌ | ❌ | 573 | 1,053 | 2,531 | 46% | 77% |
| 778 | 2406.11528 | econ | 16 | 8 | 0.123 | ❌ | ❌ | ❌ | 380 | 1,163 | 2,531 | 67% | 85% |
| 779 | 2406.11528 | econ | 9 | 6 | 0.338 | ✅ | ❌ | ❌ | 739 | 1,034 | 2,531 | 29% | 71% |
| 780 | 2406.11528 | econ | 18 | 9 | 0.114 | ❌ | ❌ | ❌ | 273 | 691 | 2,531 | 60% | 89% |
| 781 | 2408.09618 | econ | 12 | 7 | 0.922 | ✅ | ✅ | ✅ | 456 | 545 | 2,531 | 16% | 82% |
| 782 | 2408.09618 | econ | 7 | 5 | 0.898 | ✅ | ✅ | ✅ | 1,798 | 1,821 | 2,531 | 1% | 29% |
| 783 | 2408.09618 | econ | 7 | 5 | 0.937 | ✅ | ✅ | ✅ | 490 | 512 | 2,531 | 4% | 81% |
| 784 | 2408.09618 | econ | 5 | 3 | 0.916 | ✅ | ✅ | ✅ | 1,890 | 2,166 | 2,531 | 13% | 25% |
| 785 | 2408.09618 | econ | 14 | 8 | 0.141 | ❌ | ❌ | ❌ | 129 | 203 | 2,531 | 36% | 95% |
| 786 | 2408.09618 | econ | 8 | 4 | 0.944 | ✅ | ✅ | ✅ | 277 | 421 | 2,531 | 34% | 89% |
| 787 | 2408.14349 | cs | 6 | 3 | 0.439 | ✅ | ❌ | ❌ | 2,232 | 2,401 | 2,531 | 7% | 12% |
| 788 | 2408.14349 | cs | 7 | 4 | 0.450 | ✅ | ❌ | ❌ | 601 | 825 | 2,531 | 27% | 76% |
| 789 | 2408.14349 | cs | 13 | 8 | 0.482 | ✅ | ❌ | ❌ | 491 | 757 | 2,531 | 35% | 81% |
| 790 | 2408.14349 | cs | 13 | 7 | 0.626 | ✅ | ✅ | ❌ | 550 | 768 | 2,531 | 28% | 78% |
| 791 | 2408.14349 | cs | 16 | 10 | 0.334 | ✅ | ❌ | ❌ | 595 | 715 | 2,531 | 17% | 76% |
| 792 | 2408.14349 | cs | 9 | 5 | 0.469 | ✅ | ❌ | ❌ | 562 | 809 | 2,531 | 31% | 78% |
| 793 | 2408.14349 | cs | 16 | 8 | 0.284 | ✅ | ❌ | ❌ | 443 | 910 | 2,531 | 51% | 82% |
| 794 | 2408.14349 | cs | 11 | 6 | 0.669 | ✅ | ✅ | ❌ | 616 | 729 | 2,531 | 16% | 76% |
| 795 | 2409.08773 | econ | 4 | 2 | 0.458 | ✅ | ❌ | ❌ | 82 | 3,303 | 2,531 | 98% | 97% |
| 796 | 2409.08773 | econ | 4 | 2 | 0.492 | ✅ | ❌ | ❌ | 293 | 1,738 | 2,531 | 83% | 88% |
| 797 | 2409.08773 | econ | 6 | 3 | 0.325 | ✅ | ❌ | ❌ | 1,706 | 2,186 | 2,531 | 22% | 33% |
| 798 | 2409.08773 | econ | 4 | 2 | 0.428 | ✅ | ❌ | ❌ | 3,273 | 3,362 | 2,531 | 3% | -29% |
| 799 | 2409.08773 | econ | 5 | 5 | 0.843 | ✅ | ✅ | ✅ | 2,646 | 2,646 | 2,531 | 0% | -5% |
| 800 | 2409.08773 | econ | 6 | 4 | 0.877 | ✅ | ✅ | ✅ | 2,057 | 2,089 | 2,531 | 2% | 19% |
| 801 | 2409.08773 | econ | 7 | 4 | 0.367 | ✅ | ❌ | ❌ | 1,954 | 2,141 | 2,531 | 9% | 23% |
| 802 | 2409.08773 | econ | 12 | 6 | 0.516 | ✅ | ✅ | ❌ | 606 | 843 | 2,531 | 28% | 76% |
| 803 | 2410.14317 | econ | 10 | 6 | 0.594 | ✅ | ✅ | ❌ | 677 | 1,595 | 2,531 | 58% | 73% |
| 804 | 2410.14317 | econ | 9 | 5 | 0.133 | ❌ | ❌ | ❌ | 476 | 616 | 2,531 | 23% | 81% |
| 805 | 2410.14317 | econ | 8 | 4 | 0.137 | ❌ | ❌ | ❌ | 546 | 1,285 | 2,531 | 58% | 78% |
| 806 | 2410.14317 | econ | 3 | 2 | 0.897 | ✅ | ✅ | ✅ | 219 | 849 | 2,531 | 74% | 91% |
| 807 | 2410.14317 | econ | 8 | 5 | 0.162 | ❌ | ❌ | ❌ | 573 | 664 | 2,531 | 14% | 77% |
| 808 | 2410.14317 | econ | 10 | 5 | 0.106 | ❌ | ❌ | ❌ | 474 | 975 | 2,531 | 51% | 81% |
| 809 | 2410.14317 | econ | 17 | 9 | 0.089 | ❌ | ❌ | ❌ | 462 | 928 | 2,531 | 50% | 82% |
| 810 | 2410.14317 | econ | 11 | 6 | 0.355 | ✅ | ❌ | ❌ | 640 | 803 | 2,531 | 20% | 75% |
| 811 | 2411.15797 | econ | - | - | - | - | - | - | - | - | - | - | - |
| 812 | 2411.15797 | econ | 5 | 3 | 0.847 | ✅ | ✅ | ✅ | 1,769 | 1,804 | 2,531 | 2% | 30% |
| 813 | 2411.15797 | econ | 8 | 4 | 0.439 | ✅ | ❌ | ❌ | 310 | 2,199 | 2,531 | 86% | 88% |
| 814 | 2411.15797 | econ | 3 | 2 | 0.878 | ✅ | ✅ | ✅ | 2,570 | 2,594 | 2,531 | 1% | -2% |
| 815 | 2411.15797 | econ | 13 | 7 | 0.523 | ✅ | ✅ | ❌ | 1,150 | 1,767 | 2,531 | 35% | 55% |
| 816 | 2411.15797 | econ | 6 | 3 | 0.920 | ✅ | ✅ | ✅ | 2,298 | 2,444 | 2,531 | 6% | 9% |
| 817 | 2411.15797 | econ | 9 | 5 | 0.761 | ✅ | ✅ | ✅ | 966 | 1,242 | 2,531 | 22% | 62% |
| 818 | 2411.15797 | econ | 9 | 5 | 0.405 | ✅ | ❌ | ❌ | 679 | 1,635 | 2,531 | 58% | 73% |
| 819 | 2411.19857 | econ | 10 | 5 | 0.485 | ✅ | ❌ | ❌ | 1,035 | 1,250 | 2,316 | 17% | 55% |
| 820 | 2411.19857 | econ | 12 | 6 | 0.601 | ✅ | ✅ | ❌ | 740 | 1,003 | 2,316 | 26% | 68% |
| 821 | 2411.19857 | econ | 14 | 7 | 0.762 | ✅ | ✅ | ✅ | 1,312 | 2,090 | 2,316 | 37% | 43% |
| 822 | 2411.19857 | econ | 10 | 6 | 0.482 | ✅ | ❌ | ❌ | 477 | 979 | 2,316 | 51% | 79% |
| 823 | 2411.19857 | econ | 6 | 3 | 0.063 | ❌ | ❌ | ❌ | 272 | 593 | 2,316 | 54% | 88% |
| 824 | 2411.19857 | econ | 17 | 10 | 0.453 | ✅ | ❌ | ❌ | 735 | 1,023 | 2,316 | 28% | 68% |
| 825 | 2411.19857 | econ | 15 | 8 | 0.151 | ❌ | ❌ | ❌ | 1,341 | 1,778 | 2,316 | 25% | 42% |
| 826 | 2411.19857 | econ | 10 | 5 | 0.446 | ✅ | ❌ | ❌ | 751 | 1,165 | 2,316 | 36% | 68% |
| 827 | 2412.07948 | eess | 18 | 9 | 0.459 | ✅ | ❌ | ❌ | 810 | 926 | 2,531 | 13% | 68% |
| 828 | 2412.07948 | eess | 18 | 10 | 0.432 | ✅ | ❌ | ❌ | 1,683 | 2,812 | 2,531 | 40% | 34% |
| 829 | 2412.07948 | eess | 13 | 7 | 0.113 | ❌ | ❌ | ❌ | 419 | 1,430 | 2,531 | 71% | 83% |
| 830 | 2412.07948 | eess | 13 | 8 | 0.288 | ✅ | ❌ | ❌ | 1,664 | 2,193 | 2,531 | 24% | 34% |
| 831 | 2412.07948 | eess | 13 | 7 | 0.709 | ✅ | ✅ | ✅ | 1,686 | 1,908 | 2,531 | 12% | 33% |
| 832 | 2412.07948 | eess | 14 | 7 | 0.457 | ✅ | ❌ | ❌ | 1,699 | 2,296 | 2,531 | 26% | 33% |
| 833 | 2412.09651 | cs | 8 | 5 | 0.423 | ✅ | ❌ | ❌ | 708 | 882 | 2,316 | 20% | 69% |
| 834 | 2412.09651 | cs | 6 | 3 | 0.460 | ✅ | ❌ | ❌ | 266 | 1,887 | 2,316 | 86% | 89% |
| 835 | 2412.09651 | cs | 8 | 5 | 0.849 | ✅ | ✅ | ✅ | 1,766 | 1,861 | 2,316 | 5% | 24% |
| 836 | 2412.09651 | cs | 5 | 3 | 0.929 | ✅ | ✅ | ✅ | 2,269 | 2,291 | 2,316 | 1% | 2% |
| 837 | 2412.09651 | cs | 12 | 8 | 0.913 | ✅ | ✅ | ✅ | 1,616 | 1,753 | 2,316 | 8% | 30% |
| 838 | 2412.09651 | cs | 9 | 6 | 0.465 | ✅ | ❌ | ❌ | 373 | 1,999 | 2,316 | 81% | 84% |
| 839 | 2412.09651 | cs | 5 | 3 | 0.483 | ✅ | ❌ | ❌ | 621 | 2,245 | 2,316 | 72% | 73% |
| 840 | 2412.09651 | cs | 6 | 3 | 0.883 | ✅ | ✅ | ✅ | 749 | 855 | 2,316 | 12% | 68% |
| 841 | 2412.10129 | cs | 6 | 4 | 0.841 | ✅ | ✅ | ✅ | 523 | 550 | 2,531 | 5% | 79% |
| 842 | 2412.10129 | cs | 7 | 4 | 0.474 | ✅ | ❌ | ❌ | 372 | 1,500 | 2,531 | 75% | 85% |
| 843 | 2412.10129 | cs | 6 | 4 | 0.553 | ✅ | ✅ | ❌ | 371 | 2,143 | 2,531 | 83% | 85% |
| 844 | 2412.10129 | cs | 7 | 4 | 0.485 | ✅ | ❌ | ❌ | 482 | 526 | 2,531 | 8% | 81% |
| 845 | 2412.10129 | cs | 5 | 3 | 0.482 | ✅ | ❌ | ❌ | 331 | 2,139 | 2,531 | 85% | 87% |
| 846 | 2412.10129 | cs | 6 | 3 | 0.277 | ✅ | ❌ | ❌ | 1,955 | 2,191 | 2,531 | 11% | 23% |
| 847 | 2412.10129 | cs | 5 | 3 | 0.919 | ✅ | ✅ | ✅ | 319 | 794 | 2,531 | 60% | 87% |
| 848 | 2412.10129 | cs | 8 | 5 | 0.473 | ✅ | ❌ | ❌ | 549 | 675 | 2,531 | 19% | 78% |
| 849 | 2412.10649 | eess | 15 | 8 | 0.483 | ✅ | ❌ | ❌ | 980 | 1,898 | 2,531 | 48% | 61% |
| 850 | 2412.10649 | eess | 15 | 8 | 0.354 | ✅ | ❌ | ❌ | 611 | 2,147 | 2,531 | 72% | 76% |
| 851 | 2412.10649 | eess | 8 | 4 | 0.166 | ❌ | ❌ | ❌ | 858 | 3,795 | 2,531 | 77% | 66% |
| 852 | 2412.10649 | eess | 15 | 8 | 0.394 | ✅ | ❌ | ❌ | 781 | 2,276 | 2,531 | 66% | 69% |
| 853 | 2412.10649 | eess | 14 | 8 | 0.355 | ✅ | ❌ | ❌ | 1,507 | 1,903 | 2,531 | 21% | 40% |
| 854 | 2412.10649 | eess | 14 | 7 | 0.961 | ✅ | ✅ | ✅ | 1,168 | 1,402 | 2,531 | 17% | 54% |
| 855 | 2412.10649 | eess | 8 | 4 | 0.981 | ✅ | ✅ | ✅ | 867 | 924 | 2,531 | 6% | 66% |
| 856 | 2412.11719 | cs | 6 | 4 | 0.000 | ❌ | ❌ | ❌ | 404 | 656 | 2,318 | 38% | 83% |
| 857 | 2412.11719 | cs | 6 | 3 | 0.972 | ✅ | ✅ | ✅ | 432 | 614 | 2,318 | 30% | 81% |
| 858 | 2412.11719 | cs | 9 | 5 | 0.000 | ❌ | ❌ | ❌ | 431 | 603 | 2,318 | 29% | 81% |
| 859 | 2412.11719 | cs | 6 | 5 | 0.487 | ✅ | ❌ | ❌ | 474 | 589 | 2,318 | 20% | 80% |
| 860 | 2412.11719 | cs | 4 | 2 | 0.492 | ✅ | ❌ | ❌ | 413 | 710 | 2,318 | 42% | 82% |
| 861 | 2412.11719 | cs | 4 | 2 | 0.494 | ✅ | ❌ | ❌ | 339 | 742 | 2,318 | 54% | 85% |
| 862 | 2412.11719 | cs | 9 | 5 | 0.958 | ✅ | ✅ | ✅ | 524 | 595 | 2,318 | 12% | 77% |
| 863 | 2412.11719 | cs | 7 | 4 | 0.982 | ✅ | ✅ | ✅ | 422 | 596 | 2,318 | 29% | 82% |
| 864 | 2412.13786 | eess | 13 | 7 | 0.164 | ❌ | ❌ | ❌ | 735 | 1,437 | 2,531 | 49% | 71% |
| 865 | 2412.13786 | eess | 12 | 8 | 0.451 | ✅ | ❌ | ❌ | 1,488 | 2,123 | 2,531 | 30% | 41% |
| 866 | 2412.13786 | eess | 12 | 6 | 0.114 | ❌ | ❌ | ❌ | 890 | 2,191 | 2,531 | 59% | 65% |
| 867 | 2412.13786 | eess | 22 | 12 | 0.474 | ✅ | ❌ | ❌ | 1,052 | 1,470 | 2,531 | 28% | 58% |
| 868 | 2412.13786 | eess | 11 | 7 | 0.475 | ✅ | ❌ | ❌ | 627 | 1,228 | 2,531 | 49% | 75% |
| 869 | 2412.13786 | eess | 14 | 7 | 0.000 | ❌ | ❌ | ❌ | 762 | 2,138 | 2,531 | 64% | 70% |
| 870 | 2412.13786 | eess | 16 | 9 | 0.480 | ✅ | ❌ | ❌ | 1,138 | 1,302 | 2,531 | 13% | 55% |
| 871 | 2412.13786 | eess | 14 | 12 | 0.762 | ✅ | ✅ | ✅ | 1,745 | 1,756 | 2,531 | 1% | 31% |
| 872 | 2412.15322 | eess | 15 | 8 | 0.596 | ✅ | ✅ | ❌ | 900 | 1,220 | 2,531 | 26% | 64% |
| 873 | 2412.15322 | eess | 10 | 5 | 0.000 | ❌ | ❌ | ❌ | 594 | 2,865 | 2,531 | 79% | 77% |
| 874 | 2412.15322 | eess | 9 | 6 | 0.433 | ✅ | ❌ | ❌ | 2,460 | 2,622 | 2,531 | 6% | 3% |
| 875 | 2412.15322 | eess | 5 | 3 | 0.848 | ✅ | ✅ | ✅ | 4,273 | 4,349 | 2,531 | 2% | -69% |
| 876 | 2412.15322 | eess | 13 | 7 | 0.234 | ❌ | ❌ | ❌ | 673 | 2,434 | 2,531 | 72% | 73% |
| 877 | 2412.15322 | eess | 10 | 5 | 0.606 | ✅ | ✅ | ❌ | 697 | 1,639 | 2,531 | 57% | 72% |
| 878 | 2412.15322 | eess | 10 | 6 | 0.640 | ✅ | ✅ | ❌ | 2,868 | 3,006 | 2,531 | 5% | -13% |
| 879 | 2412.15322 | eess | 12 | 7 | 0.359 | ✅ | ❌ | ❌ | 3,111 | 3,459 | 2,531 | 10% | -23% |
| 880 | 2412.16977 | eess | 15 | 10 | 0.678 | ✅ | ✅ | ❌ | 2,212 | 2,645 | 2,531 | 16% | 13% |
| 881 | 2412.16977 | eess | 17 | 9 | 0.000 | ❌ | ❌ | ❌ | 1,936 | 2,661 | 2,531 | 27% | 24% |
| 882 | 2412.16977 | eess | 13 | 7 | 0.937 | ✅ | ✅ | ✅ | 842 | 1,204 | 2,531 | 30% | 67% |
| 883 | 2412.16977 | eess | 15 | 8 | 0.838 | ✅ | ✅ | ✅ | 1,104 | 1,600 | 2,531 | 31% | 56% |
| 884 | 2412.17966 | cs | 16 | 9 | 0.491 | ✅ | ❌ | ❌ | 1,034 | 2,147 | 2,531 | 52% | 59% |
| 885 | 2412.17966 | cs | 14 | 7 | 0.130 | ❌ | ❌ | ❌ | 1,025 | 2,640 | 2,531 | 61% | 60% |
| 886 | 2412.17966 | cs | 16 | 8 | 0.395 | ✅ | ❌ | ❌ | 1,973 | 4,015 | 2,531 | 51% | 22% |
| 887 | 2412.17966 | cs | 12 | 7 | 0.838 | ✅ | ✅ | ✅ | 984 | 1,197 | 2,531 | 18% | 61% |
| 888 | 2412.18619 | eess | 4 | 2 | 0.481 | ✅ | ❌ | ❌ | 216 | 3,134 | 2,210 | 93% | 90% |
| 889 | 2412.18619 | eess | 7 | 5 | 0.470 | ✅ | ❌ | ❌ | 644 | 1,711 | 2,210 | 62% | 71% |
| 890 | 2412.18619 | eess | 7 | 4 | 0.013 | ❌ | ❌ | ❌ | 316 | 2,211 | 2,210 | 86% | 86% |
| 891 | 2412.18619 | eess | 10 | 6 | 0.477 | ✅ | ❌ | ❌ | 500 | 1,991 | 2,210 | 75% | 77% |
| 892 | 2412.18619 | eess | 4 | 2 | 0.765 | ✅ | ✅ | ✅ | 111 | 1,863 | 2,210 | 94% | 95% |
| 893 | 2412.18619 | eess | 6 | 3 | 0.327 | ✅ | ❌ | ❌ | 1,931 | 1,965 | 2,210 | 2% | 13% |
| 894 | 2412.18619 | eess | 8 | 4 | 0.065 | ❌ | ❌ | ❌ | 261 | 2,564 | 2,210 | 90% | 88% |
| 895 | 2412.18619 | eess | 5 | 5 | 0.833 | ✅ | ✅ | ✅ | 1,969 | 1,969 | 2,210 | 0% | 11% |
| 896 | 2412.18823 | cs | 19 | 10 | 0.203 | ❌ | ❌ | ❌ | 550 | 996 | 2,531 | 45% | 78% |
| 897 | 2412.18823 | cs | 5 | 3 | 0.389 | ✅ | ❌ | ❌ | 1,171 | 2,252 | 2,531 | 48% | 54% |
| 898 | 2412.18823 | cs | 3 | 2 | 0.299 | ✅ | ❌ | ❌ | 1,826 | 1,876 | 2,531 | 3% | 28% |
| 899 | 2412.18823 | cs | 8 | 4 | 0.549 | ✅ | ✅ | ❌ | 2,218 | 2,424 | 2,531 | 8% | 12% |
| 900 | 2412.18823 | cs | 19 | 10 | 0.166 | ❌ | ❌ | ❌ | 484 | 837 | 2,531 | 42% | 81% |
| 901 | 2412.18823 | cs | 15 | 8 | 0.587 | ✅ | ✅ | ❌ | 611 | 859 | 2,531 | 29% | 76% |
| 902 | 2412.18823 | cs | 11 | 7 | 0.941 | ✅ | ✅ | ✅ | 828 | 1,152 | 2,531 | 28% | 67% |
| 903 | 2412.18823 | cs | 16 | 9 | 0.067 | ❌ | ❌ | ❌ | 458 | 835 | 2,531 | 45% | 82% |
| 904 | 2412.18955 | eess | 12 | 8 | 0.536 | ✅ | ✅ | ❌ | 942 | 2,125 | 2,531 | 56% | 63% |
| 905 | 2412.18955 | eess | 15 | 8 | 0.283 | ✅ | ❌ | ❌ | 1,041 | 3,034 | 2,531 | 66% | 59% |
| 906 | 2412.18955 | eess | 12 | 6 | 0.423 | ✅ | ❌ | ❌ | 998 | 2,815 | 2,531 | 65% | 61% |
| 907 | 2412.18955 | eess | 18 | 9 | 0.444 | ✅ | ❌ | ❌ | 1,347 | 3,464 | 2,531 | 61% | 47% |
| 908 | 2412.18955 | eess | 22 | 11 | 0.461 | ✅ | ❌ | ❌ | 1,413 | 1,891 | 2,531 | 25% | 44% |
| 909 | 2412.18955 | eess | 6 | 4 | 0.463 | ✅ | ❌ | ❌ | 517 | 594 | 2,531 | 13% | 80% |
| 910 | 2412.19024 | econ | 7 | 4 | 0.919 | ✅ | ✅ | ✅ | 2,643 | 2,678 | 2,531 | 1% | -4% |
| 911 | 2412.19024 | econ | 4 | 2 | 0.853 | ✅ | ✅ | ✅ | 2,119 | 2,182 | 2,531 | 3% | 16% |
| 912 | 2412.19024 | econ | 5 | 3 | 0.768 | ✅ | ✅ | ✅ | 2,605 | 2,644 | 2,531 | 1% | -3% |
| 913 | 2412.19024 | econ | 5 | 3 | 0.436 | ✅ | ❌ | ❌ | 2,581 | 2,687 | 2,531 | 4% | -2% |
| 914 | 2412.19024 | econ | 12 | 6 | 0.942 | ✅ | ✅ | ✅ | 464 | 642 | 2,531 | 28% | 82% |
| 915 | 2412.19024 | econ | 7 | 4 | 0.933 | ✅ | ✅ | ✅ | 593 | 696 | 2,531 | 15% | 77% |
| 916 | 2412.19024 | econ | 5 | 5 | 0.963 | ✅ | ✅ | ✅ | 527 | 527 | 2,531 | 0% | 79% |
| 917 | 2412.19024 | econ | 8 | 4 | 0.772 | ✅ | ✅ | ✅ | 310 | 349 | 2,531 | 11% | 88% |
| 918 | 2412.19043 | eess | 11 | 6 | 0.641 | ✅ | ✅ | ❌ | 2,842 | 2,937 | 2,531 | 3% | -12% |
| 919 | 2412.19043 | eess | 16 | 8 | 0.441 | ✅ | ❌ | ❌ | 1,185 | 2,264 | 2,531 | 48% | 53% |
| 920 | 2412.19043 | eess | 15 | 9 | 0.484 | ✅ | ❌ | ❌ | 730 | 943 | 2,531 | 23% | 71% |
| 921 | 2412.19043 | eess | 17 | 10 | 0.005 | ❌ | ❌ | ❌ | 740 | 1,093 | 2,531 | 32% | 71% |
| 922 | 2412.19043 | eess | 14 | 8 | 0.464 | ✅ | ❌ | ❌ | 705 | 1,082 | 2,531 | 35% | 72% |
| 923 | 2412.20176 | econ | 10 | 5 | 0.843 | ✅ | ✅ | ✅ | 1,713 | 1,866 | 2,318 | 8% | 26% |
| 924 | 2412.20176 | econ | 7 | 4 | 0.721 | ✅ | ✅ | ✅ | 1,762 | 1,863 | 2,318 | 5% | 24% |
| 925 | 2412.20176 | econ | 7 | 5 | 0.445 | ✅ | ❌ | ❌ | 505 | 1,900 | 2,318 | 73% | 78% |
| 926 | 2412.20176 | econ | 10 | 5 | 0.691 | ✅ | ✅ | ❌ | 658 | 741 | 2,318 | 11% | 72% |
| 927 | 2412.20176 | econ | 3 | 3 | 0.948 | ✅ | ✅ | ✅ | 396 | 396 | 2,318 | 0% | 83% |
| 928 | 2412.20176 | econ | 10 | 5 | 0.880 | ✅ | ✅ | ✅ | 593 | 692 | 2,318 | 14% | 74% |
| 929 | 2412.20176 | econ | 8 | 5 | 0.000 | ❌ | ❌ | ❌ | 270 | 579 | 2,318 | 53% | 88% |
| 930 | 2412.20176 | econ | 14 | 7 | 0.643 | ✅ | ✅ | ❌ | 525 | 670 | 2,318 | 22% | 77% |
| 931 | 2412.20486 | cs | 14 | 7 | 0.288 | ✅ | ❌ | ❌ | 1,262 | 1,649 | 2,531 | 23% | 50% |
| 932 | 2412.20486 | cs | 14 | 7 | 0.775 | ✅ | ✅ | ✅ | 2,488 | 2,770 | 2,531 | 10% | 2% |
| 933 | 2412.20486 | cs | 9 | 6 | 0.903 | ✅ | ✅ | ✅ | 3,059 | 3,086 | 2,531 | 1% | -21% |
| 934 | 2412.20486 | cs | 11 | 7 | 0.480 | ✅ | ❌ | ❌ | 917 | 1,855 | 2,531 | 51% | 64% |
| 935 | 2412.20486 | cs | 9 | 5 | 0.437 | ✅ | ❌ | ❌ | 1,170 | 2,946 | 2,531 | 60% | 54% |
| 936 | 2412.20486 | cs | 11 | 6 | 0.000 | ❌ | ❌ | ❌ | 1,129 | 2,812 | 2,531 | 60% | 55% |
| 937 | 2412.20486 | cs | 14 | 7 | 0.000 | ❌ | ❌ | ❌ | 708 | 1,832 | 2,531 | 61% | 72% |
| 938 | 2412.20486 | cs | 15 | 10 | 0.476 | ✅ | ❌ | ❌ | 1,010 | 1,834 | 2,531 | 45% | 60% |
| 939 | 2412.20805 | eess | 17 | 9 | 0.059 | ❌ | ❌ | ❌ | 1,735 | 3,033 | 2,531 | 43% | 31% |
| 940 | 2412.20805 | eess | 25 | 13 | 0.379 | ✅ | ❌ | ❌ | 1,170 | 2,168 | 2,531 | 46% | 54% |
| 941 | 2412.20805 | eess | 16 | 9 | 0.409 | ✅ | ❌ | ❌ | 960 | 2,360 | 2,531 | 59% | 62% |
| 942 | 2412.20805 | eess | 11 | 6 | 0.921 | ✅ | ✅ | ✅ | 937 | 1,107 | 2,531 | 15% | 63% |
| 943 | 2501.00038 | eess | 16 | 8 | 0.000 | ❌ | ❌ | ❌ | 912 | 2,891 | 2,531 | 68% | 64% |
| 944 | 2501.00038 | eess | 18 | 10 | 0.260 | ✅ | ❌ | ❌ | 1,176 | 1,501 | 2,531 | 22% | 54% |
| 945 | 2501.00038 | eess | 20 | 10 | 0.706 | ✅ | ✅ | ✅ | 1,948 | 3,388 | 2,531 | 43% | 23% |
| 946 | 2501.03254 | cs | 3 | 3 | 0.927 | ✅ | ✅ | ✅ | 2,216 | 2,216 | 2,531 | 0% | 12% |
| 947 | 2501.03254 | cs | 5 | 3 | 0.477 | ✅ | ❌ | ❌ | 223 | 1,563 | 2,531 | 86% | 91% |
| 948 | 2501.03254 | cs | 4 | 2 | 0.452 | ✅ | ❌ | ❌ | 664 | 2,947 | 2,531 | 77% | 74% |
| 949 | 2501.03254 | cs | 3 | 2 | 0.469 | ✅ | ❌ | ❌ | 200 | 2,036 | 2,531 | 90% | 92% |
| 950 | 2501.03254 | cs | 4 | 2 | 0.480 | ✅ | ❌ | ❌ | 248 | 2,035 | 2,531 | 88% | 90% |
| 951 | 2501.03254 | cs | 6 | 4 | 0.828 | ✅ | ✅ | ✅ | 2,371 | 2,418 | 2,531 | 2% | 6% |
| 952 | 2501.03254 | cs | 1 | 1 | 0.440 | ✅ | ❌ | ❌ | 2,356 | 2,356 | 2,531 | 0% | 7% |
| 953 | 2501.03254 | cs | 3 | 2 | 0.449 | ✅ | ❌ | ❌ | 2,455 | 2,486 | 2,531 | 1% | 3% |
| 954 | 2504.06268 | cs | 5 | 3 | 0.930 | ✅ | ✅ | ✅ | 118 | 1,018 | 2,318 | 88% | 95% |
| 955 | 2504.06268 | cs | 8 | 4 | 0.878 | ✅ | ✅ | ✅ | 627 | 830 | 2,318 | 24% | 73% |
| 956 | 2504.06268 | cs | 7 | 4 | 0.926 | ✅ | ✅ | ✅ | 2,028 | 2,698 | 2,318 | 25% | 13% |
| 957 | 2504.06268 | cs | 6 | 4 | 0.907 | ✅ | ✅ | ✅ | 962 | 1,415 | 2,318 | 32% | 58% |
| 958 | 2504.06268 | cs | 6 | 3 | 0.117 | ❌ | ❌ | ❌ | 1,743 | 1,885 | 2,318 | 8% | 25% |
| 959 | 2504.06268 | cs | 6 | 3 | 0.454 | ✅ | ❌ | ❌ | 677 | 1,898 | 2,318 | 64% | 71% |
| 960 | 2504.06268 | cs | 5 | 3 | 0.931 | ✅ | ✅ | ✅ | 501 | 920 | 2,318 | 46% | 78% |
| 961 | 2504.06268 | cs | 5 | 3 | 0.966 | ✅ | ✅ | ✅ | 523 | 954 | 2,318 | 45% | 77% |
| 962 | 2412.05250 | math | 9 | 8 | 0.488 | ✅ | ❌ | ❌ | 716 | 730 | 2,531 | 2% | 72% |
| 963 | 2412.05250 | math | 7 | 4 | 0.432 | ✅ | ❌ | ❌ | 285 | 498 | 2,531 | 43% | 89% |
| 964 | 2412.05250 | math | 7 | 4 | 0.645 | ✅ | ✅ | ❌ | 572 | 752 | 2,531 | 24% | 77% |
| 965 | 2412.05250 | math | 17 | 11 | 0.425 | ✅ | ❌ | ❌ | 706 | 916 | 2,531 | 23% | 72% |
| 966 | 2412.05250 | math | 7 | 5 | 0.411 | ✅ | ❌ | ❌ | 479 | 657 | 2,531 | 27% | 81% |
| 967 | 2412.05250 | math | 10 | 5 | 0.715 | ✅ | ✅ | ✅ | 401 | 644 | 2,531 | 38% | 84% |
| 968 | 2412.05250 | math | 8 | 6 | 0.431 | ✅ | ❌ | ❌ | 578 | 680 | 2,531 | 15% | 77% |
| 969 | 2412.05250 | math | 7 | 5 | 0.488 | ✅ | ❌ | ❌ | 583 | 637 | 2,531 | 8% | 77% |
| 970 | 2412.06942 | math | 13 | 7 | 0.269 | ✅ | ❌ | ❌ | 527 | 695 | 2,316 | 24% | 77% |
| 971 | 2412.06942 | math | 12 | 6 | 0.286 | ✅ | ❌ | ❌ | 742 | 962 | 2,316 | 23% | 68% |
| 972 | 2412.06942 | math | 7 | 4 | 0.482 | ✅ | ❌ | ❌ | 479 | 734 | 2,316 | 35% | 79% |
| 973 | 2412.06942 | math | 11 | 7 | 0.507 | ✅ | ✅ | ❌ | 565 | 891 | 2,316 | 37% | 76% |
| 974 | 2412.11897 | math | 20 | 10 | 0.147 | ❌ | ❌ | ❌ | 681 | 1,032 | 2,316 | 34% | 71% |
| 975 | 2412.11897 | math | 20 | 11 | 0.376 | ✅ | ❌ | ❌ | 919 | 1,260 | 2,316 | 27% | 60% |
| 976 | 2412.11897 | math | 15 | 8 | 0.337 | ✅ | ❌ | ❌ | 1,021 | 1,539 | 2,316 | 34% | 56% |
| 977 | 2412.11897 | math | 20 | 10 | 0.186 | ❌ | ❌ | ❌ | 973 | 1,751 | 2,316 | 44% | 58% |
| 978 | 2412.11897 | math | 18 | 9 | 0.261 | ✅ | ❌ | ❌ | 505 | 1,269 | 2,316 | 60% | 78% |
| 979 | 2412.11897 | math | 16 | 9 | 0.445 | ✅ | ❌ | ❌ | 766 | 1,288 | 2,316 | 41% | 67% |
| 980 | 2412.11897 | math | 20 | 10 | 0.316 | ✅ | ❌ | ❌ | 935 | 1,727 | 2,316 | 46% | 60% |
| 981 | 2412.11897 | math | 17 | 9 | 0.217 | ❌ | ❌ | ❌ | 817 | 1,390 | 2,316 | 41% | 65% |
| 982 | 2412.12319 | math | 17 | 11 | 0.541 | ✅ | ✅ | ❌ | 747 | 932 | 2,531 | 20% | 70% |
| 983 | 2412.12319 | math | 19 | 10 | 0.167 | ❌ | ❌ | ❌ | 517 | 889 | 2,531 | 42% | 80% |
| 984 | 2412.12319 | math | 17 | 9 | 0.262 | ✅ | ❌ | ❌ | 694 | 1,023 | 2,531 | 32% | 73% |
| 985 | 2412.12319 | math | 16 | 8 | 0.114 | ❌ | ❌ | ❌ | 680 | 1,132 | 2,531 | 40% | 73% |
| 986 | 2412.12319 | math | 10 | 5 | 0.279 | ✅ | ❌ | ❌ | 808 | 1,314 | 2,531 | 39% | 68% |
| 987 | 2412.12319 | math | 13 | 8 | 0.256 | ✅ | ❌ | ❌ | 640 | 842 | 2,531 | 24% | 75% |
| 988 | 2412.12319 | math | 14 | 9 | 0.286 | ✅ | ❌ | ❌ | 958 | 1,297 | 2,531 | 26% | 62% |
| 989 | 2412.12319 | math | 18 | 9 | 0.191 | ❌ | ❌ | ❌ | 686 | 1,201 | 2,531 | 43% | 73% |
| 990 | 2412.12372 | math | 19 | 10 | 0.232 | ❌ | ❌ | ❌ | 1,047 | 1,587 | 2,531 | 34% | 59% |
| 991 | 2412.12372 | math | 24 | 14 | 0.141 | ❌ | ❌ | ❌ | 937 | 1,419 | 2,531 | 34% | 63% |
| 992 | 2412.12372 | math | 23 | 13 | 0.157 | ❌ | ❌ | ❌ | 1,090 | 1,604 | 2,531 | 32% | 57% |
| 993 | 2412.12372 | math | 22 | 11 | 0.165 | ❌ | ❌ | ❌ | 1,033 | 1,545 | 2,531 | 33% | 59% |
| 994 | 2412.12372 | math | 17 | 9 | 0.531 | ✅ | ✅ | ❌ | 1,022 | 1,692 | 2,531 | 40% | 60% |
| 995 | 2412.12372 | math | 20 | 11 | 0.268 | ✅ | ❌ | ❌ | 999 | 1,452 | 2,531 | 31% | 61% |
| 996 | 2412.12372 | math | 21 | 11 | 0.531 | ✅ | ✅ | ❌ | 856 | 1,531 | 2,531 | 44% | 66% |
| 997 | 2412.12372 | math | 22 | 11 | 0.552 | ✅ | ✅ | ❌ | 790 | 1,556 | 2,531 | 49% | 69% |
| 998 | 2412.12446 | math | 9 | 5 | 0.498 | ✅ | ❌ | ❌ | 1,238 | 1,794 | 2,316 | 31% | 47% |
| 999 | 2412.12446 | math | 10 | 5 | 0.556 | ✅ | ✅ | ❌ | 1,063 | 1,778 | 2,316 | 40% | 54% |
| 1000 | 2412.12446 | math | 11 | 6 | 0.703 | ✅ | ✅ | ✅ | 1,528 | 1,996 | 2,316 | 23% | 34% |
| 1001 | 2412.12446 | math | 12 | 6 | 0.602 | ✅ | ✅ | ❌ | 1,093 | 1,775 | 2,316 | 38% | 53% |
| 1002 | 2412.12446 | math | 7 | 5 | 0.619 | ✅ | ✅ | ❌ | 1,383 | 1,659 | 2,316 | 17% | 40% |
| 1003 | 2412.12446 | math | 15 | 9 | 0.574 | ✅ | ✅ | ❌ | 910 | 1,224 | 2,316 | 26% | 61% |
| 1004 | 2412.12446 | math | 9 | 5 | 0.475 | ✅ | ❌ | ❌ | 1,070 | 1,620 | 2,316 | 34% | 54% |
| 1005 | 2412.12446 | math | 12 | 6 | 0.679 | ✅ | ✅ | ❌ | 1,166 | 1,825 | 2,316 | 36% | 50% |
| 1006 | 2412.17167 | math | 20 | 11 | 0.256 | ✅ | ❌ | ❌ | 1,276 | 3,515 | 2,316 | 64% | 45% |
| 1007 | 2412.17167 | math | 25 | 13 | 0.173 | ❌ | ❌ | ❌ | 825 | 1,268 | 2,316 | 35% | 64% |
| 1008 | 2412.17167 | math | 19 | 10 | 0.417 | ✅ | ❌ | ❌ | 775 | 1,122 | 2,316 | 31% | 67% |
| 1009 | 2412.17167 | math | 21 | 11 | 0.175 | ❌ | ❌ | ❌ | 555 | 1,065 | 2,316 | 48% | 76% |
| 1010 | 2412.17167 | math | 20 | 10 | 0.917 | ✅ | ✅ | ✅ | 475 | 598 | 2,316 | 21% | 79% |
| 1011 | 2412.17167 | math | 23 | 12 | 0.144 | ❌ | ❌ | ❌ | 551 | 1,083 | 2,316 | 49% | 76% |
| 1012 | 2412.20318 | math | 17 | 9 | 0.237 | ❌ | ❌ | ❌ | 1,396 | 1,826 | 2,531 | 24% | 45% |
| 1013 | 2412.20966 | math | 16 | 8 | 0.295 | ✅ | ❌ | ❌ | 370 | 778 | 2,531 | 52% | 85% |
| 1014 | 2412.20966 | math | 17 | 9 | 0.213 | ❌ | ❌ | ❌ | 847 | 1,178 | 2,531 | 28% | 67% |
| 1015 | 2412.20966 | math | 16 | 9 | 0.773 | ✅ | ✅ | ✅ | 748 | 984 | 2,531 | 24% | 70% |
| 1016 | 2412.20966 | math | 16 | 8 | 0.243 | ❌ | ❌ | ❌ | 739 | 1,102 | 2,531 | 33% | 71% |
| 1017 | 2412.20966 | math | 15 | 9 | 0.365 | ✅ | ❌ | ❌ | 805 | 991 | 2,531 | 19% | 68% |
| 1018 | 2412.20966 | math | 16 | 9 | 0.191 | ❌ | ❌ | ❌ | 634 | 950 | 2,531 | 33% | 75% |
| 1019 | 2412.20966 | math | 12 | 6 | 0.408 | ✅ | ❌ | ❌ | 607 | 1,158 | 2,531 | 48% | 76% |
| 1020 | 2412.20966 | math | 11 | 7 | 0.469 | ✅ | ❌ | ❌ | 953 | 1,207 | 2,531 | 21% | 62% |
| 1021 | 2501.03236 | math | 9 | 5 | 0.223 | ❌ | ❌ | ❌ | 367 | 595 | 2,531 | 38% | 85% |
| 1022 | 2501.03236 | math | 13 | 7 | 0.188 | ❌ | ❌ | ❌ | 517 | 706 | 2,531 | 27% | 80% |
| 1023 | 2501.03236 | math | 16 | 8 | 0.037 | ❌ | ❌ | ❌ | 280 | 556 | 2,531 | 50% | 89% |
| 1024 | 2501.03236 | math | 17 | 9 | 0.190 | ❌ | ❌ | ❌ | 611 | 843 | 2,531 | 28% | 76% |
| 1025 | 2501.03236 | math | 15 | 9 | 0.150 | ❌ | ❌ | ❌ | 509 | 610 | 2,531 | 17% | 80% |
| 1026 | 2409.18430 | physics | 3 | 2 | 0.928 | ✅ | ✅ | ✅ | 2,655 | 2,664 | 2,316 | 0% | -15% |
| 1027 | 2409.18430 | physics | 6 | 3 | 0.447 | ✅ | ❌ | ❌ | 693 | 1,077 | 2,316 | 36% | 70% |
| 1028 | 2409.18430 | physics | 2 | 1 | 0.000 | ❌ | ❌ | ❌ | 299 | 2,582 | 2,316 | 88% | 87% |
| 1029 | 2409.18430 | physics | 5 | 4 | 0.711 | ✅ | ✅ | ✅ | 676 | 773 | 2,316 | 13% | 71% |
| 1030 | 2409.18430 | physics | 3 | 2 | 0.988 | ✅ | ✅ | ✅ | 879 | 895 | 2,316 | 2% | 62% |
| 1031 | 2409.18430 | physics | 5 | 3 | 0.785 | ✅ | ✅ | ✅ | 718 | 731 | 2,316 | 2% | 69% |
| 1032 | 2409.18430 | physics | 8 | 4 | 0.973 | ✅ | ✅ | ✅ | 638 | 691 | 2,316 | 8% | 72% |
| 1033 | 2409.18430 | physics | 3 | 2 | 0.982 | ✅ | ✅ | ✅ | 842 | 850 | 2,316 | 1% | 64% |
| 1034 | 2410.23529 | physics | 4 | 2 | 0.563 | ✅ | ✅ | ❌ | 276 | 603 | 2,531 | 54% | 89% |
| 1035 | 2410.23529 | physics | 4 | 2 | 0.844 | ✅ | ✅ | ✅ | 3,799 | 3,830 | 2,531 | 1% | -50% |
| 1036 | 2410.23529 | physics | 2 | 1 | 0.486 | ✅ | ❌ | ❌ | 178 | 186 | 2,531 | 4% | 93% |
| 1037 | 2410.23529 | physics | 3 | 2 | 0.978 | ✅ | ✅ | ✅ | 589 | 595 | 2,531 | 1% | 77% |
| 1038 | 2410.23529 | physics | 6 | 3 | 0.262 | ✅ | ❌ | ❌ | 620 | 840 | 2,531 | 26% | 76% |
| 1039 | 2410.23529 | physics | 4 | 2 | 0.316 | ✅ | ❌ | ❌ | 566 | 792 | 2,531 | 29% | 78% |
| 1040 | 2410.23529 | physics | 12 | 7 | 0.225 | ❌ | ❌ | ❌ | 512 | 968 | 2,531 | 47% | 80% |
| 1041 | 2410.23529 | physics | 3 | 2 | 0.987 | ✅ | ✅ | ✅ | 844 | 849 | 2,531 | 1% | 67% |
| 1042 | 2411.15169 | physics | 9 | 5 | 0.585 | ✅ | ✅ | ❌ | 613 | 2,120 | 2,531 | 71% | 76% |
| 1043 | 2411.15169 | physics | 12 | 8 | 0.469 | ✅ | ❌ | ❌ | 1,663 | 1,844 | 2,531 | 10% | 34% |
| 1044 | 2411.15169 | physics | 10 | 6 | 0.367 | ✅ | ❌ | ❌ | 1,684 | 1,914 | 2,531 | 12% | 33% |
| 1045 | 2411.15169 | physics | 6 | 3 | 0.764 | ✅ | ✅ | ✅ | 1,643 | 1,784 | 2,531 | 8% | 35% |
| 1046 | 2411.15169 | physics | 11 | 6 | 0.533 | ✅ | ✅ | ❌ | 1,914 | 2,357 | 2,531 | 19% | 24% |
| 1047 | 2411.15169 | physics | 9 | 7 | 0.516 | ✅ | ✅ | ❌ | 2,177 | 2,211 | 2,531 | 2% | 14% |
| 1048 | 2411.15169 | physics | 7 | 7 | 0.777 | ✅ | ✅ | ✅ | 1,610 | 1,610 | 2,531 | 0% | 36% |
| 1049 | 2411.15169 | physics | 13 | 7 | 0.565 | ✅ | ✅ | ❌ | 605 | 976 | 2,531 | 38% | 76% |
| 1050 | 2412.10069 | physics | 4 | 3 | 0.274 | ✅ | ❌ | ❌ | 2,771 | 2,799 | 2,531 | 1% | -9% |
| 1051 | 2412.10069 | physics | 5 | 3 | 0.459 | ✅ | ❌ | ❌ | 176 | 2,904 | 2,531 | 94% | 93% |
| 1052 | 2412.10069 | physics | 4 | 2 | 0.145 | ❌ | ❌ | ❌ | 301 | 2,499 | 2,531 | 88% | 88% |
| 1053 | 2412.10069 | physics | 3 | 2 | 0.682 | ✅ | ✅ | ❌ | 773 | 2,424 | 2,531 | 68% | 69% |
| 1054 | 2412.10069 | physics | 4 | 2 | 0.397 | ✅ | ❌ | ❌ | 1,852 | 3,233 | 2,531 | 43% | 27% |
| 1055 | 2412.10069 | physics | 3 | 2 | 0.355 | ✅ | ❌ | ❌ | 2,751 | 2,888 | 2,531 | 5% | -9% |
| 1056 | 2412.10069 | physics | 8 | 5 | 0.652 | ✅ | ✅ | ❌ | 590 | 632 | 2,531 | 7% | 77% |
| 1057 | 2412.10069 | physics | 6 | 3 | 0.449 | ✅ | ❌ | ❌ | 454 | 492 | 2,531 | 8% | 82% |
| 1058 | 2412.14319 | physics | 8 | 4 | 0.685 | ✅ | ✅ | ❌ | 754 | 962 | 2,531 | 22% | 70% |
| 1059 | 2412.14319 | physics | 12 | 6 | 0.681 | ✅ | ✅ | ❌ | 357 | 572 | 2,531 | 38% | 86% |
| 1060 | 2412.14319 | physics | 7 | 6 | 0.406 | ✅ | ❌ | ❌ | 645 | 667 | 2,531 | 3% | 75% |
| 1061 | 2412.14319 | physics | 13 | 7 | 0.544 | ✅ | ✅ | ❌ | 508 | 945 | 2,531 | 46% | 80% |
| 1062 | 2412.14319 | physics | 8 | 4 | 0.666 | ✅ | ✅ | ❌ | 822 | 1,169 | 2,531 | 30% | 68% |
| 1063 | 2412.14319 | physics | 19 | 10 | 0.225 | ❌ | ❌ | ❌ | 660 | 1,134 | 2,531 | 42% | 74% |
| 1064 | 2412.14319 | physics | 9 | 6 | 0.163 | ❌ | ❌ | ❌ | 871 | 1,284 | 2,531 | 32% | 66% |
| 1065 | 2412.14976 | physics | 12 | 7 | 0.162 | ❌ | ❌ | ❌ | 903 | 2,179 | 2,531 | 59% | 64% |
| 1066 | 2412.14976 | physics | 14 | 7 | 0.480 | ✅ | ❌ | ❌ | 1,675 | 2,787 | 2,531 | 40% | 34% |
| 1067 | 2412.14976 | physics | 11 | 7 | 0.447 | ✅ | ❌ | ❌ | 1,469 | 1,944 | 2,531 | 24% | 42% |
| 1068 | 2412.14976 | physics | 13 | 8 | 0.181 | ❌ | ❌ | ❌ | 1,104 | 2,558 | 2,531 | 57% | 56% |
| 1069 | 2412.14976 | physics | 8 | 4 | 0.471 | ✅ | ❌ | ❌ | 1,074 | 2,564 | 2,531 | 58% | 58% |
| 1070 | 2412.14976 | physics | 9 | 5 | 0.437 | ✅ | ❌ | ❌ | 1,461 | 1,933 | 2,531 | 24% | 42% |
| 1071 | 2412.14976 | physics | 6 | 5 | 0.507 | ✅ | ✅ | ❌ | 2,267 | 2,288 | 2,531 | 1% | 10% |
| 1072 | 2412.14976 | physics | 11 | 6 | 0.641 | ✅ | ✅ | ❌ | 570 | 2,031 | 2,531 | 72% | 77% |
| 1073 | 2412.16030 | physics | 10 | 5 | 0.000 | ❌ | ❌ | ❌ | 783 | 1,436 | 2,531 | 45% | 69% |
| 1074 | 2412.16030 | physics | 22 | 11 | 0.320 | ✅ | ❌ | ❌ | 2,227 | 3,518 | 2,531 | 37% | 12% |
| 1075 | 2412.16030 | physics | 18 | 9 | 0.257 | ✅ | ❌ | ❌ | 1,181 | 1,518 | 2,531 | 22% | 53% |
| 1076 | 2412.16030 | physics | 28 | 14 | 0.101 | ❌ | ❌ | ❌ | 806 | 1,922 | 2,531 | 58% | 68% |
| 1077 | 2412.17161 | physics | 8 | 4 | 0.494 | ✅ | ❌ | ❌ | 497 | 2,308 | 2,531 | 78% | 80% |
| 1078 | 2412.17161 | physics | 12 | 7 | 0.496 | ✅ | ❌ | ❌ | 1,981 | 2,351 | 2,531 | 16% | 22% |
| 1079 | 2412.17161 | physics | 41 | 21 | 0.063 | ❌ | ❌ | ❌ | 847 | 1,659 | 2,531 | 49% | 67% |
| 1080 | 2412.17161 | physics | 19 | 10 | 0.907 | ✅ | ✅ | ✅ | 928 | 1,038 | 2,531 | 11% | 63% |
| 1081 | 2412.17161 | physics | 11 | 8 | 0.362 | ✅ | ❌ | ❌ | 1,080 | 1,354 | 2,531 | 20% | 57% |
| 1082 | 2412.17161 | physics | 8 | 4 | 0.893 | ✅ | ✅ | ✅ | 749 | 1,097 | 2,531 | 32% | 70% |
| 1083 | 2412.17161 | physics | 9 | 5 | 0.631 | ✅ | ✅ | ❌ | 890 | 953 | 2,531 | 7% | 65% |
| 1084 | 2501.00176 | physics | 8 | 5 | 0.800 | ✅ | ✅ | ✅ | 3,387 | 3,492 | 2,531 | 3% | -34% |
| 1085 | 2501.00176 | physics | 7 | 4 | 0.900 | ✅ | ✅ | ✅ | 3,330 | 3,899 | 2,531 | 15% | -32% |
| 1086 | 2501.00176 | physics | 7 | 5 | 0.383 | ✅ | ❌ | ❌ | 612 | 3,557 | 2,531 | 83% | 76% |
| 1087 | 2501.00176 | physics | 8 | 6 | 0.535 | ✅ | ✅ | ❌ | 2,929 | 3,077 | 2,531 | 5% | -16% |
| 1088 | 2501.00176 | physics | 8 | 4 | 0.810 | ✅ | ✅ | ✅ | 2,467 | 2,534 | 2,531 | 3% | 3% |
| 1089 | 2501.00176 | physics | 11 | 6 | 0.165 | ❌ | ❌ | ❌ | 1,095 | 2,922 | 2,531 | 63% | 57% |
| 1090 | 2501.00176 | physics | 7 | 4 | 0.298 | ✅ | ❌ | ❌ | 1,342 | 3,931 | 2,531 | 66% | 47% |
| 1091 | 2501.00176 | physics | 8 | 4 | 0.200 | ❌ | ❌ | ❌ | 731 | 3,418 | 2,531 | 79% | 71% |
| 1092 | 2501.00475 | physics | 9 | 7 | 0.583 | ✅ | ✅ | ❌ | 2,297 | 2,424 | 2,531 | 5% | 9% |
| 1093 | 2501.00475 | physics | 25 | 14 | 0.502 | ✅ | ✅ | ❌ | 1,988 | 2,663 | 2,531 | 25% | 21% |
| 1094 | 2501.00475 | physics | 24 | 12 | 0.264 | ✅ | ❌ | ❌ | 938 | 1,815 | 2,531 | 48% | 63% |
| 1095 | 2501.00475 | physics | 24 | 12 | 0.042 | ❌ | ❌ | ❌ | 758 | 1,506 | 2,531 | 50% | 70% |
| 1096 | 2501.00475 | physics | 12 | 6 | 0.377 | ✅ | ❌ | ❌ | 724 | 2,842 | 2,531 | 75% | 71% |
| 1097 | 2501.00475 | physics | 17 | 9 | 0.560 | ✅ | ✅ | ❌ | 2,077 | 2,180 | 2,531 | 5% | 18% |
| 1098 | 2501.00475 | physics | 10 | 5 | 0.376 | ✅ | ❌ | ❌ | 789 | 1,214 | 2,531 | 35% | 69% |
| 1099 | 2403.03335 | q-bio | 4 | 2 | 0.345 | ✅ | ❌ | ❌ | 136 | 2,244 | 2,531 | 94% | 95% |
| 1100 | 2403.03335 | q-bio | 2 | 2 | 0.988 | ✅ | ✅ | ✅ | 371 | 371 | 2,531 | 0% | 85% |
| 1101 | 2403.03335 | q-bio | 4 | 3 | 0.987 | ✅ | ✅ | ✅ | 385 | 394 | 2,531 | 2% | 85% |
| 1102 | 2403.03335 | q-bio | 2 | 2 | 0.976 | ✅ | ✅ | ✅ | 436 | 436 | 2,531 | 0% | 83% |
| 1103 | 2403.03335 | q-bio | 3 | 2 | 0.983 | ✅ | ✅ | ✅ | 266 | 268 | 2,531 | 1% | 89% |
| 1104 | 2403.03335 | q-bio | 2 | 2 | 0.976 | ✅ | ✅ | ✅ | 389 | 389 | 2,531 | 0% | 85% |
| 1105 | 2403.03335 | q-bio | 2 | 2 | 0.991 | ✅ | ✅ | ✅ | 354 | 354 | 2,531 | 0% | 86% |
| 1106 | 2403.03335 | q-bio | 3 | 2 | 0.967 | ✅ | ✅ | ✅ | 378 | 385 | 2,531 | 2% | 85% |
| 1107 | 2404.05865 | q-bio | 4 | 2 | 0.425 | ✅ | ❌ | ❌ | 1,932 | 2,454 | 2,531 | 21% | 24% |
| 1108 | 2404.05865 | q-bio | 4 | 3 | 0.466 | ✅ | ❌ | ❌ | 1,962 | 3,868 | 2,531 | 49% | 22% |
| 1109 | 2404.05865 | q-bio | 5 | 3 | 0.469 | ✅ | ❌ | ❌ | 2,254 | 4,059 | 2,531 | 44% | 11% |
| 1110 | 2405.17578 | q-bio | 7 | 4 | 0.679 | ✅ | ✅ | ❌ | 1,921 | 2,013 | 2,531 | 5% | 24% |
| 1111 | 2409.05340 | q-bio | 8 | 4 | 0.094 | ❌ | ❌ | ❌ | 584 | 902 | 2,531 | 35% | 77% |
| 1112 | 2409.05340 | q-bio | 17 | 9 | 0.287 | ✅ | ❌ | ❌ | 595 | 1,076 | 2,531 | 45% | 76% |
| 1113 | 2409.05340 | q-bio | 6 | 3 | 0.682 | ✅ | ✅ | ❌ | 964 | 1,441 | 2,531 | 33% | 62% |
| 1114 | 2410.10919 | q-bio | 8 | 4 | 0.602 | ✅ | ✅ | ❌ | 2,045 | 2,196 | 2,316 | 7% | 12% |
| 1115 | 2410.10919 | q-bio | 5 | 3 | 0.302 | ✅ | ❌ | ❌ | 1,962 | 3,792 | 2,316 | 48% | 15% |
| 1116 | 2410.10919 | q-bio | 8 | 4 | 0.808 | ✅ | ✅ | ✅ | 2,649 | 2,737 | 2,316 | 3% | -14% |
| 1117 | 2410.10919 | q-bio | 5 | 3 | 0.290 | ✅ | ❌ | ❌ | 258 | 3,585 | 2,316 | 93% | 89% |
| 1118 | 2410.10919 | q-bio | 8 | 4 | 0.408 | ✅ | ❌ | ❌ | 334 | 2,361 | 2,316 | 86% | 86% |
| 1119 | 2410.10919 | q-bio | 6 | 3 | 0.539 | ✅ | ✅ | ❌ | 321 | 3,228 | 2,316 | 90% | 86% |
| 1120 | 2410.10919 | q-bio | 5 | 5 | 0.512 | ✅ | ✅ | ❌ | 2,637 | 2,637 | 2,316 | 0% | -14% |
| 1121 | 2410.10919 | q-bio | 8 | 4 | 0.554 | ✅ | ✅ | ❌ | 546 | 1,960 | 2,316 | 72% | 76% |
| 1122 | 2411.12087 | q-bio | 8 | 4 | 0.000 | ❌ | ❌ | ❌ | 539 | 878 | 2,531 | 39% | 79% |
| 1123 | 2411.12087 | q-bio | 6 | 4 | 0.596 | ✅ | ✅ | ❌ | 1,797 | 1,935 | 2,531 | 7% | 29% |
| 1124 | 2411.12087 | q-bio | 9 | 6 | 0.757 | ✅ | ✅ | ✅ | 241 | 1,199 | 2,531 | 80% | 90% |
| 1125 | 2411.12087 | q-bio | 10 | 5 | 0.451 | ✅ | ❌ | ❌ | 428 | 1,741 | 2,531 | 75% | 83% |
| 1126 | 2411.12087 | q-bio | 5 | 3 | 0.510 | ✅ | ✅ | ❌ | 931 | 2,520 | 2,531 | 63% | 63% |
| 1127 | 2411.12087 | q-bio | 9 | 5 | 0.364 | ✅ | ❌ | ❌ | 340 | 1,061 | 2,531 | 68% | 87% |
| 1128 | 2411.12087 | q-bio | 7 | 4 | 0.108 | ❌ | ❌ | ❌ | 737 | 879 | 2,531 | 16% | 71% |
| 1129 | 2411.12087 | q-bio | 10 | 5 | 0.395 | ✅ | ❌ | ❌ | 437 | 788 | 2,531 | 45% | 83% |
| 1130 | 2411.12370 | q-bio | 6 | 3 | 0.429 | ✅ | ❌ | ❌ | 2,934 | 3,052 | 2,316 | 4% | -27% |
| 1131 | 2411.12370 | q-bio | 4 | 2 | 0.739 | ✅ | ✅ | ✅ | 557 | 710 | 2,316 | 22% | 76% |
| 1132 | 2411.12370 | q-bio | 7 | 6 | 0.389 | ✅ | ❌ | ❌ | 948 | 952 | 2,316 | 0% | 59% |
| 1133 | 2411.12370 | q-bio | 5 | 3 | 0.807 | ✅ | ✅ | ✅ | 920 | 937 | 2,316 | 2% | 60% |
| 1134 | 2411.12370 | q-bio | 7 | 4 | 0.466 | ✅ | ❌ | ❌ | 659 | 811 | 2,316 | 19% | 72% |
| 1135 | 2411.12370 | q-bio | 6 | 3 | 0.511 | ✅ | ✅ | ❌ | 599 | 886 | 2,316 | 32% | 74% |
| 1136 | 2411.12370 | q-bio | 7 | 4 | 0.272 | ✅ | ❌ | ❌ | 570 | 840 | 2,316 | 32% | 75% |
| 1137 | 2411.14726 | q-bio | 9 | 5 | 0.906 | ✅ | ✅ | ✅ | 1,314 | 1,424 | 2,531 | 8% | 48% |
| 1138 | 2411.14726 | q-bio | 15 | 9 | 0.839 | ✅ | ✅ | ✅ | 1,438 | 1,673 | 2,531 | 14% | 43% |
| 1139 | 2411.14726 | q-bio | 12 | 6 | 0.451 | ✅ | ❌ | ❌ | 1,632 | 2,220 | 2,531 | 26% | 36% |
| 1140 | 2411.14726 | q-bio | 20 | 10 | 0.541 | ✅ | ✅ | ❌ | 726 | 1,193 | 2,531 | 39% | 71% |
| 1141 | 2411.14726 | q-bio | 7 | 4 | 0.946 | ✅ | ✅ | ✅ | 563 | 587 | 2,531 | 4% | 78% |
| 1142 | 2411.16084 | q-bio | 7 | 6 | 0.234 | ❌ | ❌ | ❌ | 1,705 | 1,705 | 2,531 | 0% | 33% |
| 1143 | 2411.16084 | q-bio | 9 | 6 | 0.627 | ✅ | ✅ | ❌ | 600 | 765 | 2,531 | 22% | 76% |
| 1144 | 2411.16084 | q-bio | 9 | 5 | 0.620 | ✅ | ✅ | ❌ | 599 | 732 | 2,531 | 18% | 76% |
| 1145 | 2411.16084 | q-bio | 11 | 6 | 0.539 | ✅ | ✅ | ❌ | 394 | 542 | 2,531 | 27% | 84% |
| 1146 | 2411.16084 | q-bio | 6 | 4 | 0.722 | ✅ | ✅ | ✅ | 776 | 942 | 2,531 | 18% | 69% |
| 1147 | 2411.16084 | q-bio | 7 | 4 | 0.877 | ✅ | ✅ | ✅ | 417 | 435 | 2,531 | 4% | 84% |
| 1148 | 2411.16084 | q-bio | 5 | 4 | 0.552 | ✅ | ✅ | ❌ | 824 | 833 | 2,531 | 1% | 67% |
| 1149 | 2411.16084 | q-bio | 8 | 6 | 0.634 | ✅ | ✅ | ❌ | 993 | 1,019 | 2,531 | 3% | 61% |
| 1150 | 2412.15227 | q-bio | 7 | 4 | 0.619 | ✅ | ✅ | ❌ | 477 | 886 | 2,531 | 46% | 81% |
| 1151 | 2412.15227 | q-bio | 9 | 7 | 0.429 | ✅ | ❌ | ❌ | 721 | 1,517 | 2,531 | 52% | 72% |
| 1152 | 2412.15227 | q-bio | 7 | 4 | 0.346 | ✅ | ❌ | ❌ | 599 | 1,574 | 2,531 | 62% | 76% |
| 1153 | 2412.15227 | q-bio | 11 | 7 | 0.901 | ✅ | ✅ | ✅ | 1,151 | 1,231 | 2,531 | 6% | 55% |
| 1154 | 2412.15227 | q-bio | 10 | 5 | 0.345 | ✅ | ❌ | ❌ | 587 | 969 | 2,531 | 39% | 77% |
| 1155 | 2412.15227 | q-bio | 4 | 4 | 0.727 | ✅ | ✅ | ✅ | 680 | 680 | 2,531 | 0% | 73% |
| 1156 | 2412.15227 | q-bio | 15 | 8 | 0.794 | ✅ | ✅ | ✅ | 498 | 559 | 2,531 | 11% | 80% |
| 1157 | 2412.15227 | q-bio | 7 | 5 | 0.564 | ✅ | ✅ | ❌ | 672 | 712 | 2,531 | 6% | 73% |
| 1158 | 2401.05713 | q-fin | 10 | 5 | 0.915 | ✅ | ✅ | ✅ | 629 | 664 | 2,316 | 5% | 73% |
| 1159 | 2401.05713 | q-fin | 16 | 8 | 0.521 | ✅ | ✅ | ❌ | 934 | 1,625 | 2,316 | 43% | 60% |
| 1160 | 2401.05713 | q-fin | 18 | 9 | 0.510 | ✅ | ✅ | ❌ | 782 | 1,268 | 2,316 | 38% | 66% |
| 1161 | 2401.05713 | q-fin | 13 | 7 | 0.390 | ✅ | ❌ | ❌ | 819 | 1,180 | 2,316 | 31% | 65% |
| 1162 | 2401.05713 | q-fin | 13 | 10 | 0.388 | ✅ | ❌ | ❌ | 2,009 | 2,147 | 2,316 | 6% | 13% |
| 1163 | 2401.05713 | q-fin | 14 | 7 | 0.310 | ✅ | ❌ | ❌ | 1,020 | 1,604 | 2,316 | 36% | 56% |
| 1164 | 2401.05713 | q-fin | 20 | 11 | 0.199 | ❌ | ❌ | ❌ | 1,375 | 1,817 | 2,316 | 24% | 41% |
| 1165 | 2401.05713 | q-fin | 17 | 9 | 0.209 | ❌ | ❌ | ❌ | 1,326 | 1,663 | 2,316 | 20% | 43% |
| 1166 | 2410.22346 | q-fin | 12 | 8 | 0.574 | ✅ | ✅ | ❌ | 2,009 | 3,034 | 2,531 | 34% | 21% |
| 1167 | 2410.22346 | q-fin | 9 | 5 | 0.602 | ✅ | ✅ | ❌ | 1,242 | 1,984 | 2,531 | 37% | 51% |
| 1168 | 2410.22346 | q-fin | 12 | 9 | 0.462 | ✅ | ❌ | ❌ | 1,453 | 2,329 | 2,531 | 38% | 43% |
| 1169 | 2410.22346 | q-fin | 13 | 7 | 0.211 | ❌ | ❌ | ❌ | 1,372 | 3,549 | 2,531 | 61% | 46% |
| 1170 | 2410.22346 | q-fin | 14 | 8 | 0.486 | ✅ | ❌ | ❌ | 894 | 2,246 | 2,531 | 60% | 65% |
| 1171 | 2410.22346 | q-fin | 17 | 9 | 0.913 | ✅ | ✅ | ✅ | 769 | 984 | 2,531 | 22% | 70% |
| 1172 | 2411.08145 | q-fin | 10 | 5 | 0.340 | ✅ | ❌ | ❌ | 705 | 1,208 | 2,531 | 42% | 72% |
| 1173 | 2411.08145 | q-fin | 4 | 4 | 0.889 | ✅ | ✅ | ✅ | 4,894 | 4,894 | 2,531 | 0% | -93% |
| 1174 | 2411.08145 | q-fin | 9 | 5 | 0.504 | ✅ | ✅ | ❌ | 2,583 | 2,743 | 2,531 | 6% | -2% |
| 1175 | 2411.08145 | q-fin | 4 | 2 | 0.075 | ❌ | ❌ | ❌ | 85 | 4,605 | 2,531 | 98% | 97% |
| 1176 | 2411.08145 | q-fin | 4 | 2 | 0.403 | ✅ | ❌ | ❌ | 2,154 | 4,226 | 2,531 | 49% | 15% |
| 1177 | 2411.08145 | q-fin | 8 | 6 | 0.348 | ✅ | ❌ | ❌ | 666 | 2,986 | 2,531 | 78% | 74% |
| 1178 | 2411.08145 | q-fin | 4 | 3 | 0.373 | ✅ | ❌ | ❌ | 2,308 | 4,439 | 2,531 | 48% | 9% |
| 1179 | 2411.08145 | q-fin | 4 | 2 | 0.112 | ❌ | ❌ | ❌ | 161 | 4,246 | 2,531 | 96% | 94% |
| 1180 | 2411.08382 | q-fin | 20 | 11 | 0.038 | ❌ | ❌ | ❌ | 632 | 1,137 | 2,531 | 44% | 75% |
| 1181 | 2411.08382 | q-fin | 15 | 8 | 0.479 | ✅ | ❌ | ❌ | 476 | 1,008 | 2,531 | 53% | 81% |
| 1182 | 2411.08382 | q-fin | 24 | 12 | 0.788 | ✅ | ✅ | ✅ | 1,763 | 2,027 | 2,531 | 13% | 30% |
| 1183 | 2411.08382 | q-fin | 12 | 6 | 0.409 | ✅ | ❌ | ❌ | 1,300 | 2,027 | 2,531 | 36% | 49% |
| 1184 | 2411.08382 | q-fin | 9 | 7 | 0.734 | ✅ | ✅ | ✅ | 3,131 | 3,154 | 2,531 | 1% | -24% |
| 1185 | 2411.08382 | q-fin | 11 | 8 | 0.413 | ✅ | ❌ | ❌ | 812 | 986 | 2,531 | 18% | 68% |
| 1186 | 2411.08382 | q-fin | 11 | 6 | 0.264 | ✅ | ❌ | ❌ | 436 | 1,899 | 2,531 | 77% | 83% |
| 1187 | 2411.08382 | q-fin | 11 | 6 | 0.355 | ✅ | ❌ | ❌ | 244 | 2,341 | 2,531 | 90% | 90% |
| 1188 | 2411.08804 | q-fin | 9 | 5 | 0.802 | ✅ | ✅ | ✅ | 3,888 | 3,953 | 2,531 | 2% | -54% |
| 1189 | 2411.08804 | q-fin | 13 | 7 | 0.556 | ✅ | ✅ | ❌ | 473 | 1,255 | 2,531 | 62% | 81% |
| 1190 | 2411.08804 | q-fin | 29 | 15 | 0.433 | ✅ | ❌ | ❌ | 666 | 1,240 | 2,531 | 46% | 74% |
| 1191 | 2411.08804 | q-fin | 8 | 4 | 0.798 | ✅ | ✅ | ✅ | 1,179 | 1,927 | 2,531 | 39% | 53% |
| 1192 | 2411.08804 | q-fin | 20 | 10 | 0.759 | ✅ | ✅ | ✅ | 1,015 | 1,165 | 2,531 | 13% | 60% |
| 1193 | 2411.08804 | q-fin | 15 | 10 | 0.320 | ✅ | ❌ | ❌ | 816 | 1,192 | 2,531 | 32% | 68% |
| 1194 | 2411.08804 | q-fin | 8 | 4 | 0.585 | ✅ | ✅ | ❌ | 893 | 1,656 | 2,531 | 46% | 65% |
| 1195 | 2411.08804 | q-fin | 18 | 9 | 0.549 | ✅ | ✅ | ❌ | 687 | 864 | 2,531 | 20% | 73% |
| 1196 | 2412.12458 | q-fin | 4 | 2 | 0.019 | ❌ | ❌ | ❌ | 27 | 4,738 | 2,531 | 99% | 99% |
| 1197 | 2412.12458 | q-fin | 4 | 2 | 0.799 | ✅ | ✅ | ✅ | 2,168 | 3,840 | 2,531 | 44% | 14% |
| 1198 | 2412.12458 | q-fin | 4 | 2 | 0.459 | ✅ | ❌ | ❌ | 2,409 | 2,592 | 2,531 | 7% | 5% |
| 1199 | 2412.12458 | q-fin | 4 | 2 | 0.026 | ❌ | ❌ | ❌ | 1,670 | 3,783 | 2,531 | 56% | 34% |
| 1200 | 2412.12458 | q-fin | 7 | 4 | 0.395 | ✅ | ❌ | ❌ | 246 | 913 | 2,531 | 73% | 90% |
| 1201 | 2412.12458 | q-fin | 4 | 3 | 0.448 | ✅ | ❌ | ❌ | 2,422 | 4,723 | 2,531 | 49% | 4% |
| 1202 | 2412.12458 | q-fin | 24 | 12 | 0.534 | ✅ | ✅ | ❌ | 438 | 770 | 2,531 | 43% | 83% |
| 1203 | 2412.12458 | q-fin | 12 | 6 | 0.156 | ❌ | ❌ | ❌ | 414 | 555 | 2,531 | 25% | 84% |
| 1204 | 2412.13101 | q-fin | 7 | 4 | 0.252 | ✅ | ❌ | ❌ | 834 | 992 | 2,316 | 16% | 64% |
| 1205 | 2412.13101 | q-fin | 4 | 2 | 0.409 | ✅ | ❌ | ❌ | 141 | 3,034 | 2,316 | 95% | 94% |
| 1206 | 2412.13101 | q-fin | 8 | 4 | 0.928 | ✅ | ✅ | ✅ | 296 | 348 | 2,316 | 15% | 87% |
| 1207 | 2412.13101 | q-fin | 7 | 5 | 0.554 | ✅ | ✅ | ❌ | 673 | 771 | 2,316 | 13% | 71% |
| 1208 | 2412.13101 | q-fin | 11 | 6 | 0.111 | ❌ | ❌ | ❌ | 540 | 789 | 2,316 | 32% | 77% |
| 1209 | 2412.13101 | q-fin | 14 | 7 | 0.576 | ✅ | ✅ | ❌ | 496 | 773 | 2,316 | 36% | 79% |
| 1210 | 2412.13101 | q-fin | 13 | 7 | 0.524 | ✅ | ✅ | ❌ | 382 | 560 | 2,316 | 32% | 84% |
| 1211 | 2412.13101 | q-fin | 13 | 7 | 0.573 | ✅ | ✅ | ❌ | 479 | 756 | 2,316 | 37% | 79% |
| 1212 | 2412.16122 | q-fin | 4 | 3 | 0.547 | ✅ | ✅ | ❌ | 1,708 | 1,772 | 2,531 | 4% | 33% |
| 1213 | 2412.16122 | q-fin | 5 | 3 | 0.381 | ✅ | ❌ | ❌ | 351 | 1,289 | 2,531 | 73% | 86% |
| 1214 | 2412.16122 | q-fin | 5 | 3 | 0.540 | ✅ | ✅ | ❌ | 335 | 1,282 | 2,531 | 74% | 87% |
| 1215 | 2412.16122 | q-fin | 7 | 4 | 0.452 | ✅ | ❌ | ❌ | 543 | 803 | 2,531 | 32% | 79% |
| 1216 | 2412.16122 | q-fin | 5 | 4 | 0.531 | ✅ | ✅ | ❌ | 1,031 | 1,176 | 2,531 | 12% | 59% |
| 1217 | 2412.16122 | q-fin | 5 | 4 | 0.301 | ✅ | ❌ | ❌ | 843 | 2,105 | 2,531 | 60% | 67% |
| 1218 | 2412.16122 | q-fin | 4 | 2 | 0.390 | ✅ | ❌ | ❌ | 248 | 1,383 | 2,531 | 82% | 90% |
| 1219 | 2412.16122 | q-fin | 5 | 4 | 0.348 | ✅ | ❌ | ❌ | 440 | 1,313 | 2,531 | 66% | 83% |
| 1220 | 2412.16160 | q-fin | 9 | 5 | 0.413 | ✅ | ❌ | ❌ | 352 | 2,823 | 2,531 | 88% | 86% |
| 1221 | 2412.16160 | q-fin | 17 | 9 | 0.392 | ✅ | ❌ | ❌ | 1,074 | 1,335 | 2,531 | 20% | 58% |
| 1222 | 2412.16160 | q-fin | 26 | 13 | 0.182 | ❌ | ❌ | ❌ | 1,007 | 1,652 | 2,531 | 39% | 60% |
| 1223 | 2412.16160 | q-fin | 12 | 6 | 0.669 | ✅ | ✅ | ❌ | 754 | 1,002 | 2,531 | 25% | 70% |
| 1224 | 2412.16160 | q-fin | 40 | 20 | 0.147 | ❌ | ❌ | ❌ | 921 | 1,481 | 2,531 | 38% | 64% |
| 1225 | 2412.16160 | q-fin | 9 | 5 | 0.939 | ✅ | ✅ | ✅ | 731 | 1,484 | 2,531 | 51% | 71% |
| 1226 | 2412.16160 | q-fin | 9 | 5 | 0.805 | ✅ | ✅ | ✅ | 668 | 911 | 2,531 | 27% | 74% |
| 1227 | 2412.16927 | q-fin | 10 | 5 | 0.851 | ✅ | ✅ | ✅ | 794 | 1,420 | 2,531 | 44% | 69% |
| 1228 | 2412.16927 | q-fin | 23 | 13 | 0.715 | ✅ | ✅ | ✅ | 2,085 | 2,161 | 2,531 | 4% | 18% |
| 1229 | 2412.16927 | q-fin | 6 | 5 | 0.797 | ✅ | ✅ | ✅ | 3,043 | 3,062 | 2,531 | 1% | -20% |
| 1230 | 2412.16927 | q-fin | 8 | 4 | 0.205 | ❌ | ❌ | ❌ | 248 | 808 | 2,531 | 69% | 90% |
| 1231 | 2412.16927 | q-fin | 7 | 4 | 0.782 | ✅ | ✅ | ✅ | 3,074 | 3,121 | 2,531 | 2% | -21% |
| 1232 | 2412.16927 | q-fin | 9 | 5 | 0.305 | ✅ | ❌ | ❌ | 470 | 592 | 2,531 | 21% | 81% |
| 1233 | 2412.16927 | q-fin | 3 | 2 | 0.735 | ✅ | ✅ | ✅ | 374 | 453 | 2,531 | 17% | 85% |
| 1234 | 2412.16927 | q-fin | 8 | 4 | 0.654 | ✅ | ✅ | ❌ | 387 | 458 | 2,531 | 16% | 85% |
| 1235 | 2309.06983 | stat | 5 | 3 | 0.160 | ❌ | ❌ | ❌ | 376 | 411 | 2,531 | 9% | 85% |
| 1236 | 2309.06983 | stat | 4 | 3 | 0.768 | ✅ | ✅ | ✅ | 419 | 422 | 2,531 | 1% | 83% |
| 1237 | 2309.06983 | stat | 6 | 3 | 0.420 | ✅ | ❌ | ❌ | 200 | 399 | 2,531 | 50% | 92% |
| 1238 | 2309.06983 | stat | 7 | 4 | 0.219 | ❌ | ❌ | ❌ | 199 | 383 | 2,531 | 48% | 92% |
| 1239 | 2309.06983 | stat | 7 | 6 | 0.559 | ✅ | ✅ | ❌ | 349 | 352 | 2,531 | 1% | 86% |
| 1240 | 2309.06983 | stat | 6 | 4 | 0.717 | ✅ | ✅ | ✅ | 266 | 317 | 2,531 | 16% | 89% |
| 1241 | 2309.06983 | stat | 7 | 6 | 0.672 | ✅ | ✅ | ❌ | 303 | 337 | 2,531 | 10% | 88% |
| 1242 | 2309.06983 | stat | 5 | 3 | 0.950 | ✅ | ✅ | ✅ | 387 | 391 | 2,531 | 1% | 85% |
| 1243 | 2312.12645 | stat | 4 | 2 | 0.476 | ✅ | ❌ | ❌ | 430 | 1,961 | 2,316 | 78% | 81% |
| 1244 | 2312.12645 | stat | 5 | 4 | 0.717 | ✅ | ✅ | ✅ | 1,766 | 1,774 | 2,316 | 0% | 24% |
| 1245 | 2312.12645 | stat | 25 | 13 | 0.966 | ✅ | ✅ | ✅ | 555 | 817 | 2,316 | 32% | 76% |
| 1246 | 2312.12645 | stat | 8 | 4 | 0.950 | ✅ | ✅ | ✅ | 622 | 800 | 2,316 | 22% | 73% |
| 1247 | 2312.12645 | stat | 7 | 5 | 0.935 | ✅ | ✅ | ✅ | 1,335 | 1,467 | 2,316 | 9% | 42% |
| 1248 | 2312.12645 | stat | 8 | 4 | 0.481 | ✅ | ❌ | ❌ | 541 | 597 | 2,316 | 9% | 77% |
| 1249 | 2405.20601 | stat | 5 | 3 | 0.428 | ✅ | ❌ | ❌ | 1,944 | 2,198 | 2,531 | 12% | 23% |
| 1250 | 2405.20601 | stat | 5 | 4 | 0.657 | ✅ | ✅ | ❌ | 1,951 | 1,991 | 2,531 | 2% | 23% |
| 1251 | 2405.20601 | stat | 7 | 4 | 0.494 | ✅ | ❌ | ❌ | 2,131 | 2,280 | 2,531 | 7% | 16% |
| 1252 | 2405.20601 | stat | 6 | 5 | 0.589 | ✅ | ✅ | ❌ | 555 | 567 | 2,531 | 2% | 78% |
| 1253 | 2405.20601 | stat | 6 | 4 | 0.395 | ✅ | ❌ | ❌ | 465 | 1,719 | 2,531 | 73% | 82% |
| 1254 | 2405.20601 | stat | 4 | 2 | 0.591 | ✅ | ✅ | ❌ | 512 | 858 | 2,531 | 40% | 80% |
| 1255 | 2405.20601 | stat | 6 | 4 | 0.266 | ✅ | ❌ | ❌ | 333 | 2,038 | 2,531 | 84% | 87% |
| 1256 | 2405.20601 | stat | 6 | 3 | 0.466 | ✅ | ❌ | ❌ | 389 | 2,008 | 2,531 | 81% | 85% |
| 1257 | 2407.10577 | stat | 12 | 7 | 0.584 | ✅ | ✅ | ❌ | 722 | 840 | 2,316 | 14% | 69% |
| 1258 | 2409.14197 | stat | 11 | 6 | 0.180 | ❌ | ❌ | ❌ | 347 | 2,257 | 2,531 | 85% | 86% |
| 1259 | 2409.14197 | stat | 7 | 4 | 0.852 | ✅ | ✅ | ✅ | 1,811 | 1,869 | 2,531 | 3% | 28% |
| 1260 | 2409.14197 | stat | 8 | 5 | 0.573 | ✅ | ✅ | ❌ | 1,935 | 1,974 | 2,531 | 2% | 24% |
| 1261 | 2409.14197 | stat | 7 | 4 | 0.924 | ✅ | ✅ | ✅ | 3,350 | 3,474 | 2,531 | 4% | -32% |
| 1262 | 2409.14197 | stat | 7 | 4 | 0.971 | ✅ | ✅ | ✅ | 421 | 456 | 2,531 | 8% | 83% |
| 1263 | 2409.14197 | stat | 6 | 3 | 0.863 | ✅ | ✅ | ✅ | 1,826 | 1,888 | 2,531 | 3% | 28% |
| 1264 | 2409.14197 | stat | 14 | 7 | 0.754 | ✅ | ✅ | ✅ | 343 | 464 | 2,531 | 26% | 86% |
| 1265 | 2410.12930 | stat | 7 | 5 | 0.503 | ✅ | ✅ | ❌ | 660 | 777 | 2,531 | 15% | 74% |
| 1266 | 2410.12930 | stat | 6 | 3 | 0.797 | ✅ | ✅ | ✅ | 507 | 551 | 2,531 | 8% | 80% |
| 1267 | 2410.12930 | stat | 5 | 3 | 0.661 | ✅ | ✅ | ❌ | 733 | 792 | 2,531 | 7% | 71% |
| 1268 | 2410.12930 | stat | 6 | 5 | 0.570 | ✅ | ✅ | ❌ | 504 | 512 | 2,531 | 2% | 80% |
| 1269 | 2410.12930 | stat | 6 | 3 | 0.636 | ✅ | ✅ | ❌ | 369 | 466 | 2,531 | 21% | 85% |
| 1270 | 2410.12930 | stat | 4 | 4 | 0.924 | ✅ | ✅ | ✅ | 716 | 716 | 2,531 | 0% | 72% |
| 1271 | 2410.12930 | stat | 5 | 4 | 0.712 | ✅ | ✅ | ✅ | 524 | 586 | 2,531 | 11% | 79% |
| 1272 | 2410.12930 | stat | 9 | 6 | 0.850 | ✅ | ✅ | ✅ | 476 | 528 | 2,531 | 10% | 81% |
| 1273 | 2411.04729 | stat | 7 | 4 | 0.440 | ✅ | ❌ | ❌ | 2,220 | 2,257 | 2,316 | 2% | 4% |
| 1274 | 2411.04729 | stat | 7 | 5 | 0.389 | ✅ | ❌ | ❌ | 644 | 780 | 2,316 | 17% | 72% |
| 1275 | 2411.04729 | stat | 9 | 6 | 0.524 | ✅ | ✅ | ❌ | 685 | 918 | 2,316 | 25% | 70% |
| 1276 | 2411.04729 | stat | 9 | 5 | 0.073 | ❌ | ❌ | ❌ | 314 | 1,214 | 2,316 | 74% | 86% |
| 1277 | 2411.04729 | stat | 7 | 4 | 0.565 | ✅ | ✅ | ❌ | 315 | 1,226 | 2,316 | 74% | 86% |
| 1278 | 2411.04729 | stat | 5 | 3 | 0.336 | ✅ | ❌ | ❌ | 577 | 1,979 | 2,316 | 71% | 75% |
| 1279 | 2411.04729 | stat | 6 | 3 | 0.000 | ❌ | ❌ | ❌ | 266 | 1,072 | 2,316 | 75% | 89% |
| 1280 | 2411.04729 | stat | 13 | 7 | 0.675 | ✅ | ✅ | ❌ | 691 | 912 | 2,316 | 24% | 70% |
| 1281 | 2412.10296 | stat | 14 | 8 | 0.484 | ✅ | ❌ | ❌ | 813 | 961 | 2,316 | 15% | 65% |
| 1282 | 2412.10296 | stat | 11 | 6 | 0.754 | ✅ | ✅ | ✅ | 711 | 734 | 2,316 | 3% | 69% |
| 1283 | 2412.10296 | stat | 11 | 6 | 0.404 | ✅ | ❌ | ❌ | 860 | 927 | 2,316 | 7% | 63% |
| 1284 | 2412.10296 | stat | 15 | 8 | 0.710 | ✅ | ✅ | ✅ | 640 | 976 | 2,316 | 34% | 72% |
| 1285 | 2412.10296 | stat | 10 | 6 | 0.529 | ✅ | ✅ | ❌ | 502 | 1,008 | 2,316 | 50% | 78% |
| 1286 | 2412.10296 | stat | 20 | 14 | 0.266 | ✅ | ❌ | ❌ | 756 | 1,011 | 2,316 | 25% | 67% |
| 1287 | 2412.10296 | stat | 23 | 12 | 0.109 | ❌ | ❌ | ❌ | 590 | 1,120 | 2,316 | 47% | 75% |
| 1288 | 2412.10296 | stat | 8 | 4 | 0.317 | ✅ | ❌ | ❌ | 838 | 992 | 2,316 | 16% | 64% |
| 1289 | 2412.11303 | stat | 9 | 5 | 0.502 | ✅ | ✅ | ❌ | 1,894 | 2,220 | 2,531 | 15% | 25% |
| 1290 | 2412.11303 | stat | 10 | 5 | 0.448 | ✅ | ❌ | ❌ | 2,536 | 3,033 | 2,531 | 16% | -0% |
| 1291 | 2412.11303 | stat | 8 | 5 | 0.568 | ✅ | ✅ | ❌ | 597 | 1,365 | 2,531 | 56% | 76% |
| 1292 | 2412.11303 | stat | 13 | 9 | 0.243 | ❌ | ❌ | ❌ | 772 | 1,025 | 2,531 | 25% | 69% |
| 1293 | 2412.11303 | stat | 10 | 5 | 0.635 | ✅ | ✅ | ❌ | 758 | 1,005 | 2,531 | 25% | 70% |
| 1294 | 2412.11303 | stat | 10 | 9 | 0.447 | ✅ | ❌ | ❌ | 1,129 | 1,188 | 2,531 | 5% | 55% |
| 1295 | 2412.11303 | stat | 10 | 8 | 0.943 | ✅ | ✅ | ✅ | 761 | 869 | 2,531 | 12% | 70% |
| 1296 | 2412.11303 | stat | 8 | 4 | 0.794 | ✅ | ✅ | ✅ | 793 | 889 | 2,531 | 11% | 69% |
| 1297 | 2412.15633 | stat | 11 | 6 | 0.259 | ✅ | ❌ | ❌ | 993 | 1,542 | 2,316 | 36% | 57% |
| 1298 | 2412.15633 | stat | 10 | 6 | 0.486 | ✅ | ❌ | ❌ | 1,118 | 1,243 | 2,316 | 10% | 52% |
| 1299 | 2412.15633 | stat | 5 | 3 | 0.753 | ✅ | ✅ | ✅ | 2,044 | 2,079 | 2,316 | 2% | 12% |
| 1300 | 2412.15633 | stat | 11 | 6 | 0.470 | ✅ | ❌ | ❌ | 881 | 1,224 | 2,316 | 28% | 62% |
| 1301 | 2412.15633 | stat | 13 | 7 | 0.232 | ❌ | ❌ | ❌ | 735 | 1,180 | 2,316 | 38% | 68% |
| 1302 | 2412.15633 | stat | 10 | 5 | 0.203 | ❌ | ❌ | ❌ | 457 | 1,296 | 2,316 | 65% | 80% |
| 1303 | 2412.15633 | stat | 9 | 6 | 0.862 | ✅ | ✅ | ✅ | 1,380 | 1,639 | 2,316 | 16% | 40% |
| 1304 | 2412.15633 | stat | 7 | 4 | 0.517 | ✅ | ✅ | ❌ | 1,468 | 1,545 | 2,316 | 5% | 37% |
| 1305 | 2311.07631 | cs | 7 | 4 | 0.000 | ❌ | ❌ | ❌ | 444 | 692 | 2,531 | 36% | 82% |
| 1306 | 2311.07631 | cs | 6 | 3 | 0.029 | ❌ | ❌ | ❌ | 312 | 2,077 | 2,531 | 85% | 88% |
| 1307 | 2311.07631 | cs | 6 | 3 | 0.281 | ✅ | ❌ | ❌ | 312 | 2,077 | 2,531 | 85% | 88% |
| 1308 | 2311.07631 | cs | 6 | 5 | 0.642 | ✅ | ✅ | ❌ | 2,073 | 2,077 | 2,531 | 0% | 18% |
| 1309 | 2405.09360 | econ | 21 | 11 | 0.000 | ❌ | ❌ | ❌ | 901 | 1,916 | 2,531 | 53% | 64% |
| 1310 | 2405.09360 | econ | 28 | 15 | 0.193 | ❌ | ❌ | ❌ | 959 | 1,589 | 2,531 | 40% | 62% |
| 1311 | 2405.09360 | econ | 37 | 19 | 0.298 | ✅ | ❌ | ❌ | 970 | 1,446 | 2,531 | 33% | 62% |
| 1312 | 2405.09360 | econ | 28 | 15 | 0.348 | ✅ | ❌ | ❌ | 959 | 1,589 | 2,531 | 40% | 62% |
| 1313 | 2406.05299 | econ | 7 | 5 | 0.560 | ✅ | ✅ | ❌ | 965 | 1,022 | 2,316 | 6% | 58% |
| 1314 | 2406.05299 | econ | 10 | 5 | 0.277 | ✅ | ❌ | ❌ | 170 | 453 | 2,316 | 62% | 93% |
| 1315 | 2406.05299 | econ | 15 | 8 | 0.239 | ❌ | ❌ | ❌ | 478 | 744 | 2,316 | 36% | 79% |
| 1316 | 2406.05299 | econ | 13 | 8 | 0.140 | ❌ | ❌ | ❌ | 719 | 1,219 | 2,316 | 41% | 69% |
| 1317 | 2406.11528 | econ | 16 | 9 | 0.223 | ❌ | ❌ | ❌ | 937 | 1,518 | 2,531 | 38% | 63% |
| 1318 | 2406.11528 | econ | 17 | 10 | 0.294 | ✅ | ❌ | ❌ | 805 | 1,293 | 2,531 | 38% | 68% |
| 1319 | 2406.11528 | econ | 18 | 9 | 0.061 | ❌ | ❌ | ❌ | 273 | 691 | 2,531 | 60% | 89% |
| 1320 | 2406.11528 | econ | 17 | 10 | 0.383 | ✅ | ❌ | ❌ | 767 | 1,293 | 2,531 | 41% | 70% |
| 1321 | 2408.09618 | econ | 8 | 5 | 0.075 | ❌ | ❌ | ❌ | 320 | 395 | 2,531 | 19% | 87% |
| 1322 | 2408.09618 | econ | 7 | 4 | 0.000 | ❌ | ❌ | ❌ | 236 | 512 | 2,531 | 54% | 91% |
| 1323 | 2408.09618 | econ | 7 | 5 | 0.616 | ✅ | ✅ | ❌ | 490 | 512 | 2,531 | 4% | 81% |
| 1324 | 2408.09618 | econ | 8 | 4 | 0.111 | ❌ | ❌ | ❌ | 286 | 395 | 2,531 | 28% | 89% |
| 1325 | 2408.14349 | cs | 5 | 3 | 0.657 | ✅ | ✅ | ❌ | 1,547 | 1,576 | 2,531 | 2% | 39% |
| 1326 | 2408.14349 | cs | 5 | 3 | 0.794 | ✅ | ✅ | ✅ | 1,547 | 1,576 | 2,531 | 2% | 39% |
| 1327 | 2408.14349 | cs | 7 | 4 | 0.146 | ❌ | ❌ | ❌ | 601 | 825 | 2,531 | 27% | 76% |
| 1328 | 2408.14349 | cs | 7 | 4 | 0.187 | ❌ | ❌ | ❌ | 601 | 825 | 2,531 | 27% | 76% |
| 1329 | 2409.08773 | econ | 6 | 4 | 0.059 | ❌ | ❌ | ❌ | 246 | 1,591 | 2,531 | 85% | 90% |
| 1330 | 2409.08773 | econ | 23 | 13 | 0.090 | ❌ | ❌ | ❌ | 570 | 657 | 2,531 | 13% | 77% |
| 1331 | 2409.08773 | econ | 4 | 2 | 0.000 | ❌ | ❌ | ❌ | 112 | 3,332 | 2,531 | 97% | 96% |
| 1332 | 2409.08773 | econ | 6 | 3 | 0.106 | ❌ | ❌ | ❌ | 125 | 2,834 | 2,531 | 96% | 95% |
| 1333 | 2410.14317 | econ | 17 | 9 | 0.124 | ❌ | ❌ | ❌ | 525 | 928 | 2,531 | 43% | 79% |
| 1334 | 2410.14317 | econ | 9 | 6 | 0.332 | ✅ | ❌ | ❌ | 601 | 895 | 2,531 | 33% | 76% |
| 1335 | 2410.14317 | econ | 5 | 3 | 0.541 | ✅ | ✅ | ❌ | 69 | 1,248 | 2,531 | 94% | 97% |
| 1336 | 2410.14317 | econ | 10 | 5 | 0.128 | ❌ | ❌ | ❌ | 315 | 975 | 2,531 | 68% | 88% |
| 1337 | 2411.15797 | econ | 13 | 7 | 0.231 | ❌ | ❌ | ❌ | 1,150 | 1,767 | 2,531 | 35% | 55% |
| 1338 | 2411.15797 | econ | 3 | 2 | 0.546 | ✅ | ✅ | ❌ | 2,570 | 2,594 | 2,531 | 1% | -2% |
| 1339 | 2411.15797 | econ | 4 | 2 | 0.647 | ✅ | ✅ | ❌ | 1,030 | 1,053 | 2,531 | 2% | 59% |
| 1340 | 2411.15797 | econ | 9 | 5 | 0.225 | ❌ | ❌ | ❌ | 1,230 | 1,242 | 2,531 | 1% | 51% |
| 1341 | 2411.19857 | econ | 10 | 5 | 0.080 | ❌ | ❌ | ❌ | 1,035 | 1,250 | 2,316 | 17% | 55% |
| 1342 | 2411.19857 | econ | 17 | 10 | 0.048 | ❌ | ❌ | ❌ | 751 | 1,023 | 2,316 | 27% | 68% |
| 1343 | 2411.19857 | econ | 17 | 11 | 0.113 | ❌ | ❌ | ❌ | 807 | 1,023 | 2,316 | 21% | 65% |
| 1344 | 2411.19857 | econ | 9 | 5 | 0.213 | ❌ | ❌ | ❌ | 654 | 1,029 | 2,316 | 36% | 72% |
| 1345 | 2412.07948 | eess | 18 | 11 | 0.666 | ✅ | ✅ | ❌ | 1,784 | 2,812 | 2,531 | 37% | 30% |
| 1346 | 2412.07948 | eess | 13 | 7 | 0.371 | ✅ | ❌ | ❌ | 1,686 | 1,908 | 2,531 | 12% | 33% |
| 1347 | 2412.07948 | eess | 13 | 7 | 0.131 | ❌ | ❌ | ❌ | 696 | 1,908 | 2,531 | 64% | 73% |
| 1348 | 2412.07948 | eess | 18 | 10 | 0.493 | ✅ | ❌ | ❌ | 1,683 | 2,812 | 2,531 | 40% | 34% |
| 1349 | 2412.09651 | cs | 5 | 3 | 0.297 | ✅ | ❌ | ❌ | 621 | 2,245 | 2,316 | 72% | 73% |
| 1350 | 2412.09651 | cs | 12 | 7 | 0.070 | ❌ | ❌ | ❌ | 350 | 1,753 | 2,316 | 80% | 85% |
| 1351 | 2412.09651 | cs | 12 | 7 | 0.521 | ✅ | ✅ | ❌ | 1,561 | 1,753 | 2,316 | 11% | 33% |
| 1352 | 2412.09651 | cs | 8 | 5 | 0.552 | ✅ | ✅ | ❌ | 708 | 882 | 2,316 | 20% | 69% |
| 1353 | 2412.10129 | cs | 6 | 3 | 0.084 | ❌ | ❌ | ❌ | 377 | 1,466 | 2,531 | 74% | 85% |
| 1354 | 2412.10129 | cs | 6 | 3 | 0.440 | ✅ | ❌ | ❌ | 1,955 | 2,191 | 2,531 | 11% | 23% |
| 1355 | 2412.10129 | cs | 6 | 3 | 0.000 | ❌ | ❌ | ❌ | 305 | 2,143 | 2,531 | 86% | 88% |
| 1356 | 2412.10129 | cs | 5 | 3 | 0.515 | ✅ | ✅ | ❌ | 319 | 794 | 2,531 | 60% | 87% |
| 1357 | 2412.10649 | eess | 15 | 8 | 0.433 | ✅ | ❌ | ❌ | 781 | 2,276 | 2,531 | 66% | 69% |
| 1358 | 2412.10649 | eess | 14 | 7 | 0.531 | ✅ | ✅ | ❌ | 1,232 | 1,903 | 2,531 | 35% | 51% |
| 1359 | 2412.10649 | eess | 8 | 4 | 0.100 | ❌ | ❌ | ❌ | 858 | 3,795 | 2,531 | 77% | 66% |
| 1360 | 2412.10649 | eess | 15 | 8 | 0.511 | ✅ | ✅ | ❌ | 1,332 | 2,276 | 2,531 | 41% | 47% |
| 1361 | 2412.11719 | cs | 2 | 1 | 0.926 | ✅ | ✅ | ✅ | 0 | 1,032 | 2,318 | 100% | 100% |
| 1362 | 2412.11719 | cs | 2 | 1 | 0.868 | ✅ | ✅ | ✅ | 0 | 970 | 2,318 | 100% | 100% |
| 1363 | 2412.11719 | cs | 2 | 2 | 0.564 | ✅ | ✅ | ❌ | 1,983 | 1,983 | 2,318 | 0% | 14% |
| 1364 | 2412.11719 | cs | 2 | 1 | 0.895 | ✅ | ✅ | ✅ | 0 | 1,032 | 2,318 | 100% | 100% |
| 1365 | 2412.13786 | eess | 12 | 6 | 0.410 | ✅ | ❌ | ❌ | 1,892 | 2,191 | 2,531 | 14% | 25% |
| 1366 | 2412.13786 | eess | 22 | 13 | 0.161 | ❌ | ❌ | ❌ | 1,120 | 1,470 | 2,531 | 24% | 56% |
| 1367 | 2412.13786 | eess | 12 | 8 | 0.455 | ✅ | ❌ | ❌ | 1,521 | 2,123 | 2,531 | 28% | 40% |
| 1368 | 2412.13786 | eess | 22 | 13 | 0.086 | ❌ | ❌ | ❌ | 1,120 | 1,470 | 2,531 | 24% | 56% |
| 1369 | 2412.15322 | eess | 2 | 2 | 0.655 | ✅ | ✅ | ❌ | 2,693 | 2,693 | 2,531 | 0% | -6% |
| 1370 | 2412.15322 | eess | 10 | 5 | 0.240 | ❌ | ❌ | ❌ | 594 | 2,865 | 2,531 | 79% | 77% |
| 1371 | 2412.15322 | eess | 5 | 3 | 0.386 | ✅ | ❌ | ❌ | 1,272 | 4,349 | 2,531 | 71% | 50% |
| 1372 | 2412.15322 | eess | 15 | 8 | 0.372 | ✅ | ❌ | ❌ | 900 | 1,220 | 2,531 | 26% | 64% |
| 1373 | 2412.16977 | eess | 15 | 10 | 0.592 | ✅ | ✅ | ❌ | 2,212 | 2,645 | 2,531 | 16% | 13% |
| 1374 | 2412.16977 | eess | 13 | 7 | 0.654 | ✅ | ✅ | ❌ | 842 | 1,204 | 2,531 | 30% | 67% |
| 1375 | 2412.16977 | eess | 15 | 8 | 0.664 | ✅ | ✅ | ❌ | 1,104 | 1,600 | 2,531 | 31% | 56% |
| 1376 | 2412.16977 | eess | 15 | 10 | 0.574 | ✅ | ✅ | ❌ | 1,566 | 1,600 | 2,531 | 2% | 38% |
| 1377 | 2412.17966 | cs | 16 | 8 | 0.000 | ❌ | ❌ | ❌ | 975 | 2,147 | 2,531 | 55% | 61% |
| 1378 | 2412.17966 | cs | 16 | 9 | 0.076 | ❌ | ❌ | ❌ | 1,034 | 2,147 | 2,531 | 52% | 59% |
| 1379 | 2412.17966 | cs | 14 | 8 | 0.056 | ❌ | ❌ | ❌ | 1,280 | 2,640 | 2,531 | 52% | 49% |
| 1380 | 2412.17966 | cs | 16 | 8 | 0.208 | ❌ | ❌ | ❌ | 1,973 | 4,015 | 2,531 | 51% | 22% |
| 1381 | 2412.18619 | eess | 4 | 2 | 0.000 | ❌ | ❌ | ❌ | 216 | 3,134 | 2,210 | 93% | 90% |
| 1382 | 2412.18619 | eess | 6 | 3 | 0.569 | ✅ | ✅ | ❌ | 1,307 | 2,523 | 2,210 | 48% | 41% |
| 1383 | 2412.18619 | eess | 9 | 5 | 0.433 | ✅ | ❌ | ❌ | 1,093 | 1,338 | 2,210 | 18% | 51% |
| 1384 | 2412.18619 | eess | 4 | 2 | 0.000 | ❌ | ❌ | ❌ | 158 | 1,863 | 2,210 | 92% | 93% |
| 1385 | 2412.18823 | cs | 19 | 10 | 0.198 | ❌ | ❌ | ❌ | 550 | 996 | 2,531 | 45% | 78% |
| 1386 | 2412.18823 | cs | 3 | 2 | 0.753 | ✅ | ✅ | ✅ | 1,887 | 1,888 | 2,531 | 0% | 25% |
| 1387 | 2412.18823 | cs | 3 | 2 | 0.936 | ✅ | ✅ | ✅ | 1,886 | 1,888 | 2,531 | 0% | 25% |
| 1388 | 2412.18823 | cs | 5 | 4 | 0.593 | ✅ | ✅ | ❌ | 1,965 | 2,252 | 2,531 | 13% | 22% |
| 1389 | 2412.18955 | eess | 12 | 7 | 0.700 | ✅ | ✅ | ❌ | 1,099 | 2,815 | 2,531 | 61% | 57% |
| 1390 | 2412.18955 | eess | 15 | 8 | 0.000 | ❌ | ❌ | ❌ | 1,041 | 3,034 | 2,531 | 66% | 59% |
| 1391 | 2412.18955 | eess | 15 | 9 | 0.215 | ❌ | ❌ | ❌ | 1,826 | 3,034 | 2,531 | 40% | 28% |
| 1392 | 2412.18955 | eess | 12 | 6 | 0.301 | ✅ | ❌ | ❌ | 871 | 2,125 | 2,531 | 59% | 66% |
| 1393 | 2412.19024 | econ | 7 | 5 | 0.675 | ✅ | ✅ | ❌ | 2,662 | 2,678 | 2,531 | 1% | -5% |
| 1394 | 2412.19024 | econ | 7 | 4 | 0.747 | ✅ | ✅ | ✅ | 2,643 | 2,678 | 2,531 | 1% | -4% |
| 1395 | 2412.19024 | econ | 5 | 4 | 0.896 | ✅ | ✅ | ✅ | 2,683 | 2,687 | 2,531 | 0% | -6% |
| 1396 | 2412.19024 | econ | 5 | 3 | 0.064 | ❌ | ❌ | ❌ | 116 | 2,644 | 2,531 | 96% | 95% |
| 1397 | 2412.19043 | eess | 16 | 8 | 0.526 | ✅ | ✅ | ❌ | 1,185 | 2,264 | 2,531 | 48% | 53% |
| 1398 | 2412.19043 | eess | 11 | 6 | 0.600 | ✅ | ✅ | ❌ | 2,842 | 2,937 | 2,531 | 3% | -12% |
| 1399 | 2412.19043 | eess | 16 | 8 | 0.446 | ✅ | ❌ | ❌ | 748 | 2,264 | 2,531 | 67% | 70% |
| 1400 | 2412.19043 | eess | 16 | 8 | 0.174 | ❌ | ❌ | ❌ | 1,185 | 2,264 | 2,531 | 48% | 53% |
| 1401 | 2412.20176 | econ | 7 | 4 | 0.548 | ✅ | ✅ | ❌ | 1,762 | 1,863 | 2,318 | 5% | 24% |
| 1402 | 2412.20176 | econ | 10 | 5 | 0.654 | ✅ | ✅ | ❌ | 1,713 | 1,866 | 2,318 | 8% | 26% |
| 1403 | 2412.20176 | econ | 7 | 4 | 0.476 | ✅ | ❌ | ❌ | 1,762 | 1,863 | 2,318 | 5% | 24% |
| 1404 | 2412.20176 | econ | 10 | 6 | 0.716 | ✅ | ✅ | ✅ | 666 | 741 | 2,318 | 10% | 71% |
| 1405 | 2412.20486 | cs | 9 | 5 | 0.658 | ✅ | ✅ | ❌ | 3,020 | 3,086 | 2,531 | 2% | -19% |
| 1406 | 2412.20486 | cs | 14 | 8 | 0.149 | ❌ | ❌ | ❌ | 783 | 1,832 | 2,531 | 57% | 69% |
| 1407 | 2412.20486 | cs | 9 | 5 | 0.677 | ✅ | ✅ | ❌ | 3,020 | 3,086 | 2,531 | 2% | -19% |
| 1408 | 2412.20486 | cs | 14 | 8 | 0.469 | ✅ | ❌ | ❌ | 1,521 | 1,649 | 2,531 | 8% | 40% |
| 1409 | 2412.20805 | eess | 16 | 8 | 0.094 | ❌ | ❌ | ❌ | 853 | 2,360 | 2,531 | 64% | 66% |
| 1410 | 2412.20805 | eess | 25 | 13 | 0.272 | ✅ | ❌ | ❌ | 1,890 | 2,168 | 2,531 | 13% | 25% |
| 1411 | 2412.20805 | eess | 16 | 8 | 0.266 | ✅ | ❌ | ❌ | 853 | 2,360 | 2,531 | 64% | 66% |
| 1412 | 2412.20805 | eess | 25 | 13 | 0.480 | ✅ | ❌ | ❌ | 1,126 | 2,168 | 2,531 | 48% | 56% |
| 1413 | 2501.00038 | eess | 16 | 11 | 0.059 | ❌ | ❌ | ❌ | 1,766 | 2,891 | 2,531 | 39% | 30% |
| 1414 | 2501.00038 | eess | 20 | 10 | 0.485 | ✅ | ❌ | ❌ | 1,948 | 3,388 | 2,531 | 43% | 23% |
| 1415 | 2501.00038 | eess | 16 | 8 | 0.000 | ❌ | ❌ | ❌ | 912 | 2,891 | 2,531 | 68% | 64% |
| 1416 | 2501.00038 | eess | 15 | 8 | 0.575 | ✅ | ✅ | ❌ | 952 | 1,126 | 2,531 | 15% | 62% |
| 1417 | 2501.03254 | cs | 5 | 3 | 0.245 | ❌ | ❌ | ❌ | 247 | 2,142 | 2,531 | 88% | 90% |
| 1418 | 2501.03254 | cs | 4 | 3 | 0.702 | ✅ | ✅ | ✅ | 2,107 | 2,126 | 2,531 | 1% | 17% |
| 1419 | 2501.03254 | cs | 5 | 3 | 0.648 | ✅ | ✅ | ❌ | 2,112 | 2,284 | 2,531 | 8% | 17% |
| 1420 | 2501.03254 | cs | 3 | 2 | 0.722 | ✅ | ✅ | ✅ | 1,850 | 1,874 | 2,531 | 1% | 27% |
| 1421 | 2504.06268 | cs | 5 | 4 | 0.696 | ✅ | ✅ | ❌ | 549 | 1,018 | 2,318 | 46% | 76% |
| 1422 | 2504.06268 | cs | 6 | 3 | 0.290 | ✅ | ❌ | ❌ | 1,268 | 1,885 | 2,318 | 33% | 45% |
| 1423 | 2504.06268 | cs | 6 | 3 | 0.294 | ✅ | ❌ | ❌ | 350 | 1,885 | 2,318 | 81% | 85% |
| 1424 | 2504.06268 | cs | 5 | 3 | 0.644 | ✅ | ✅ | ❌ | 118 | 1,018 | 2,318 | 88% | 95% |
| 1425 | 2412.05250 | math | 9 | 5 | 0.783 | ✅ | ✅ | ✅ | 545 | 719 | 2,531 | 24% | 78% |
| 1426 | 2412.05250 | math | 5 | 4 | 0.173 | ❌ | ❌ | ❌ | 727 | 741 | 2,531 | 2% | 71% |
| 1427 | 2412.05250 | math | 7 | 6 | 0.535 | ✅ | ✅ | ❌ | 564 | 602 | 2,531 | 6% | 78% |
| 1428 | 2412.05250 | math | 7 | 5 | 0.449 | ✅ | ❌ | ❌ | 520 | 718 | 2,531 | 28% | 79% |
| 1429 | 2412.06942 | math | 7 | 4 | 0.583 | ✅ | ✅ | ❌ | 479 | 734 | 2,316 | 35% | 79% |
| 1430 | 2412.06942 | math | 7 | 4 | 0.359 | ✅ | ❌ | ❌ | 562 | 617 | 2,316 | 9% | 76% |
| 1431 | 2412.06942 | math | 7 | 4 | 0.160 | ❌ | ❌ | ❌ | 479 | 734 | 2,316 | 35% | 79% |
| 1432 | 2412.06942 | math | 7 | 5 | 0.452 | ✅ | ❌ | ❌ | 591 | 617 | 2,316 | 4% | 74% |
| 1433 | 2412.11897 | math | 17 | 9 | 0.170 | ❌ | ❌ | ❌ | 817 | 1,390 | 2,316 | 41% | 65% |
| 1434 | 2412.11897 | math | 19 | 10 | 0.251 | ✅ | ❌ | ❌ | 712 | 1,157 | 2,316 | 38% | 69% |
| 1435 | 2412.11897 | math | 20 | 10 | 0.153 | ❌ | ❌ | ❌ | 973 | 1,751 | 2,316 | 44% | 58% |
| 1436 | 2412.11897 | math | 15 | 9 | 0.466 | ✅ | ❌ | ❌ | 790 | 1,161 | 2,316 | 32% | 66% |
| 1437 | 2412.12319 | math | 14 | 7 | 0.313 | ✅ | ❌ | ❌ | 745 | 1,160 | 2,531 | 36% | 71% |
| 1438 | 2412.12319 | math | 18 | 9 | 0.210 | ❌ | ❌ | ❌ | 850 | 1,320 | 2,531 | 36% | 66% |
| 1439 | 2412.12319 | math | 17 | 9 | 0.213 | ❌ | ❌ | ❌ | 610 | 1,022 | 2,531 | 40% | 76% |
| 1440 | 2412.12319 | math | 12 | 6 | 0.138 | ❌ | ❌ | ❌ | 521 | 1,202 | 2,531 | 57% | 79% |
| 1441 | 2412.12372 | math | 22 | 11 | 0.212 | ❌ | ❌ | ❌ | 866 | 1,556 | 2,531 | 44% | 66% |
| 1442 | 2412.12372 | math | 25 | 14 | 0.042 | ❌ | ❌ | ❌ | 871 | 1,513 | 2,531 | 42% | 66% |
| 1443 | 2412.12372 | math | 25 | 14 | 0.090 | ❌ | ❌ | ❌ | 871 | 1,513 | 2,531 | 42% | 66% |
| 1444 | 2412.12372 | math | 19 | 10 | 0.379 | ✅ | ❌ | ❌ | 1,094 | 1,587 | 2,531 | 31% | 57% |
| 1445 | 2412.12446 | math | 13 | 7 | 0.152 | ❌ | ❌ | ❌ | 833 | 1,447 | 2,316 | 42% | 64% |
| 1446 | 2412.12446 | math | 12 | 6 | 0.091 | ❌ | ❌ | ❌ | 1,166 | 1,825 | 2,316 | 36% | 50% |
| 1447 | 2412.12446 | math | 11 | 6 | 0.393 | ✅ | ❌ | ❌ | 1,528 | 1,996 | 2,316 | 23% | 34% |
| 1448 | 2412.12446 | math | 10 | 5 | 0.108 | ❌ | ❌ | ❌ | 1,156 | 1,778 | 2,316 | 35% | 50% |
| 1449 | 2412.17167 | math | 20 | 11 | 0.659 | ✅ | ✅ | ❌ | 477 | 598 | 2,316 | 20% | 79% |
| 1450 | 2412.17167 | math | 20 | 10 | 0.608 | ✅ | ✅ | ❌ | 488 | 598 | 2,316 | 18% | 79% |
| 1451 | 2412.17167 | math | 21 | 12 | 0.571 | ✅ | ✅ | ❌ | 589 | 1,065 | 2,316 | 45% | 75% |
| 1452 | 2412.17167 | math | 20 | 10 | 0.534 | ✅ | ✅ | ❌ | 473 | 598 | 2,316 | 21% | 80% |
| 1453 | 2412.20318 | math | 26 | 13 | 0.133 | ❌ | ❌ | ❌ | 764 | 1,219 | 2,531 | 37% | 70% |
| 1454 | 2412.20318 | math | 14 | 7 | 0.371 | ✅ | ❌ | ❌ | 899 | 1,011 | 2,531 | 11% | 64% |
| 1455 | 2412.20318 | math | 26 | 14 | 0.113 | ❌ | ❌ | ❌ | 817 | 1,219 | 2,531 | 33% | 68% |
| 1456 | 2412.20318 | math | 18 | 11 | 0.193 | ❌ | ❌ | ❌ | 1,135 | 1,329 | 2,531 | 15% | 55% |
| 1457 | 2412.20966 | math | 17 | 9 | 0.130 | ❌ | ❌ | ❌ | 592 | 1,002 | 2,531 | 41% | 77% |
| 1458 | 2412.20966 | math | 12 | 6 | 0.158 | ❌ | ❌ | ❌ | 607 | 1,158 | 2,531 | 48% | 76% |
| 1459 | 2412.20966 | math | 17 | 9 | 0.698 | ✅ | ✅ | ❌ | 592 | 1,002 | 2,531 | 41% | 77% |
| 1460 | 2412.20966 | math | 6 | 3 | 0.429 | ✅ | ❌ | ❌ | 679 | 709 | 2,531 | 4% | 73% |
| 1461 | 2501.03236 | math | 14 | 7 | 0.122 | ❌ | ❌ | ❌ | 622 | 904 | 2,531 | 31% | 75% |
| 1462 | 2501.03236 | math | 17 | 9 | 0.149 | ❌ | ❌ | ❌ | 611 | 843 | 2,531 | 28% | 76% |
| 1463 | 2501.03236 | math | 16 | 8 | 0.102 | ❌ | ❌ | ❌ | 350 | 625 | 2,531 | 44% | 86% |
| 1464 | 2501.03236 | math | 11 | 6 | 0.129 | ❌ | ❌ | ❌ | 514 | 1,022 | 2,531 | 50% | 80% |
| 1465 | 2409.18430 | physics | 2 | 1 | 0.297 | ✅ | ❌ | ❌ | 196 | 1,609 | 2,316 | 88% | 92% |
| 1466 | 2409.18430 | physics | 2 | 1 | 0.000 | ❌ | ❌ | ❌ | 299 | 2,582 | 2,316 | 88% | 87% |
| 1467 | 2409.18430 | physics | 2 | 1 | 0.000 | ❌ | ❌ | ❌ | 299 | 2,582 | 2,316 | 88% | 87% |
| 1468 | 2409.18430 | physics | 2 | 1 | 0.069 | ❌ | ❌ | ❌ | 131 | 2,974 | 2,316 | 96% | 94% |
| 1469 | 2410.23529 | physics | 4 | 2 | 0.516 | ✅ | ✅ | ❌ | 276 | 603 | 2,531 | 54% | 89% |
| 1470 | 2410.23529 | physics | 2 | 1 | 0.800 | ✅ | ✅ | ✅ | 2,217 | 2,233 | 2,531 | 1% | 12% |
| 1471 | 2410.23529 | physics | 4 | 2 | 0.526 | ✅ | ✅ | ❌ | 276 | 603 | 2,531 | 54% | 89% |
| 1472 | 2410.23529 | physics | 4 | 2 | 0.666 | ✅ | ✅ | ❌ | 3,799 | 3,830 | 2,531 | 1% | -50% |
| 1473 | 2411.15169 | physics | 7 | 4 | 0.282 | ✅ | ❌ | ❌ | 745 | 1,610 | 2,531 | 54% | 71% |
| 1474 | 2411.15169 | physics | 12 | 8 | 0.599 | ✅ | ✅ | ❌ | 1,663 | 1,844 | 2,531 | 10% | 34% |
| 1475 | 2411.15169 | physics | 7 | 4 | 0.450 | ✅ | ❌ | ❌ | 745 | 1,610 | 2,531 | 54% | 71% |
| 1476 | 2411.15169 | physics | 12 | 6 | 0.552 | ✅ | ✅ | ❌ | 1,542 | 1,844 | 2,531 | 16% | 39% |
| 1477 | 2412.10069 | physics | 2 | 1 | 0.660 | ✅ | ✅ | ❌ | 2,719 | 2,775 | 2,531 | 2% | -7% |
| 1478 | 2412.10069 | physics | 4 | 2 | 0.288 | ✅ | ❌ | ❌ | 301 | 2,499 | 2,531 | 88% | 88% |
| 1479 | 2412.10069 | physics | 2 | 1 | 0.742 | ✅ | ✅ | ✅ | 2,719 | 2,775 | 2,531 | 2% | -7% |
| 1480 | 2412.10069 | physics | 3 | 2 | 0.744 | ✅ | ✅ | ✅ | 2,751 | 2,888 | 2,531 | 5% | -9% |
| 1481 | 2412.14319 | physics | 20 | 10 | 0.125 | ❌ | ❌ | ❌ | 663 | 1,147 | 2,531 | 42% | 74% |
| 1482 | 2412.14319 | physics | 8 | 4 | 0.413 | ✅ | ❌ | ❌ | 391 | 579 | 2,531 | 32% | 85% |
| 1483 | 2412.14319 | physics | 12 | 6 | 0.323 | ✅ | ❌ | ❌ | 357 | 572 | 2,531 | 38% | 86% |
| 1484 | 2412.14319 | physics | 14 | 9 | 0.281 | ✅ | ❌ | ❌ | 791 | 1,165 | 2,531 | 32% | 69% |
| 1485 | 2412.14976 | physics | 6 | 4 | 0.248 | ❌ | ❌ | ❌ | 922 | 2,435 | 2,531 | 62% | 64% |
| 1486 | 2412.14976 | physics | 11 | 7 | 0.676 | ✅ | ✅ | ❌ | 1,739 | 2,927 | 2,531 | 41% | 31% |
| 1487 | 2412.14976 | physics | 9 | 5 | 0.514 | ✅ | ✅ | ❌ | 2,393 | 2,638 | 2,531 | 9% | 5% |
| 1488 | 2412.14976 | physics | 13 | 10 | 0.337 | ✅ | ❌ | ❌ | 1,614 | 2,558 | 2,531 | 37% | 36% |
| 1489 | 2412.16030 | physics | 10 | 5 | 0.359 | ✅ | ❌ | ❌ | 783 | 1,436 | 2,531 | 45% | 69% |
| 1490 | 2412.16030 | physics | 28 | 15 | 0.056 | ❌ | ❌ | ❌ | 820 | 1,922 | 2,531 | 57% | 68% |
| 1491 | 2412.16030 | physics | 28 | 14 | 0.254 | ✅ | ❌ | ❌ | 802 | 1,922 | 2,531 | 58% | 68% |
| 1492 | 2412.16030 | physics | 18 | 10 | 0.534 | ✅ | ✅ | ❌ | 1,208 | 1,518 | 2,531 | 20% | 52% |
| 1493 | 2412.17161 | physics | 8 | 4 | 0.272 | ✅ | ❌ | ❌ | 497 | 2,308 | 2,531 | 78% | 80% |
| 1494 | 2412.17161 | physics | 19 | 10 | 0.615 | ✅ | ✅ | ❌ | 928 | 1,038 | 2,531 | 11% | 63% |
| 1495 | 2412.17161 | physics | 12 | 8 | 0.445 | ✅ | ❌ | ❌ | 2,101 | 2,351 | 2,531 | 11% | 17% |
| 1496 | 2412.17161 | physics | 8 | 5 | 0.524 | ✅ | ✅ | ❌ | 1,651 | 2,308 | 2,531 | 28% | 35% |
| 1497 | 2501.00176 | physics | 6 | 3 | 0.628 | ✅ | ✅ | ❌ | 3,079 | 3,172 | 2,531 | 3% | -22% |
| 1498 | 2501.00176 | physics | 8 | 7 | 0.542 | ✅ | ✅ | ❌ | 3,077 | 3,077 | 2,531 | 0% | -22% |
| 1499 | 2501.00176 | physics | 7 | 4 | 0.631 | ✅ | ✅ | ❌ | 3,330 | 3,899 | 2,531 | 15% | -32% |
| 1500 | 2501.00176 | physics | 7 | 4 | 0.032 | ❌ | ❌ | ❌ | 541 | 3,557 | 2,531 | 85% | 79% |
| 1501 | 2501.00475 | physics | 24 | 12 | 0.365 | ✅ | ❌ | ❌ | 758 | 1,506 | 2,531 | 50% | 70% |
| 1502 | 2501.00475 | physics | 24 | 12 | 0.138 | ❌ | ❌ | ❌ | 938 | 1,815 | 2,531 | 48% | 63% |
| 1503 | 2501.00475 | physics | 17 | 9 | 0.849 | ✅ | ✅ | ✅ | 2,008 | 2,180 | 2,531 | 8% | 21% |
| 1504 | 2501.00475 | physics | 24 | 12 | 0.144 | ❌ | ❌ | ❌ | 758 | 1,506 | 2,531 | 50% | 70% |
| 1505 | 2403.03335 | q-bio | 3 | 3 | 0.662 | ✅ | ✅ | ❌ | 371 | 371 | 2,531 | 0% | 85% |
| 1506 | 2403.03335 | q-bio | 3 | 2 | 0.759 | ✅ | ✅ | ✅ | 378 | 385 | 2,531 | 2% | 85% |
| 1507 | 2403.03335 | q-bio | 4 | 2 | 0.198 | ❌ | ❌ | ❌ | 136 | 2,244 | 2,531 | 94% | 95% |
| 1508 | 2403.03335 | q-bio | 4 | 2 | 0.074 | ❌ | ❌ | ❌ | 136 | 2,244 | 2,531 | 94% | 95% |
| 1509 | 2404.05865 | q-bio | 4 | 3 | 0.081 | ❌ | ❌ | ❌ | 1,962 | 3,868 | 2,531 | 49% | 22% |
| 1510 | 2404.05865 | q-bio | 5 | 3 | 0.411 | ✅ | ❌ | ❌ | 2,254 | 4,059 | 2,531 | 44% | 11% |
| 1511 | 2404.05865 | q-bio | 4 | 3 | 0.837 | ✅ | ✅ | ✅ | 1,962 | 3,868 | 2,531 | 49% | 22% |
| 1512 | 2404.05865 | q-bio | 4 | 3 | 0.206 | ❌ | ❌ | ❌ | 1,962 | 3,868 | 2,531 | 49% | 22% |
| 1513 | 2405.17578 | q-bio | 7 | 4 | 0.188 | ❌ | ❌ | ❌ | 1,921 | 2,013 | 2,531 | 5% | 24% |
| 1514 | 2405.17578 | q-bio | 6 | 6 | 0.331 | ✅ | ❌ | ❌ | 1,299 | 1,299 | 2,531 | 0% | 49% |
| 1515 | 2405.17578 | q-bio | 6 | 5 | 0.481 | ✅ | ❌ | ❌ | 1,214 | 1,299 | 2,531 | 7% | 52% |
| 1516 | 2409.05340 | q-bio | 7 | 4 | 0.746 | ✅ | ✅ | ✅ | 4,415 | 4,511 | 2,531 | 2% | -74% |
| 1517 | 2409.05340 | q-bio | 7 | 5 | 0.746 | ✅ | ✅ | ✅ | 4,460 | 4,511 | 2,531 | 1% | -76% |
| 1518 | 2409.05340 | q-bio | 7 | 4 | 0.746 | ✅ | ✅ | ✅ | 4,415 | 4,511 | 2,531 | 2% | -74% |
| 1519 | 2409.05340 | q-bio | 7 | 5 | 0.743 | ✅ | ✅ | ✅ | 4,460 | 4,511 | 2,531 | 1% | -76% |
| 1520 | 2410.10919 | q-bio | 2 | 1 | 0.017 | ❌ | ❌ | ❌ | 32 | 2,841 | 2,316 | 99% | 99% |
| 1521 | 2410.10919 | q-bio | 2 | 1 | 0.846 | ✅ | ✅ | ✅ | 3,250 | 3,270 | 2,316 | 1% | -40% |
| 1522 | 2410.10919 | q-bio | 8 | 4 | 0.192 | ❌ | ❌ | ❌ | 546 | 1,960 | 2,316 | 72% | 76% |
| 1523 | 2410.10919 | q-bio | 5 | 3 | 0.104 | ❌ | ❌ | ❌ | 258 | 3,585 | 2,316 | 93% | 89% |
| 1524 | 2411.12087 | q-bio | 9 | 5 | 0.557 | ✅ | ✅ | ❌ | 340 | 1,061 | 2,531 | 68% | 87% |
| 1525 | 2411.12087 | q-bio | 10 | 5 | 0.617 | ✅ | ✅ | ❌ | 437 | 788 | 2,531 | 45% | 83% |
| 1526 | 2411.12087 | q-bio | 7 | 4 | 0.160 | ❌ | ❌ | ❌ | 737 | 879 | 2,531 | 16% | 71% |
| 1527 | 2411.12087 | q-bio | 7 | 4 | 0.486 | ✅ | ❌ | ❌ | 737 | 879 | 2,531 | 16% | 71% |
| 1528 | 2411.12370 | q-bio | 6 | 3 | 0.054 | ❌ | ❌ | ❌ | 197 | 3,052 | 2,316 | 94% | 91% |
| 1529 | 2411.12370 | q-bio | 6 | 4 | 0.755 | ✅ | ✅ | ✅ | 2,991 | 3,052 | 2,316 | 2% | -29% |
| 1530 | 2411.12370 | q-bio | 2 | 2 | 0.825 | ✅ | ✅ | ✅ | 3,045 | 3,045 | 2,316 | 0% | -31% |
| 1531 | 2411.12370 | q-bio | 2 | 1 | 0.127 | ❌ | ❌ | ❌ | 335 | 3,585 | 2,316 | 91% | 86% |
| 1532 | 2411.14726 | q-bio | 12 | 6 | 0.273 | ✅ | ❌ | ❌ | 1,632 | 2,220 | 2,531 | 26% | 36% |
| 1533 | 2411.14726 | q-bio | 15 | 9 | 0.577 | ✅ | ✅ | ❌ | 1,438 | 1,673 | 2,531 | 14% | 43% |
| 1534 | 2411.14726 | q-bio | 12 | 6 | 0.295 | ✅ | ❌ | ❌ | 1,255 | 2,220 | 2,531 | 43% | 50% |
| 1535 | 2411.14726 | q-bio | 7 | 4 | 0.478 | ✅ | ❌ | ❌ | 554 | 587 | 2,531 | 6% | 78% |
| 1536 | 2411.16084 | q-bio | 3 | 2 | 0.438 | ✅ | ❌ | ❌ | 152 | 1,070 | 2,531 | 86% | 94% |
| 1537 | 2411.16084 | q-bio | 3 | 2 | 0.579 | ✅ | ✅ | ❌ | 918 | 1,070 | 2,531 | 14% | 64% |
| 1538 | 2411.16084 | q-bio | 2 | 1 | 0.663 | ✅ | ✅ | ❌ | 2,822 | 2,845 | 2,531 | 1% | -11% |
| 1539 | 2411.16084 | q-bio | 2 | 1 | 0.678 | ✅ | ✅ | ❌ | 2,440 | 2,454 | 2,531 | 1% | 4% |
| 1540 | 2412.15227 | q-bio | 7 | 4 | 0.281 | ✅ | ❌ | ❌ | 477 | 886 | 2,531 | 46% | 81% |
| 1541 | 2412.15227 | q-bio | 7 | 4 | 0.332 | ✅ | ❌ | ❌ | 599 | 1,574 | 2,531 | 62% | 76% |
| 1542 | 2412.15227 | q-bio | 7 | 4 | 0.304 | ✅ | ❌ | ❌ | 599 | 1,574 | 2,531 | 62% | 76% |
| 1543 | 2412.15227 | q-bio | 7 | 4 | 0.568 | ✅ | ✅ | ❌ | 477 | 886 | 2,531 | 46% | 81% |
| 1544 | 2401.05713 | q-fin | 13 | 7 | 0.448 | ✅ | ❌ | ❌ | 1,269 | 2,147 | 2,316 | 41% | 45% |
| 1545 | 2401.05713 | q-fin | 17 | 11 | 0.096 | ❌ | ❌ | ❌ | 1,162 | 1,655 | 2,316 | 30% | 50% |
| 1546 | 2401.05713 | q-fin | 10 | 5 | 0.562 | ✅ | ✅ | ❌ | 558 | 664 | 2,316 | 16% | 76% |
| 1547 | 2401.05713 | q-fin | 16 | 8 | 0.139 | ❌ | ❌ | ❌ | 1,183 | 1,615 | 2,316 | 27% | 49% |
| 1548 | 2410.22346 | q-fin | 12 | 7 | 0.511 | ✅ | ✅ | ❌ | 1,381 | 3,034 | 2,531 | 54% | 45% |
| 1549 | 2410.22346 | q-fin | 9 | 5 | 0.406 | ✅ | ❌ | ❌ | 1,242 | 1,984 | 2,531 | 37% | 51% |
| 1550 | 2410.22346 | q-fin | 12 | 6 | 0.437 | ✅ | ❌ | ❌ | 1,253 | 3,034 | 2,531 | 59% | 50% |
| 1551 | 2410.22346 | q-fin | 12 | 9 | 0.543 | ✅ | ✅ | ❌ | 2,268 | 2,329 | 2,531 | 3% | 10% |
| 1552 | 2411.08145 | q-fin | 4 | 2 | 0.395 | ✅ | ❌ | ❌ | 2,311 | 4,605 | 2,531 | 50% | 9% |
| 1553 | 2411.08145 | q-fin | 4 | 2 | 0.846 | ✅ | ✅ | ✅ | 4,826 | 4,894 | 2,531 | 1% | -91% |
| 1554 | 2411.08145 | q-fin | 4 | 3 | 0.676 | ✅ | ✅ | ❌ | 4,860 | 4,894 | 2,531 | 1% | -92% |
| 1555 | 2411.08145 | q-fin | 10 | 5 | 0.444 | ✅ | ❌ | ❌ | 705 | 1,208 | 2,531 | 42% | 72% |
| 1556 | 2411.08382 | q-fin | 11 | 6 | 0.000 | ❌ | ❌ | ❌ | 244 | 2,341 | 2,531 | 90% | 90% |
| 1557 | 2411.08382 | q-fin | 9 | 5 | 0.136 | ❌ | ❌ | ❌ | 1,222 | 3,154 | 2,531 | 61% | 52% |
| 1558 | 2411.08382 | q-fin | 10 | 5 | 0.606 | ✅ | ✅ | ❌ | 2,323 | 2,377 | 2,531 | 2% | 8% |
| 1559 | 2411.08382 | q-fin | 24 | 12 | 0.453 | ✅ | ❌ | ❌ | 1,038 | 2,027 | 2,531 | 49% | 59% |
| 1560 | 2411.08804 | q-fin | 8 | 5 | 0.748 | ✅ | ✅ | ✅ | 1,221 | 1,927 | 2,531 | 37% | 52% |
| 1561 | 2411.08804 | q-fin | 8 | 4 | 0.831 | ✅ | ✅ | ✅ | 1,179 | 1,927 | 2,531 | 39% | 53% |
| 1562 | 2411.08804 | q-fin | 3 | 2 | 0.543 | ✅ | ✅ | ❌ | 948 | 954 | 2,531 | 1% | 63% |
| 1563 | 2411.08804 | q-fin | 3 | 2 | 0.700 | ✅ | ✅ | ✅ | 948 | 954 | 2,531 | 1% | 63% |
| 1564 | 2412.12458 | q-fin | 4 | 3 | 0.392 | ✅ | ❌ | ❌ | 1,672 | 3,840 | 2,531 | 56% | 34% |
| 1565 | 2412.12458 | q-fin | 4 | 2 | 0.017 | ❌ | ❌ | ❌ | 195 | 2,592 | 2,531 | 92% | 92% |
| 1566 | 2412.12458 | q-fin | 2 | 1 | 0.010 | ❌ | ❌ | ❌ | 12 | 2,343 | 2,531 | 99% | 100% |
| 1567 | 2412.12458 | q-fin | 4 | 2 | 0.460 | ✅ | ❌ | ❌ | 2,113 | 3,783 | 2,531 | 44% | 17% |
| 1568 | 2412.13101 | q-fin | 4 | 2 | 0.054 | ❌ | ❌ | ❌ | 141 | 3,034 | 2,316 | 95% | 94% |
| 1569 | 2412.13101 | q-fin | 13 | 7 | 0.376 | ✅ | ❌ | ❌ | 719 | 989 | 2,316 | 27% | 69% |
| 1570 | 2412.13101 | q-fin | 13 | 8 | 0.401 | ✅ | ❌ | ❌ | 856 | 1,095 | 2,316 | 22% | 63% |
| 1571 | 2412.13101 | q-fin | 11 | 6 | 0.257 | ✅ | ❌ | ❌ | 654 | 906 | 2,316 | 28% | 72% |
| 1572 | 2412.16122 | q-fin | 5 | 3 | 0.736 | ✅ | ✅ | ✅ | 951 | 1,176 | 2,531 | 19% | 62% |
| 1573 | 2412.16122 | q-fin | 5 | 3 | 0.091 | ❌ | ❌ | ❌ | 246 | 1,176 | 2,531 | 79% | 90% |
| 1574 | 2412.16122 | q-fin | 3 | 2 | 0.103 | ❌ | ❌ | ❌ | 222 | 3,015 | 2,531 | 93% | 91% |
| 1575 | 2412.16122 | q-fin | 5 | 3 | 0.269 | ✅ | ❌ | ❌ | 351 | 1,289 | 2,531 | 73% | 86% |
| 1576 | 2412.16160 | q-fin | 9 | 5 | 0.069 | ❌ | ❌ | ❌ | 352 | 2,823 | 2,531 | 88% | 86% |
| 1577 | 2412.16160 | q-fin | 2 | 2 | 0.630 | ✅ | ✅ | ❌ | 3,525 | 3,525 | 2,531 | 0% | -39% |
| 1578 | 2412.16160 | q-fin | 2 | 1 | 0.940 | ✅ | ✅ | ✅ | 0 | 3,500 | 2,531 | 100% | 100% |
| 1579 | 2412.16160 | q-fin | 9 | 5 | 0.208 | ❌ | ❌ | ❌ | 352 | 2,823 | 2,531 | 88% | 86% |
| 1580 | 2412.16927 | q-fin | 23 | 14 | 0.575 | ✅ | ✅ | ❌ | 2,095 | 2,161 | 2,531 | 3% | 17% |
| 1581 | 2412.16927 | q-fin | 10 | 5 | 0.621 | ✅ | ✅ | ❌ | 1,020 | 1,420 | 2,531 | 28% | 60% |
| 1582 | 2412.16927 | q-fin | 6 | 5 | 0.590 | ✅ | ✅ | ❌ | 3,043 | 3,062 | 2,531 | 1% | -20% |
| 1583 | 2412.16927 | q-fin | 7 | 4 | 0.601 | ✅ | ✅ | ❌ | 2,796 | 3,121 | 2,531 | 10% | -10% |
| 1584 | 2309.06983 | stat | 6 | 3 | 0.619 | ✅ | ✅ | ❌ | 298 | 383 | 2,531 | 22% | 88% |
| 1585 | 2309.06983 | stat | 6 | 3 | 0.726 | ✅ | ✅ | ✅ | 298 | 383 | 2,531 | 22% | 88% |
| 1586 | 2309.06983 | stat | 4 | 3 | 0.244 | ❌ | ❌ | ❌ | 381 | 383 | 2,531 | 1% | 85% |
| 1587 | 2309.06983 | stat | 4 | 3 | 0.434 | ✅ | ❌ | ❌ | 381 | 383 | 2,531 | 1% | 85% |
| 1588 | 2312.12645 | stat | 4 | 2 | 0.289 | ✅ | ❌ | ❌ | 430 | 1,961 | 2,316 | 78% | 81% |
| 1589 | 2312.12645 | stat | 4 | 2 | 0.000 | ❌ | ❌ | ❌ | 430 | 1,961 | 2,316 | 78% | 81% |
| 1590 | 2312.12645 | stat | 6 | 3 | 0.600 | ✅ | ✅ | ❌ | 251 | 289 | 2,316 | 13% | 89% |
| 1591 | 2312.12645 | stat | 8 | 4 | 0.803 | ✅ | ✅ | ✅ | 541 | 597 | 2,316 | 9% | 77% |
| 1592 | 2405.20601 | stat | 4 | 2 | 0.466 | ✅ | ❌ | ❌ | 512 | 858 | 2,531 | 40% | 80% |
| 1593 | 2405.20601 | stat | 4 | 2 | 0.115 | ❌ | ❌ | ❌ | 113 | 3,889 | 2,531 | 97% | 96% |
| 1594 | 2405.20601 | stat | 6 | 3 | 0.000 | ❌ | ❌ | ❌ | 284 | 2,038 | 2,531 | 86% | 89% |
| 1595 | 2405.20601 | stat | 4 | 2 | 0.312 | ✅ | ❌ | ❌ | 512 | 858 | 2,531 | 40% | 80% |
| 1596 | 2407.10577 | stat | 17 | 9 | 0.125 | ❌ | ❌ | ❌ | 617 | 1,165 | 2,316 | 47% | 73% |
| 1597 | 2407.10577 | stat | 19 | 10 | 0.149 | ❌ | ❌ | ❌ | 750 | 1,182 | 2,316 | 37% | 68% |
| 1598 | 2407.10577 | stat | 17 | 9 | 0.119 | ❌ | ❌ | ❌ | 825 | 1,165 | 2,316 | 29% | 64% |
| 1599 | 2409.14197 | stat | 7 | 4 | 0.057 | ❌ | ❌ | ❌ | 192 | 3,474 | 2,531 | 94% | 92% |
| 1600 | 2409.14197 | stat | 7 | 4 | 0.050 | ❌ | ❌ | ❌ | 192 | 3,474 | 2,531 | 94% | 92% |
| 1601 | 2409.14197 | stat | 7 | 4 | 0.566 | ✅ | ✅ | ❌ | 3,350 | 3,474 | 2,531 | 4% | -32% |
| 1602 | 2409.14197 | stat | 8 | 5 | 0.826 | ✅ | ✅ | ✅ | 1,935 | 1,974 | 2,531 | 2% | 24% |
| 1603 | 2410.12930 | stat | 6 | 5 | 0.473 | ✅ | ❌ | ❌ | 504 | 512 | 2,531 | 2% | 80% |
| 1604 | 2410.12930 | stat | 3 | 2 | 0.365 | ✅ | ❌ | ❌ | 418 | 723 | 2,531 | 42% | 83% |
| 1605 | 2410.12930 | stat | 4 | 3 | 0.710 | ✅ | ✅ | ✅ | 570 | 583 | 2,531 | 2% | 77% |
| 1606 | 2410.12930 | stat | 4 | 4 | 0.565 | ✅ | ✅ | ❌ | 636 | 636 | 2,531 | 0% | 75% |
| 1607 | 2411.04729 | stat | 7 | 5 | 0.395 | ✅ | ❌ | ❌ | 644 | 780 | 2,316 | 17% | 72% |
| 1608 | 2411.04729 | stat | 7 | 5 | 0.271 | ✅ | ❌ | ❌ | 362 | 1,226 | 2,316 | 70% | 84% |
| 1609 | 2411.04729 | stat | 9 | 7 | 0.227 | ❌ | ❌ | ❌ | 739 | 918 | 2,316 | 19% | 68% |
| 1610 | 2411.04729 | stat | 7 | 5 | 0.282 | ✅ | ❌ | ❌ | 362 | 1,226 | 2,316 | 70% | 84% |
| 1611 | 2412.10296 | stat | 23 | 12 | 0.356 | ✅ | ❌ | ❌ | 611 | 1,120 | 2,316 | 45% | 74% |
| 1612 | 2412.10296 | stat | 15 | 8 | 0.114 | ❌ | ❌ | ❌ | 640 | 976 | 2,316 | 34% | 72% |
| 1613 | 2412.10296 | stat | 10 | 7 | 0.476 | ✅ | ❌ | ❌ | 700 | 1,008 | 2,316 | 31% | 70% |
| 1614 | 2412.10296 | stat | 8 | 7 | 0.668 | ✅ | ✅ | ❌ | 953 | 992 | 2,316 | 4% | 59% |
| 1615 | 2412.11303 | stat | 10 | 7 | 0.786 | ✅ | ✅ | ✅ | 2,775 | 3,033 | 2,531 | 9% | -10% |
| 1616 | 2412.11303 | stat | 10 | 5 | 0.788 | ✅ | ✅ | ✅ | 2,536 | 3,033 | 2,531 | 16% | -0% |
| 1617 | 2412.11303 | stat | 8 | 5 | 0.337 | ✅ | ❌ | ❌ | 597 | 1,365 | 2,531 | 56% | 76% |
| 1618 | 2412.11303 | stat | 9 | 5 | 0.377 | ✅ | ❌ | ❌ | 1,894 | 2,220 | 2,531 | 15% | 25% |
| 1619 | 2412.15633 | stat | 5 | 3 | 0.631 | ✅ | ✅ | ❌ | 2,044 | 2,079 | 2,316 | 2% | 12% |
| 1620 | 2412.15633 | stat | 13 | 7 | 0.185 | ❌ | ❌ | ❌ | 673 | 1,180 | 2,316 | 43% | 71% |
| 1621 | 2412.15633 | stat | 10 | 5 | 0.039 | ❌ | ❌ | ❌ | 457 | 1,296 | 2,316 | 65% | 80% |
| 1622 | 2412.15633 | stat | 11 | 6 | 0.265 | ✅ | ❌ | ❌ | 993 | 1,542 | 2,316 | 36% | 57% |
| **Total** | | | **17352** | **9752** | | | | | **1,661,684** | **2,678,723** | **4,003,039** | **38%** | **58%** |

## Summary

- **Mean IoU:** 0.480
- **IoU@0.25:** 1169/1619 (72.2%)
- **IoU@0.5:** 736/1619 (45.5%)
- **IoU@0.7:** 452/1619 (27.9%)
- **Wall Clock Time:** 27439.6s | **Cumulative Processing:** 109673.4s (67.6s avg/sample) | **Speedup:** 4.00x
- **Failed:** 4

**Token Totals:** Selected 1,661,684 | All OCR 2,678,723 | Full Image 4,003,039

**Savings:** 38.0% vs All OCR | 58.5% vs Full Image


==> anc/colqwen3-4b/progress.md <==
# BBox-DocVQA Benchmark Progress

## Configuration

### Model & Environment

| Setting | Value |
|---------|-------|
| Embedding Model | `colqwen3-4b` |
| DeepSeek Mode | `Gundam` |
| DeepSeek Task | `markdown` |

### Scoring & Thresholding

| Setting | Value |
|---------|-------|
| Threshold Method | `percentile` |
| Token Aggregation | `max` |
| Region Scoring | `max` |
| Percentile | `50.0` |
| Top-K | `None` |
| Min Patch Overlap | `0.0` |

### Dataset

| Setting | Value |
|---------|-------|
| Sample Limit | `None` |
| Filter | `None` |

## Progress

**Processed:** 1623/1623 (4 failed)

**Hit Rates:** IoU@0.25: 1366/1619 (84.4%) | IoU@0.5: 966/1619 (59.7%) | IoU@0.7: 579/1619 (35.8%)

## Category Breakdown

| Category | N | Mean IoU | IoU@0.25 | IoU@0.5 | IoU@0.7 | Det IoU | Det@0.5 |
|----------|---:|--------:|--------:|--------:|--------:|--------:|--------:|
| cs | 216 | 0.697 | 94.9% | 75.5% | 56.9% | 0.749 | 86.1% |
| econ | 214 | 0.513 | 75.2% | 46.7% | 31.8% | 0.551 | 53.7% |
| eess | 196 | 0.656 | 94.4% | 78.1% | 46.9% | 0.701 | 88.3% |
| math | 188 | 0.382 | 60.1% | 28.7% | 11.7% | 0.406 | 32.4% |
| physics | 213 | 0.579 | 86.9% | 63.8% | 34.3% | 0.641 | 75.6% |
| q-bio | 176 | 0.616 | 89.8% | 66.5% | 42.6% | 0.715 | 84.1% |
| q-fin | 216 | 0.543 | 86.1% | 59.7% | 29.2% | 0.595 | 71.3% |
| stat | 200 | 0.559 | 86.5% | 57.0% | 31.5% | 0.609 | 66.0% |
| **TOTAL** | **1619** | **0.569** | **84.4%** | **59.7%** | **35.8%** | **0.621** | **69.8%** |

## Results

| ID | Document | Category | OCR'd | Sel | IoU | @0.25 | @0.5 | @0.7 | Tok Sel | Tok OCR | Tok Img | Save OCR | Save Img |
|----|----------|----------|-------|-----|-----|-------|------|------|---------|---------|---------|----------|----------|
| 0 | 2311.07631 | cs | 9 | 5 | 0.442 | ✅ | ❌ | ❌ | 852 | 1,120 | 2,531 | 24% | 66% |
| 1 | 2311.07631 | cs | 10 | 5 | 0.275 | ✅ | ❌ | ❌ | 260 | 644 | 2,531 | 60% | 90% |
| 2 | 2311.07631 | cs | 10 | 7 | 0.793 | ✅ | ✅ | ✅ | 541 | 644 | 2,531 | 16% | 79% |
| 3 | 2311.07631 | cs | 7 | 4 | 0.736 | ✅ | ✅ | ✅ | 1,349 | 1,476 | 2,531 | 9% | 47% |
| 4 | 2311.07631 | cs | 10 | 5 | 0.878 | ✅ | ✅ | ✅ | 407 | 644 | 2,531 | 37% | 84% |
| 5 | 2311.07631 | cs | 7 | 4 | 0.636 | ✅ | ✅ | ❌ | 315 | 692 | 2,531 | 54% | 88% |
| 6 | 2311.07631 | cs | 17 | 9 | 0.649 | ✅ | ✅ | ❌ | 494 | 600 | 2,531 | 18% | 80% |
| 7 | 2311.07631 | cs | 7 | 4 | 0.842 | ✅ | ✅ | ✅ | 296 | 692 | 2,531 | 57% | 88% |
| 8 | 2311.07631 | cs | 6 | 3 | 0.956 | ✅ | ✅ | ✅ | 1,970 | 2,077 | 2,531 | 5% | 22% |
| 9 | 2311.07631 | cs | 12 | 6 | 0.928 | ✅ | ✅ | ✅ | 405 | 695 | 2,531 | 42% | 84% |
| 10 | 2405.09360 | econ | 28 | 15 | 0.230 | ❌ | ❌ | ❌ | 850 | 1,589 | 2,531 | 47% | 66% |
| 11 | 2405.09360 | econ | 42 | 21 | 0.246 | ❌ | ❌ | ❌ | 1,082 | 1,871 | 2,531 | 42% | 57% |
| 12 | 2405.09360 | econ | 21 | 11 | 0.610 | ✅ | ✅ | ❌ | 1,536 | 1,916 | 2,531 | 20% | 39% |
| 13 | 2405.09360 | econ | 21 | 12 | 0.317 | ✅ | ❌ | ❌ | 942 | 1,916 | 2,531 | 51% | 63% |
| 14 | 2405.09360 | econ | 36 | 18 | 0.355 | ✅ | ❌ | ❌ | 1,114 | 1,704 | 2,531 | 35% | 56% |
| 15 | 2405.09360 | econ | 31 | 16 | 0.364 | ✅ | ❌ | ❌ | 832 | 1,523 | 2,531 | 45% | 67% |
| 16 | 2405.09360 | econ | 31 | 16 | 0.601 | ✅ | ✅ | ❌ | 1,060 | 1,523 | 2,531 | 30% | 58% |
| 17 | 2405.09360 | econ | 36 | 18 | 0.385 | ✅ | ❌ | ❌ | 738 | 1,704 | 2,531 | 57% | 71% |
| 18 | 2405.09360 | econ | 42 | 23 | 0.102 | ❌ | ❌ | ❌ | 985 | 1,871 | 2,531 | 47% | 61% |
| 19 | 2405.09360 | econ | 42 | 21 | 0.390 | ✅ | ❌ | ❌ | 964 | 1,871 | 2,531 | 48% | 62% |
| 20 | 2406.05299 | econ | 7 | 5 | 0.916 | ✅ | ✅ | ✅ | 367 | 602 | 2,316 | 39% | 84% |
| 21 | 2406.05299 | econ | 15 | 8 | 0.330 | ✅ | ❌ | ❌ | 667 | 892 | 2,316 | 25% | 71% |
| 22 | 2406.05299 | econ | 13 | 7 | 0.964 | ✅ | ✅ | ✅ | 937 | 1,173 | 2,316 | 20% | 60% |
| 23 | 2406.05299 | econ | 11 | 6 | 0.450 | ✅ | ❌ | ❌ | 548 | 889 | 2,316 | 38% | 76% |
| 24 | 2406.05299 | econ | 10 | 6 | 0.172 | ❌ | ❌ | ❌ | 353 | 453 | 2,316 | 22% | 85% |
| 25 | 2406.05299 | econ | 13 | 7 | 0.304 | ✅ | ❌ | ❌ | 1,118 | 1,467 | 2,316 | 24% | 52% |
| 26 | 2406.05299 | econ | 14 | 7 | 0.146 | ❌ | ❌ | ❌ | 652 | 1,313 | 2,316 | 50% | 72% |
| 27 | 2406.05299 | econ | 15 | 8 | 0.310 | ✅ | ❌ | ❌ | 632 | 892 | 2,316 | 29% | 73% |
| 28 | 2406.05299 | econ | 13 | 7 | 0.249 | ❌ | ❌ | ❌ | 927 | 1,173 | 2,316 | 21% | 60% |
| 29 | 2406.05299 | econ | 13 | 7 | 0.383 | ✅ | ❌ | ❌ | 858 | 1,356 | 2,316 | 37% | 63% |
| 30 | 2406.11528 | econ | 18 | 9 | 0.052 | ❌ | ❌ | ❌ | 368 | 691 | 2,531 | 47% | 85% |
| 31 | 2406.11528 | econ | 18 | 9 | 0.175 | ❌ | ❌ | ❌ | 405 | 691 | 2,531 | 41% | 84% |
| 32 | 2406.11528 | econ | 19 | 10 | 0.105 | ❌ | ❌ | ❌ | 850 | 1,169 | 2,531 | 27% | 66% |
| 33 | 2406.11528 | econ | 16 | 8 | 0.103 | ❌ | ❌ | ❌ | 660 | 1,518 | 2,531 | 57% | 74% |
| 34 | 2406.11528 | econ | 15 | 8 | 0.353 | ✅ | ❌ | ❌ | 517 | 1,235 | 2,531 | 58% | 80% |
| 35 | 2406.11528 | econ | 14 | 8 | 0.398 | ✅ | ❌ | ❌ | 1,155 | 1,340 | 2,531 | 14% | 54% |
| 36 | 2406.11528 | econ | 14 | 7 | 0.385 | ✅ | ❌ | ❌ | 743 | 1,340 | 2,531 | 45% | 71% |
| 37 | 2406.11528 | econ | 14 | 7 | 0.828 | ✅ | ✅ | ✅ | 794 | 1,259 | 2,531 | 37% | 69% |
| 38 | 2406.11528 | econ | 17 | 9 | 0.587 | ✅ | ✅ | ❌ | 821 | 1,293 | 2,531 | 37% | 68% |
| 39 | 2406.11528 | econ | 19 | 10 | 0.133 | ❌ | ❌ | ❌ | 757 | 1,053 | 2,531 | 28% | 70% |
| 40 | 2408.09618 | econ | 14 | 7 | 0.058 | ❌ | ❌ | ❌ | 100 | 203 | 2,531 | 51% | 96% |
| 41 | 2408.09618 | econ | 5 | 3 | 0.866 | ✅ | ✅ | ✅ | 1,891 | 2,166 | 2,531 | 13% | 25% |
| 42 | 2408.09618 | econ | 12 | 7 | 0.911 | ✅ | ✅ | ✅ | 460 | 545 | 2,531 | 16% | 82% |
| 43 | 2408.09618 | econ | 5 | 3 | 0.965 | ✅ | ✅ | ✅ | 2,143 | 2,166 | 2,531 | 1% | 15% |
| 44 | 2408.09618 | econ | 14 | 7 | 0.259 | ✅ | ❌ | ❌ | 123 | 203 | 2,531 | 39% | 95% |
| 45 | 2408.09618 | econ | 8 | 4 | 0.902 | ✅ | ✅ | ✅ | 329 | 421 | 2,531 | 22% | 87% |
| 46 | 2408.09618 | econ | 8 | 4 | 0.940 | ✅ | ✅ | ✅ | 305 | 421 | 2,531 | 28% | 88% |
| 47 | 2408.09618 | econ | 8 | 4 | 0.942 | ✅ | ✅ | ✅ | 329 | 421 | 2,531 | 22% | 87% |
| 48 | 2408.09618 | econ | 8 | 4 | 0.924 | ✅ | ✅ | ✅ | 264 | 421 | 2,531 | 37% | 90% |
| 49 | 2408.09618 | econ | 12 | 6 | 0.220 | ❌ | ❌ | ❌ | 349 | 545 | 2,531 | 36% | 86% |
| 50 | 2408.14349 | cs | 13 | 7 | 0.377 | ✅ | ❌ | ❌ | 536 | 757 | 2,531 | 29% | 79% |
| 51 | 2408.14349 | cs | 6 | 3 | 0.877 | ✅ | ✅ | ✅ | 2,234 | 2,401 | 2,531 | 7% | 12% |
| 52 | 2408.14349 | cs | 7 | 5 | 0.780 | ✅ | ✅ | ✅ | 788 | 825 | 2,531 | 4% | 69% |
| 53 | 2408.14349 | cs | 9 | 5 | 0.910 | ✅ | ✅ | ✅ | 431 | 809 | 2,531 | 47% | 83% |
| 54 | 2408.14349 | cs | 10 | 5 | 0.929 | ✅ | ✅ | ✅ | 613 | 791 | 2,531 | 23% | 76% |
| 55 | 2408.14349 | cs | 8 | 4 | 0.827 | ✅ | ✅ | ✅ | 427 | 802 | 2,531 | 47% | 83% |
| 56 | 2408.14349 | cs | 16 | 8 | 0.360 | ✅ | ❌ | ❌ | 535 | 715 | 2,531 | 25% | 79% |
| 57 | 2408.14349 | cs | 13 | 7 | 0.942 | ✅ | ✅ | ✅ | 623 | 768 | 2,531 | 19% | 75% |
| 58 | 2408.14349 | cs | 13 | 8 | 0.296 | ✅ | ❌ | ❌ | 509 | 733 | 2,531 | 31% | 80% |
| 59 | 2408.14349 | cs | 9 | 5 | 0.000 | ❌ | ❌ | ❌ | 648 | 809 | 2,531 | 20% | 74% |
| 60 | 2409.08773 | econ | 14 | 7 | 0.108 | ❌ | ❌ | ❌ | 411 | 658 | 2,531 | 38% | 84% |
| 61 | 2409.08773 | econ | 4 | 2 | 0.228 | ❌ | ❌ | ❌ | 3,246 | 3,332 | 2,531 | 3% | -28% |
| 62 | 2409.08773 | econ | 4 | 2 | 0.757 | ✅ | ✅ | ✅ | 1,966 | 2,117 | 2,531 | 7% | 22% |
| 63 | 2409.08773 | econ | 4 | 2 | 0.416 | ✅ | ❌ | ❌ | 3,273 | 3,362 | 2,531 | 3% | -29% |
| 64 | 2409.08773 | econ | 6 | 3 | 0.500 | ✅ | ❌ | ❌ | 1,453 | 1,591 | 2,531 | 9% | 43% |
| 65 | 2409.08773 | econ | 14 | 7 | 0.354 | ✅ | ❌ | ❌ | 388 | 762 | 2,531 | 49% | 85% |
| 66 | 2409.08773 | econ | 6 | 3 | 0.773 | ✅ | ✅ | ✅ | 1,898 | 2,089 | 2,531 | 9% | 25% |
| 67 | 2409.08773 | econ | 10 | 6 | 0.348 | ✅ | ❌ | ❌ | 629 | 732 | 2,531 | 14% | 75% |
| 68 | 2409.08773 | econ | 6 | 3 | 0.650 | ✅ | ✅ | ❌ | 1,625 | 2,186 | 2,531 | 26% | 36% |
| 69 | 2409.08773 | econ | 4 | 2 | 0.613 | ✅ | ✅ | ❌ | 1,073 | 1,217 | 2,531 | 12% | 58% |
| 70 | 2410.14317 | econ | 17 | 9 | 0.135 | ❌ | ❌ | ❌ | 461 | 928 | 2,531 | 50% | 82% |
| 71 | 2410.14317 | econ | 12 | 6 | 0.106 | ❌ | ❌ | ❌ | 319 | 584 | 2,531 | 45% | 87% |
| 72 | 2410.14317 | econ | 8 | 4 | 0.274 | ✅ | ❌ | ❌ | 346 | 1,285 | 2,531 | 73% | 86% |
| 73 | 2410.14317 | econ | 11 | 6 | 0.227 | ❌ | ❌ | ❌ | 386 | 884 | 2,531 | 56% | 85% |
| 74 | 2410.14317 | econ | 14 | 7 | 0.261 | ✅ | ❌ | ❌ | 374 | 659 | 2,531 | 43% | 85% |
| 75 | 2410.14317 | econ | 12 | 6 | 0.256 | ✅ | ❌ | ❌ | 437 | 767 | 2,531 | 43% | 83% |
| 76 | 2410.14317 | econ | 10 | 5 | 0.158 | ❌ | ❌ | ❌ | 540 | 820 | 2,531 | 34% | 79% |
| 77 | 2410.14317 | econ | 11 | 6 | 0.203 | ❌ | ❌ | ❌ | 661 | 803 | 2,531 | 18% | 74% |
| 78 | 2410.14317 | econ | 7 | 4 | 0.212 | ❌ | ❌ | ❌ | 332 | 537 | 2,531 | 38% | 87% |
| 79 | 2410.14317 | econ | 13 | 7 | 0.070 | ❌ | ❌ | ❌ | 593 | 758 | 2,531 | 22% | 77% |
| 80 | 2411.15797 | econ | 13 | 7 | 0.282 | ✅ | ❌ | ❌ | 1,612 | 1,767 | 2,531 | 9% | 36% |
| 81 | 2411.15797 | econ | 9 | 5 | 0.906 | ✅ | ✅ | ✅ | 1,315 | 1,635 | 2,531 | 20% | 48% |
| 82 | 2411.15797 | econ | 6 | 3 | 0.864 | ✅ | ✅ | ✅ | 1,883 | 2,444 | 2,531 | 23% | 26% |
| 83 | 2411.15797 | econ | 5 | 3 | 0.832 | ✅ | ✅ | ✅ | 1,538 | 1,804 | 2,531 | 15% | 39% |
| 84 | 2411.15797 | econ | 9 | 6 | 0.857 | ✅ | ✅ | ✅ | 1,230 | 1,242 | 2,531 | 1% | 51% |
| 85 | 2411.15797 | econ | - | - | - | - | - | - | - | - | - | - | - |
| 86 | 2411.15797 | econ | - | - | - | - | - | - | - | - | - | - | - |
| 87 | 2411.15797 | econ | 9 | 5 | 0.961 | ✅ | ✅ | ✅ | 1,315 | 1,635 | 2,531 | 20% | 48% |
| 88 | 2411.15797 | econ | 9 | 5 | 0.479 | ✅ | ❌ | ❌ | 392 | 1,041 | 2,531 | 62% | 85% |
| 89 | 2411.15797 | econ | 13 | 7 | 0.494 | ✅ | ❌ | ❌ | 1,074 | 1,767 | 2,531 | 39% | 58% |
| 90 | 2411.19857 | econ | - | - | - | - | - | - | - | - | - | - | - |
| 91 | 2411.19857 | econ | 9 | 5 | 0.857 | ✅ | ✅ | ✅ | 614 | 1,029 | 2,316 | 40% | 73% |
| 92 | 2411.19857 | econ | 16 | 8 | 0.147 | ❌ | ❌ | ❌ | 504 | 772 | 2,316 | 35% | 78% |
| 93 | 2411.19857 | econ | 10 | 5 | 0.929 | ✅ | ✅ | ✅ | 623 | 973 | 2,316 | 36% | 73% |
| 94 | 2411.19857 | econ | 10 | 5 | 0.964 | ✅ | ✅ | ✅ | 404 | 979 | 2,316 | 59% | 83% |
| 95 | 2411.19857 | econ | 12 | 6 | 0.226 | ❌ | ❌ | ❌ | 669 | 1,003 | 2,316 | 33% | 71% |
| 96 | 2411.19857 | econ | 17 | 9 | 0.097 | ❌ | ❌ | ❌ | 815 | 1,023 | 2,316 | 20% | 65% |
| 97 | 2411.19857 | econ | 10 | 5 | 0.858 | ✅ | ✅ | ✅ | 614 | 979 | 2,316 | 37% | 73% |
| 98 | 2411.19857 | econ | 10 | 5 | 0.892 | ✅ | ✅ | ✅ | 353 | 1,165 | 2,316 | 70% | 85% |
| 99 | 2411.19857 | econ | 10 | 5 | 0.883 | ✅ | ✅ | ✅ | 823 | 1,165 | 2,316 | 29% | 64% |
| 100 | 2412.07948 | eess | 18 | 9 | 0.758 | ✅ | ✅ | ✅ | 811 | 926 | 2,531 | 12% | 68% |
| 101 | 2412.07948 | eess | 14 | 7 | 0.746 | ✅ | ✅ | ✅ | 1,395 | 2,296 | 2,531 | 39% | 45% |
| 102 | 2412.07948 | eess | 13 | 7 | 0.696 | ✅ | ✅ | ❌ | 1,717 | 2,193 | 2,531 | 22% | 32% |
| 103 | 2412.07948 | eess | 13 | 7 | 0.000 | ❌ | ❌ | ❌ | 1,690 | 2,193 | 2,531 | 23% | 33% |
| 104 | 2412.07948 | eess | 18 | 9 | 0.863 | ✅ | ✅ | ✅ | 2,127 | 2,812 | 2,531 | 24% | 16% |
| 105 | 2412.07948 | eess | 13 | 7 | 0.000 | ❌ | ❌ | ❌ | 1,224 | 1,430 | 2,531 | 14% | 52% |
| 106 | 2412.07948 | eess | 14 | 7 | 0.000 | ❌ | ❌ | ❌ | 1,515 | 2,296 | 2,531 | 34% | 40% |
| 107 | 2412.07948 | eess | 13 | 7 | 0.664 | ✅ | ✅ | ❌ | 1,224 | 1,430 | 2,531 | 14% | 52% |
| 108 | 2412.07948 | eess | 18 | 9 | 0.859 | ✅ | ✅ | ✅ | 2,127 | 2,812 | 2,531 | 24% | 16% |
| 109 | 2412.07948 | eess | 18 | 9 | 0.957 | ✅ | ✅ | ✅ | 2,482 | 2,812 | 2,531 | 12% | 2% |
| 110 | 2412.09651 | cs | 8 | 4 | 0.845 | ✅ | ✅ | ✅ | 475 | 882 | 2,316 | 46% | 79% |
| 111 | 2412.09651 | cs | 9 | 5 | 0.808 | ✅ | ✅ | ✅ | 1,806 | 1,999 | 2,316 | 10% | 22% |
| 112 | 2412.09651 | cs | 6 | 3 | 0.888 | ✅ | ✅ | ✅ | 1,678 | 1,887 | 2,316 | 11% | 28% |
| 113 | 2412.09651 | cs | 5 | 3 | 0.836 | ✅ | ✅ | ✅ | 2,096 | 2,245 | 2,316 | 7% | 9% |
| 114 | 2412.09651 | cs | 12 | 6 | 0.882 | ✅ | ✅ | ✅ | 1,518 | 1,753 | 2,316 | 13% | 34% |
| 115 | 2412.09651 | cs | 9 | 6 | 0.932 | ✅ | ✅ | ✅ | 1,790 | 1,999 | 2,316 | 10% | 23% |
| 116 | 2412.09651 | cs | 7 | 4 | 0.974 | ✅ | ✅ | ✅ | 725 | 841 | 2,316 | 14% | 69% |
| 117 | 2412.09651 | cs | 5 | 3 | 0.977 | ✅ | ✅ | ✅ | 2,096 | 2,245 | 2,316 | 7% | 9% |
| 118 | 2412.09651 | cs | 8 | 5 | 0.944 | ✅ | ✅ | ✅ | 443 | 1,861 | 2,316 | 76% | 81% |
| 119 | 2412.09651 | cs | 6 | 3 | 0.956 | ✅ | ✅ | ✅ | 266 | 1,887 | 2,316 | 86% | 89% |
| 120 | 2412.10129 | cs | 6 | 3 | 0.720 | ✅ | ✅ | ✅ | 319 | 2,191 | 2,531 | 85% | 87% |
| 121 | 2412.10129 | cs | 8 | 4 | 0.686 | ✅ | ✅ | ❌ | 486 | 675 | 2,531 | 28% | 81% |
| 122 | 2412.10129 | cs | 6 | 3 | 0.824 | ✅ | ✅ | ✅ | 328 | 810 | 2,531 | 60% | 87% |
| 123 | 2412.10129 | cs | 6 | 3 | 0.815 | ✅ | ✅ | ✅ | 293 | 1,466 | 2,531 | 80% | 88% |
| 124 | 2412.10129 | cs | 9 | 5 | 0.526 | ✅ | ✅ | ❌ | 591 | 702 | 2,531 | 16% | 77% |
| 125 | 2412.10129 | cs | 9 | 5 | 0.462 | ✅ | ❌ | ❌ | 1,211 | 1,504 | 2,531 | 19% | 52% |
| 126 | 2412.10129 | cs | 13 | 7 | 0.100 | ❌ | ❌ | ❌ | 123 | 620 | 2,531 | 80% | 95% |
| 127 | 2412.10129 | cs | 7 | 4 | 0.430 | ✅ | ❌ | ❌ | 420 | 526 | 2,531 | 20% | 83% |
| 128 | 2412.10129 | cs | 7 | 4 | 0.567 | ✅ | ✅ | ❌ | 1,348 | 1,500 | 2,531 | 10% | 47% |
| 129 | 2412.10129 | cs | 6 | 3 | 0.092 | ❌ | ❌ | ❌ | 280 | 550 | 2,531 | 49% | 89% |
| 130 | 2412.10649 | eess | 15 | 8 | 0.632 | ✅ | ✅ | ❌ | 1,318 | 1,898 | 2,531 | 31% | 48% |
| 131 | 2412.10649 | eess | 8 | 4 | 0.458 | ✅ | ❌ | ❌ | 3,086 | 3,795 | 2,531 | 19% | -22% |
| 132 | 2412.10649 | eess | 15 | 8 | 0.673 | ✅ | ✅ | ❌ | 1,611 | 2,276 | 2,531 | 29% | 36% |
| 133 | 2412.10649 | eess | 8 | 5 | 0.658 | ✅ | ✅ | ❌ | 2,150 | 3,795 | 2,531 | 43% | 15% |
| 134 | 2412.10649 | eess | 15 | 8 | 0.638 | ✅ | ✅ | ❌ | 1,963 | 2,276 | 2,531 | 14% | 22% |
| 135 | 2412.10649 | eess | 15 | 8 | 0.414 | ✅ | ❌ | ❌ | 1,906 | 2,147 | 2,531 | 11% | 25% |
| 136 | 2412.10649 | eess | 15 | 8 | 0.582 | ✅ | ✅ | ❌ | 1,325 | 2,147 | 2,531 | 38% | 48% |
| 137 | 2412.10649 | eess | 15 | 8 | 0.505 | ✅ | ✅ | ❌ | 1,712 | 2,147 | 2,531 | 20% | 32% |
| 138 | 2412.10649 | eess | 8 | 4 | 0.598 | ✅ | ✅ | ❌ | 1,322 | 3,795 | 2,531 | 65% | 48% |
| 139 | 2412.10649 | eess | 14 | 7 | 0.538 | ✅ | ✅ | ❌ | 1,649 | 1,903 | 2,531 | 13% | 35% |
| 140 | 2412.11719 | cs | 7 | 4 | 0.955 | ✅ | ✅ | ✅ | 511 | 596 | 2,318 | 14% | 78% |
| 141 | 2412.11719 | cs | 4 | 2 | 0.933 | ✅ | ✅ | ✅ | 398 | 710 | 2,318 | 44% | 83% |
| 142 | 2412.11719 | cs | 9 | 5 | 0.955 | ✅ | ✅ | ✅ | 524 | 595 | 2,318 | 12% | 77% |
| 143 | 2412.11719 | cs | 6 | 3 | 0.969 | ✅ | ✅ | ✅ | 341 | 589 | 2,318 | 42% | 85% |
| 144 | 2412.11719 | cs | 6 | 3 | 0.925 | ✅ | ✅ | ✅ | 416 | 656 | 2,318 | 37% | 82% |
| 145 | 2412.11719 | cs | 6 | 3 | 0.970 | ✅ | ✅ | ✅ | 530 | 614 | 2,318 | 14% | 77% |
| 146 | 2412.11719 | cs | 4 | 2 | 0.989 | ✅ | ✅ | ✅ | 339 | 742 | 2,318 | 54% | 85% |
| 147 | 2412.11719 | cs | 4 | 2 | 0.984 | ✅ | ✅ | ✅ | 384 | 742 | 2,318 | 48% | 83% |
| 148 | 2412.11719 | cs | 6 | 3 | 0.000 | ❌ | ❌ | ❌ | 377 | 589 | 2,318 | 36% | 84% |
| 149 | 2412.11719 | cs | 7 | 4 | 0.985 | ✅ | ✅ | ✅ | 422 | 596 | 2,318 | 29% | 82% |
| 150 | 2412.13786 | eess | 12 | 6 | 0.722 | ✅ | ✅ | ✅ | 1,408 | 2,123 | 2,531 | 34% | 44% |
| 151 | 2412.13786 | eess | 13 | 7 | 0.553 | ✅ | ✅ | ❌ | 1,204 | 1,437 | 2,531 | 16% | 52% |
| 152 | 2412.13786 | eess | 12 | 6 | 0.671 | ✅ | ✅ | ❌ | 1,806 | 2,191 | 2,531 | 18% | 29% |
| 153 | 2412.13786 | eess | 11 | 6 | 0.698 | ✅ | ✅ | ❌ | 820 | 1,228 | 2,531 | 33% | 68% |
| 154 | 2412.13786 | eess | 22 | 11 | 0.512 | ✅ | ✅ | ❌ | 717 | 1,470 | 2,531 | 51% | 72% |
| 155 | 2412.13786 | eess | 12 | 6 | 0.848 | ✅ | ✅ | ✅ | 1,765 | 2,191 | 2,531 | 19% | 30% |
| 156 | 2412.13786 | eess | 22 | 11 | 0.980 | ✅ | ✅ | ✅ | 942 | 1,470 | 2,531 | 36% | 63% |
| 157 | 2412.13786 | eess | 16 | 9 | 0.845 | ✅ | ✅ | ✅ | 1,027 | 1,302 | 2,531 | 21% | 59% |
| 158 | 2412.13786 | eess | 22 | 11 | 0.290 | ✅ | ❌ | ❌ | 949 | 1,470 | 2,531 | 35% | 63% |
| 159 | 2412.13786 | eess | 14 | 7 | 0.917 | ✅ | ✅ | ✅ | 1,545 | 2,138 | 2,531 | 28% | 39% |
| 160 | 2412.15322 | eess | 6 | 3 | 0.903 | ✅ | ✅ | ✅ | 2,786 | 2,894 | 2,531 | 4% | -10% |
| 161 | 2412.15322 | eess | 10 | 6 | 0.214 | ❌ | ❌ | ❌ | 1,345 | 2,865 | 2,531 | 53% | 47% |
| 162 | 2412.15322 | eess | 18 | 9 | 0.752 | ✅ | ✅ | ✅ | 1,498 | 1,854 | 2,531 | 19% | 41% |
| 163 | 2412.15322 | eess | 10 | 5 | 0.642 | ✅ | ✅ | ❌ | 1,418 | 1,639 | 2,531 | 13% | 44% |
| 164 | 2412.15322 | eess | 15 | 8 | 0.710 | ✅ | ✅ | ✅ | 715 | 1,220 | 2,531 | 41% | 72% |
| 165 | 2412.15322 | eess | 12 | 6 | 0.738 | ✅ | ✅ | ✅ | 1,665 | 1,769 | 2,531 | 6% | 34% |
| 166 | 2412.15322 | eess | 5 | 3 | 0.771 | ✅ | ✅ | ✅ | 1,304 | 4,349 | 2,531 | 70% | 48% |
| 167 | 2412.15322 | eess | 18 | 9 | 0.749 | ✅ | ✅ | ✅ | 874 | 1,854 | 2,531 | 53% | 65% |
| 168 | 2412.15322 | eess | 13 | 8 | 0.309 | ✅ | ❌ | ❌ | 1,399 | 2,434 | 2,531 | 43% | 45% |
| 169 | 2412.15322 | eess | 12 | 6 | 0.701 | ✅ | ✅ | ✅ | 2,862 | 3,459 | 2,531 | 17% | -13% |
| 170 | 2412.16977 | eess | 17 | 9 | 0.661 | ✅ | ✅ | ❌ | 1,468 | 2,661 | 2,531 | 45% | 42% |
| 171 | 2412.16977 | eess | 17 | 9 | 0.737 | ✅ | ✅ | ✅ | 2,058 | 2,661 | 2,531 | 23% | 19% |
| 172 | 2412.16977 | eess | 17 | 9 | 0.573 | ✅ | ✅ | ❌ | 1,876 | 2,661 | 2,531 | 30% | 26% |
| 173 | 2412.16977 | eess | 15 | 8 | 0.981 | ✅ | ✅ | ✅ | 1,290 | 1,600 | 2,531 | 19% | 49% |
| 174 | 2412.16977 | eess | 13 | 7 | 0.986 | ✅ | ✅ | ✅ | 808 | 1,204 | 2,531 | 33% | 68% |
| 175 | 2412.16977 | eess | 15 | 8 | 0.871 | ✅ | ✅ | ✅ | 1,063 | 1,600 | 2,531 | 34% | 58% |
| 176 | 2412.16977 | eess | 15 | 9 | 0.973 | ✅ | ✅ | ✅ | 795 | 2,645 | 2,531 | 70% | 69% |
| 177 | 2412.16977 | eess | 17 | 9 | 0.981 | ✅ | ✅ | ✅ | 977 | 2,661 | 2,531 | 63% | 61% |
| 178 | 2412.16977 | eess | 15 | 9 | 0.863 | ✅ | ✅ | ✅ | 2,272 | 2,645 | 2,531 | 14% | 10% |
| 179 | 2412.16977 | eess | 15 | 8 | 0.763 | ✅ | ✅ | ✅ | 1,327 | 1,600 | 2,531 | 17% | 48% |
| 180 | 2412.17966 | cs | 16 | 8 | 0.789 | ✅ | ✅ | ✅ | 3,483 | 4,015 | 2,531 | 13% | -38% |
| 181 | 2412.17966 | cs | 16 | 8 | 0.851 | ✅ | ✅ | ✅ | 2,377 | 4,015 | 2,531 | 41% | 6% |
| 182 | 2412.17966 | cs | 14 | 8 | 0.567 | ✅ | ✅ | ❌ | 1,892 | 2,640 | 2,531 | 28% | 25% |
| 183 | 2412.17966 | cs | 16 | 8 | 0.968 | ✅ | ✅ | ✅ | 1,454 | 4,015 | 2,531 | 64% | 43% |
| 184 | 2412.17966 | cs | 14 | 7 | 0.957 | ✅ | ✅ | ✅ | 2,081 | 2,640 | 2,531 | 21% | 18% |
| 185 | 2412.17966 | cs | 16 | 8 | 0.971 | ✅ | ✅ | ✅ | 1,095 | 2,147 | 2,531 | 49% | 57% |
| 186 | 2412.17966 | cs | 16 | 8 | 0.981 | ✅ | ✅ | ✅ | 3,626 | 4,015 | 2,531 | 10% | -43% |
| 187 | 2412.17966 | cs | 16 | 8 | 0.982 | ✅ | ✅ | ✅ | 1,814 | 2,147 | 2,531 | 16% | 28% |
| 188 | 2412.17966 | cs | 16 | 8 | 0.964 | ✅ | ✅ | ✅ | 1,454 | 4,015 | 2,531 | 64% | 43% |
| 189 | 2412.17966 | cs | 16 | 8 | 0.887 | ✅ | ✅ | ✅ | 3,754 | 4,015 | 2,531 | 7% | -48% |
| 190 | 2412.18619 | eess | 9 | 5 | 0.546 | ✅ | ✅ | ❌ | 1,040 | 1,338 | 2,210 | 22% | 53% |
| 191 | 2412.18619 | eess | 8 | 4 | 0.754 | ✅ | ✅ | ✅ | 2,411 | 2,564 | 2,210 | 6% | -9% |
| 192 | 2412.18619 | eess | 4 | 2 | 0.931 | ✅ | ✅ | ✅ | 8,478 | 9,064 | 2,210 | 6% | -284% |
| 193 | 2412.18619 | eess | 9 | 5 | 0.566 | ✅ | ✅ | ❌ | 1,699 | 1,798 | 2,210 | 6% | 23% |
| 194 | 2412.18619 | eess | 7 | 4 | 0.623 | ✅ | ✅ | ❌ | 1,154 | 2,990 | 2,210 | 61% | 48% |
| 195 | 2412.18619 | eess | 7 | 4 | 0.734 | ✅ | ✅ | ✅ | 1,450 | 1,814 | 2,210 | 20% | 34% |
| 196 | 2412.18619 | eess | 6 | 3 | 0.734 | ✅ | ✅ | ✅ | 1,216 | 2,523 | 2,210 | 52% | 45% |
| 197 | 2412.18619 | eess | 7 | 4 | 0.947 | ✅ | ✅ | ✅ | 370 | 2,211 | 2,210 | 83% | 83% |
| 198 | 2412.18619 | eess | 7 | 4 | 0.956 | ✅ | ✅ | ✅ | 623 | 823 | 2,210 | 24% | 72% |
| 199 | 2412.18619 | eess | 4 | 2 | 0.836 | ✅ | ✅ | ✅ | 216 | 3,134 | 2,210 | 93% | 90% |
| 200 | 2412.18823 | cs | 8 | 4 | 0.529 | ✅ | ✅ | ❌ | 2,270 | 2,424 | 2,531 | 6% | 10% |
| 201 | 2412.18823 | cs | 8 | 4 | 0.539 | ✅ | ✅ | ❌ | 903 | 2,424 | 2,531 | 63% | 64% |
| 202 | 2412.18823 | cs | 3 | 2 | 0.331 | ✅ | ❌ | ❌ | 1,826 | 1,876 | 2,531 | 3% | 28% |
| 203 | 2412.18823 | cs | 3 | 2 | 0.333 | ✅ | ❌ | ❌ | 1,826 | 1,876 | 2,531 | 3% | 28% |
| 204 | 2412.18823 | cs | 5 | 3 | 0.730 | ✅ | ✅ | ✅ | 1,171 | 2,252 | 2,531 | 48% | 54% |
| 205 | 2412.18823 | cs | 15 | 8 | 0.505 | ✅ | ✅ | ❌ | 377 | 859 | 2,531 | 56% | 85% |
| 206 | 2412.18823 | cs | 15 | 8 | 0.949 | ✅ | ✅ | ✅ | 632 | 729 | 2,531 | 13% | 75% |
| 207 | 2412.18823 | cs | 19 | 10 | 0.287 | ✅ | ❌ | ❌ | 403 | 996 | 2,531 | 60% | 84% |
| 208 | 2412.18823 | cs | 15 | 8 | 0.082 | ❌ | ❌ | ❌ | 94 | 729 | 2,531 | 87% | 96% |
| 209 | 2412.18823 | cs | 15 | 9 | 0.924 | ✅ | ✅ | ✅ | 772 | 859 | 2,531 | 10% | 69% |
| 210 | 2412.18955 | eess | 18 | 9 | 0.638 | ✅ | ✅ | ❌ | 1,493 | 3,464 | 2,531 | 57% | 41% |
| 211 | 2412.18955 | eess | 15 | 8 | 0.565 | ✅ | ✅ | ❌ | 2,485 | 3,034 | 2,531 | 18% | 2% |
| 212 | 2412.18955 | eess | 12 | 6 | 0.654 | ✅ | ✅ | ❌ | 1,954 | 2,125 | 2,531 | 8% | 23% |
| 213 | 2412.18955 | eess | 18 | 9 | 0.887 | ✅ | ✅ | ✅ | 1,419 | 3,464 | 2,531 | 59% | 44% |
| 214 | 2412.18955 | eess | 15 | 8 | 0.735 | ✅ | ✅ | ✅ | 2,015 | 3,034 | 2,531 | 34% | 20% |
| 215 | 2412.18955 | eess | 18 | 9 | 0.812 | ✅ | ✅ | ✅ | 3,078 | 3,464 | 2,531 | 11% | -22% |
| 216 | 2412.18955 | eess | 18 | 10 | 0.722 | ✅ | ✅ | ✅ | 2,096 | 3,464 | 2,531 | 39% | 17% |
| 217 | 2412.18955 | eess | 18 | 9 | 0.927 | ✅ | ✅ | ✅ | 1,194 | 3,464 | 2,531 | 66% | 53% |
| 218 | 2412.18955 | eess | 6 | 3 | 0.973 | ✅ | ✅ | ✅ | 368 | 594 | 2,531 | 38% | 85% |
| 219 | 2412.18955 | eess | 12 | 7 | 0.328 | ✅ | ❌ | ❌ | 831 | 2,815 | 2,531 | 70% | 67% |
| 220 | 2412.19024 | econ | 5 | 3 | 0.690 | ✅ | ✅ | ❌ | 2,596 | 2,644 | 2,531 | 2% | -3% |
| 221 | 2412.19024 | econ | 6 | 3 | 0.988 | ✅ | ✅ | ✅ | 393 | 548 | 2,531 | 28% | 84% |
| 222 | 2412.19024 | econ | 7 | 4 | 0.967 | ✅ | ✅ | ✅ | 402 | 696 | 2,531 | 42% | 84% |
| 223 | 2412.19024 | econ | 5 | 5 | 0.928 | ✅ | ✅ | ✅ | 2,687 | 2,687 | 2,531 | 0% | -6% |
| 224 | 2412.19024 | econ | 12 | 6 | 0.922 | ✅ | ✅ | ✅ | 419 | 642 | 2,531 | 35% | 83% |
| 225 | 2412.19024 | econ | 6 | 3 | 0.962 | ✅ | ✅ | ✅ | 445 | 647 | 2,531 | 31% | 82% |
| 226 | 2412.19024 | econ | 5 | 3 | 0.963 | ✅ | ✅ | ✅ | 579 | 711 | 2,531 | 19% | 77% |
| 227 | 2412.19024 | econ | 4 | 2 | 0.837 | ✅ | ✅ | ✅ | 2,006 | 2,182 | 2,531 | 8% | 21% |
| 228 | 2412.19024 | econ | 15 | 8 | 0.288 | ✅ | ❌ | ❌ | 767 | 979 | 2,531 | 22% | 70% |
| 229 | 2412.19024 | econ | 6 | 3 | 0.925 | ✅ | ✅ | ✅ | 445 | 647 | 2,531 | 31% | 82% |
| 230 | 2412.19043 | eess | 16 | 8 | 0.690 | ✅ | ✅ | ❌ | 1,536 | 2,264 | 2,531 | 32% | 39% |
| 231 | 2412.19043 | eess | 11 | 6 | 0.759 | ✅ | ✅ | ✅ | 2,664 | 2,937 | 2,531 | 9% | -5% |
| 232 | 2412.19043 | eess | 16 | 8 | 0.719 | ✅ | ✅ | ✅ | 1,370 | 2,264 | 2,531 | 39% | 46% |
| 233 | 2412.19043 | eess | 16 | 8 | 0.883 | ✅ | ✅ | ✅ | 1,583 | 2,264 | 2,531 | 30% | 37% |
| 234 | 2412.19043 | eess | 17 | 9 | 0.961 | ✅ | ✅ | ✅ | 677 | 1,093 | 2,531 | 38% | 73% |
| 235 | 2412.19043 | eess | 14 | 7 | 0.977 | ✅ | ✅ | ✅ | 682 | 1,082 | 2,531 | 37% | 73% |
| 236 | 2412.19043 | eess | 15 | 8 | 0.980 | ✅ | ✅ | ✅ | 692 | 943 | 2,531 | 27% | 73% |
| 237 | 2412.19043 | eess | 15 | 8 | 0.980 | ✅ | ✅ | ✅ | 734 | 943 | 2,531 | 22% | 71% |
| 238 | 2412.19043 | eess | 17 | 9 | 0.951 | ✅ | ✅ | ✅ | 722 | 1,093 | 2,531 | 34% | 71% |
| 239 | 2412.19043 | eess | 16 | 9 | 0.962 | ✅ | ✅ | ✅ | 1,675 | 2,264 | 2,531 | 26% | 34% |
| 240 | 2412.20176 | econ | 7 | 4 | 0.925 | ✅ | ✅ | ✅ | 1,770 | 1,900 | 2,318 | 7% | 24% |
| 241 | 2412.20176 | econ | 10 | 5 | 0.766 | ✅ | ✅ | ✅ | 1,729 | 1,866 | 2,318 | 7% | 25% |
| 242 | 2412.20176 | econ | 10 | 5 | 0.983 | ✅ | ✅ | ✅ | 603 | 741 | 2,318 | 19% | 74% |
| 243 | 2412.20176 | econ | 9 | 5 | 0.963 | ✅ | ✅ | ✅ | 502 | 630 | 2,318 | 20% | 78% |
| 244 | 2412.20176 | econ | 10 | 5 | 0.777 | ✅ | ✅ | ✅ | 598 | 692 | 2,318 | 14% | 74% |
| 245 | 2412.20176 | econ | 14 | 7 | 0.502 | ✅ | ✅ | ❌ | 324 | 670 | 2,318 | 52% | 86% |
| 246 | 2412.20176 | econ | 8 | 4 | 0.951 | ✅ | ✅ | ✅ | 412 | 579 | 2,318 | 29% | 82% |
| 247 | 2412.20176 | econ | 10 | 5 | 0.892 | ✅ | ✅ | ✅ | 1,693 | 1,866 | 2,318 | 9% | 27% |
| 248 | 2412.20176 | econ | 10 | 5 | 0.842 | ✅ | ✅ | ✅ | 593 | 692 | 2,318 | 14% | 74% |
| 249 | 2412.20176 | econ | 8 | 4 | 0.936 | ✅ | ✅ | ✅ | 393 | 579 | 2,318 | 32% | 83% |
| 250 | 2412.20486 | cs | 9 | 5 | 0.874 | ✅ | ✅ | ✅ | 2,532 | 2,946 | 2,531 | 14% | -0% |
| 251 | 2412.20486 | cs | 14 | 8 | 0.796 | ✅ | ✅ | ✅ | 2,293 | 2,770 | 2,531 | 17% | 9% |
| 252 | 2412.20486 | cs | 11 | 7 | 0.778 | ✅ | ✅ | ✅ | 2,535 | 2,812 | 2,531 | 10% | -0% |
| 253 | 2412.20486 | cs | 16 | 8 | 0.572 | ✅ | ✅ | ❌ | 1,192 | 1,875 | 2,531 | 36% | 53% |
| 254 | 2412.20486 | cs | 14 | 7 | 0.576 | ✅ | ✅ | ❌ | 1,258 | 1,649 | 2,531 | 24% | 50% |
| 255 | 2412.20486 | cs | 9 | 5 | 0.634 | ✅ | ✅ | ❌ | 1,424 | 2,946 | 2,531 | 52% | 44% |
| 256 | 2412.20486 | cs | 9 | 5 | 0.938 | ✅ | ✅ | ✅ | 848 | 1,191 | 2,531 | 29% | 66% |
| 257 | 2412.20486 | cs | 14 | 7 | 0.949 | ✅ | ✅ | ✅ | 1,389 | 1,649 | 2,531 | 16% | 45% |
| 258 | 2412.20486 | cs | 12 | 6 | 0.962 | ✅ | ✅ | ✅ | 2,089 | 2,535 | 2,531 | 18% | 17% |
| 259 | 2412.20486 | cs | 14 | 7 | 0.984 | ✅ | ✅ | ✅ | 1,530 | 1,832 | 2,531 | 16% | 40% |
| 260 | 2412.20805 | eess | 17 | 9 | 0.850 | ✅ | ✅ | ✅ | 1,448 | 3,033 | 2,531 | 52% | 43% |
| 261 | 2412.20805 | eess | 17 | 9 | 0.611 | ✅ | ✅ | ❌ | 761 | 3,033 | 2,531 | 75% | 70% |
| 262 | 2412.20805 | eess | 17 | 9 | 0.634 | ✅ | ✅ | ❌ | 882 | 3,033 | 2,531 | 71% | 65% |
| 263 | 2412.20805 | eess | 25 | 13 | 0.445 | ✅ | ❌ | ❌ | 953 | 2,168 | 2,531 | 56% | 62% |
| 264 | 2412.20805 | eess | 25 | 14 | 0.757 | ✅ | ✅ | ✅ | 916 | 2,168 | 2,531 | 58% | 64% |
| 265 | 2412.20805 | eess | 16 | 8 | 0.719 | ✅ | ✅ | ✅ | 968 | 2,360 | 2,531 | 59% | 62% |
| 266 | 2412.20805 | eess | 16 | 8 | 0.384 | ✅ | ❌ | ❌ | 1,837 | 2,360 | 2,531 | 22% | 27% |
| 267 | 2412.20805 | eess | 11 | 6 | 0.954 | ✅ | ✅ | ✅ | 937 | 1,107 | 2,531 | 15% | 63% |
| 268 | 2412.20805 | eess | 17 | 9 | 0.892 | ✅ | ✅ | ✅ | 812 | 3,033 | 2,531 | 73% | 68% |
| 269 | 2501.00038 | eess | 16 | 8 | 0.859 | ✅ | ✅ | ✅ | 2,067 | 2,891 | 2,531 | 29% | 18% |
| 270 | 2501.00038 | eess | 20 | 11 | 0.813 | ✅ | ✅ | ✅ | 2,030 | 3,388 | 2,531 | 40% | 20% |
| 271 | 2501.00038 | eess | 20 | 10 | 0.790 | ✅ | ✅ | ✅ | 3,053 | 3,388 | 2,531 | 10% | -21% |
| 272 | 2501.00038 | eess | 16 | 8 | 0.789 | ✅ | ✅ | ✅ | 2,048 | 2,891 | 2,531 | 29% | 19% |
| 273 | 2501.00038 | eess | 20 | 10 | 0.598 | ✅ | ✅ | ❌ | 2,990 | 3,388 | 2,531 | 12% | -18% |
| 274 | 2501.00038 | eess | 18 | 9 | 0.519 | ✅ | ✅ | ❌ | 984 | 1,501 | 2,531 | 34% | 61% |
| 275 | 2501.00038 | eess | 16 | 8 | 0.898 | ✅ | ✅ | ✅ | 885 | 2,891 | 2,531 | 69% | 65% |
| 276 | 2501.00038 | eess | 20 | 10 | 0.909 | ✅ | ✅ | ✅ | 1,602 | 3,388 | 2,531 | 53% | 37% |
| 277 | 2501.03254 | cs | 2 | 1 | 0.366 | ✅ | ❌ | ❌ | 1,927 | 1,984 | 2,531 | 3% | 24% |
| 278 | 2501.03254 | cs | 4 | 2 | 0.035 | ❌ | ❌ | ❌ | 727 | 2,947 | 2,531 | 75% | 71% |
| 279 | 2501.03254 | cs | 3 | 2 | 0.432 | ✅ | ❌ | ❌ | 2,447 | 2,486 | 2,531 | 2% | 3% |
| 280 | 2501.03254 | cs | 2 | 2 | 0.470 | ✅ | ❌ | ❌ | 2,429 | 2,429 | 2,531 | 0% | 4% |
| 281 | 2501.03254 | cs | 3 | 2 | 0.991 | ✅ | ✅ | ✅ | 2,311 | 2,354 | 2,531 | 2% | 9% |
| 282 | 2501.03254 | cs | 1 | 1 | 0.418 | ✅ | ❌ | ❌ | 2,356 | 2,356 | 2,531 | 0% | 7% |
| 283 | 2501.03254 | cs | 9 | 5 | 0.202 | ❌ | ❌ | ❌ | 1,491 | 1,742 | 2,531 | 14% | 41% |
| 284 | 2501.03254 | cs | 3 | 2 | 0.938 | ✅ | ✅ | ✅ | 200 | 2,036 | 2,531 | 90% | 92% |
| 285 | 2501.03254 | cs | 3 | 2 | 0.967 | ✅ | ✅ | ✅ | 2,674 | 2,703 | 2,531 | 1% | -6% |
| 286 | 2501.03254 | cs | 5 | 3 | 0.976 | ✅ | ✅ | ✅ | 246 | 1,357 | 2,531 | 82% | 90% |
| 287 | 2504.06268 | cs | 5 | 4 | 0.952 | ✅ | ✅ | ✅ | 807 | 954 | 2,318 | 15% | 65% |
| 288 | 2504.06268 | cs | 6 | 3 | 0.836 | ✅ | ✅ | ✅ | 825 | 1,885 | 2,318 | 56% | 64% |
| 289 | 2504.06268 | cs | 8 | 4 | 0.882 | ✅ | ✅ | ✅ | 675 | 830 | 2,318 | 19% | 71% |
| 290 | 2504.06268 | cs | 5 | 3 | 0.908 | ✅ | ✅ | ✅ | 118 | 1,018 | 2,318 | 88% | 95% |
| 291 | 2504.06268 | cs | 6 | 3 | 0.872 | ✅ | ✅ | ✅ | 949 | 1,415 | 2,318 | 33% | 59% |
| 292 | 2504.06268 | cs | 8 | 4 | 0.873 | ✅ | ✅ | ✅ | 635 | 830 | 2,318 | 23% | 73% |
| 293 | 2504.06268 | cs | 5 | 3 | 0.945 | ✅ | ✅ | ✅ | 197 | 920 | 2,318 | 79% | 92% |
| 294 | 2504.06268 | cs | 6 | 3 | 0.966 | ✅ | ✅ | ✅ | 350 | 1,885 | 2,318 | 81% | 85% |
| 295 | 2504.06268 | cs | 11 | 6 | 0.919 | ✅ | ✅ | ✅ | 692 | 778 | 2,318 | 11% | 70% |
| 296 | 2504.06268 | cs | 5 | 3 | 0.950 | ✅ | ✅ | ✅ | 587 | 1,018 | 2,318 | 42% | 75% |
| 297 | 2412.05250 | math | 7 | 4 | 0.436 | ✅ | ❌ | ❌ | 300 | 783 | 2,531 | 62% | 88% |
| 298 | 2412.05250 | math | 6 | 3 | 0.397 | ✅ | ❌ | ❌ | 498 | 663 | 2,531 | 25% | 80% |
| 299 | 2412.05250 | math | 7 | 4 | 0.291 | ✅ | ❌ | ❌ | 236 | 637 | 2,531 | 63% | 91% |
| 300 | 2412.05250 | math | 11 | 6 | 0.568 | ✅ | ✅ | ❌ | 387 | 680 | 2,531 | 43% | 85% |
| 301 | 2412.05250 | math | 10 | 5 | 0.696 | ✅ | ✅ | ❌ | 221 | 617 | 2,531 | 64% | 91% |
| 302 | 2412.05250 | math | 7 | 4 | 0.417 | ✅ | ❌ | ❌ | 391 | 767 | 2,531 | 49% | 85% |
| 303 | 2412.05250 | math | 10 | 5 | 0.591 | ✅ | ✅ | ❌ | 496 | 810 | 2,531 | 39% | 80% |
| 304 | 2412.05250 | math | 10 | 5 | 0.375 | ✅ | ❌ | ❌ | 204 | 463 | 2,531 | 56% | 92% |
| 305 | 2412.05250 | math | 8 | 4 | 0.165 | ❌ | ❌ | ❌ | 336 | 710 | 2,531 | 53% | 87% |
| 306 | 2412.05250 | math | 15 | 8 | 0.616 | ✅ | ✅ | ❌ | 576 | 900 | 2,531 | 36% | 77% |
| 307 | 2412.06942 | math | 7 | 4 | 0.964 | ✅ | ✅ | ✅ | 617 | 734 | 2,316 | 16% | 73% |
| 308 | 2412.06942 | math | 7 | 4 | 0.967 | ✅ | ✅ | ✅ | 617 | 734 | 2,316 | 16% | 73% |
| 309 | 2412.06942 | math | 11 | 6 | 0.273 | ✅ | ❌ | ❌ | 592 | 891 | 2,316 | 34% | 74% |
| 310 | 2412.06942 | math | 11 | 6 | 0.740 | ✅ | ✅ | ✅ | 513 | 891 | 2,316 | 42% | 78% |
| 311 | 2412.06942 | math | 12 | 7 | 0.234 | ❌ | ❌ | ❌ | 770 | 962 | 2,316 | 20% | 67% |
| 312 | 2412.06942 | math | 7 | 4 | 0.561 | ✅ | ✅ | ❌ | 518 | 734 | 2,316 | 29% | 78% |
| 313 | 2412.06942 | math | 13 | 7 | 0.226 | ❌ | ❌ | ❌ | 576 | 695 | 2,316 | 17% | 75% |
| 314 | 2412.11897 | math | 20 | 10 | 0.968 | ✅ | ✅ | ✅ | 862 | 1,260 | 2,316 | 32% | 63% |
| 315 | 2412.11897 | math | 21 | 11 | 0.187 | ❌ | ❌ | ❌ | 756 | 1,218 | 2,316 | 38% | 67% |
| 316 | 2412.11897 | math | 10 | 5 | 0.975 | ✅ | ✅ | ✅ | 694 | 985 | 2,316 | 30% | 70% |
| 317 | 2412.11897 | math | 17 | 9 | 0.223 | ❌ | ❌ | ❌ | 977 | 1,390 | 2,316 | 30% | 58% |
| 318 | 2412.11897 | math | 10 | 5 | 0.902 | ✅ | ✅ | ✅ | 412 | 985 | 2,316 | 58% | 82% |
| 319 | 2412.11897 | math | 10 | 6 | 0.975 | ✅ | ✅ | ✅ | 599 | 985 | 2,316 | 39% | 74% |
| 320 | 2412.11897 | math | 18 | 9 | 0.114 | ❌ | ❌ | ❌ | 655 | 1,224 | 2,316 | 46% | 72% |
| 321 | 2412.11897 | math | 19 | 10 | 0.060 | ❌ | ❌ | ❌ | 701 | 1,157 | 2,316 | 39% | 70% |
| 322 | 2412.11897 | math | 16 | 8 | 0.183 | ❌ | ❌ | ❌ | 931 | 1,583 | 2,316 | 41% | 60% |
| 323 | 2412.11897 | math | 15 | 8 | 0.487 | ✅ | ❌ | ❌ | 980 | 1,539 | 2,316 | 36% | 58% |
| 324 | 2412.12319 | math | 17 | 9 | 0.434 | ✅ | ❌ | ❌ | 586 | 783 | 2,531 | 25% | 77% |
| 325 | 2412.12319 | math | 14 | 8 | 0.674 | ✅ | ✅ | ❌ | 597 | 1,160 | 2,531 | 49% | 76% |
| 326 | 2412.12319 | math | 14 | 7 | 0.130 | ❌ | ❌ | ❌ | 547 | 1,165 | 2,531 | 53% | 78% |
| 327 | 2412.12319 | math | 14 | 7 | 0.249 | ❌ | ❌ | ❌ | 645 | 1,165 | 2,531 | 45% | 75% |
| 328 | 2412.12319 | math | 12 | 6 | 0.255 | ✅ | ❌ | ❌ | 809 | 1,322 | 2,531 | 39% | 68% |
| 329 | 2412.12319 | math | 19 | 10 | 0.102 | ❌ | ❌ | ❌ | 426 | 889 | 2,531 | 52% | 83% |
| 330 | 2412.12319 | math | 18 | 9 | 0.158 | ❌ | ❌ | ❌ | 697 | 1,201 | 2,531 | 42% | 72% |
| 331 | 2412.12319 | math | 13 | 7 | 0.542 | ✅ | ✅ | ❌ | 789 | 1,317 | 2,531 | 40% | 69% |
| 332 | 2412.12319 | math | 17 | 11 | 0.280 | ✅ | ❌ | ❌ | 781 | 1,022 | 2,531 | 24% | 69% |
| 333 | 2412.12319 | math | 12 | 6 | 0.232 | ❌ | ❌ | ❌ | 511 | 1,001 | 2,531 | 49% | 80% |
| 334 | 2412.12372 | math | 23 | 12 | 0.144 | ❌ | ❌ | ❌ | 801 | 1,604 | 2,531 | 50% | 68% |
| 335 | 2412.12372 | math | 20 | 10 | 0.000 | ❌ | ❌ | ❌ | 856 | 1,651 | 2,531 | 48% | 66% |
| 336 | 2412.12372 | math | 20 | 10 | 0.348 | ✅ | ❌ | ❌ | 501 | 1,651 | 2,531 | 70% | 80% |
| 337 | 2412.12372 | math | 19 | 10 | 0.279 | ✅ | ❌ | ❌ | 857 | 1,587 | 2,531 | 46% | 66% |
| 338 | 2412.12372 | math | 22 | 11 | 0.166 | ❌ | ❌ | ❌ | 706 | 1,556 | 2,531 | 55% | 72% |
| 339 | 2412.12372 | math | 17 | 9 | 0.243 | ❌ | ❌ | ❌ | 941 | 1,692 | 2,531 | 44% | 63% |
| 340 | 2412.12372 | math | 24 | 12 | 0.135 | ❌ | ❌ | ❌ | 635 | 1,419 | 2,531 | 55% | 75% |
| 341 | 2412.12372 | math | 17 | 9 | 0.226 | ❌ | ❌ | ❌ | 904 | 1,692 | 2,531 | 47% | 64% |
| 342 | 2412.12372 | math | 16 | 8 | 0.477 | ✅ | ❌ | ❌ | 1,047 | 1,522 | 2,531 | 31% | 59% |
| 343 | 2412.12372 | math | 20 | 11 | 0.960 | ✅ | ✅ | ✅ | 697 | 1,452 | 2,531 | 52% | 72% |
| 344 | 2412.12446 | math | 11 | 6 | 0.196 | ❌ | ❌ | ❌ | 1,034 | 1,587 | 2,316 | 35% | 55% |
| 345 | 2412.12446 | math | 11 | 6 | 0.690 | ✅ | ✅ | ❌ | 1,633 | 2,356 | 2,316 | 31% | 29% |
| 346 | 2412.12446 | math | 13 | 7 | 0.246 | ❌ | ❌ | ❌ | 706 | 1,447 | 2,316 | 51% | 70% |
| 347 | 2412.12446 | math | 12 | 7 | 0.925 | ✅ | ✅ | ✅ | 1,193 | 1,825 | 2,316 | 35% | 48% |
| 348 | 2412.12446 | math | 12 | 6 | 0.374 | ✅ | ❌ | ❌ | 1,018 | 1,775 | 2,316 | 43% | 56% |
| 349 | 2412.12446 | math | 5 | 3 | 0.442 | ✅ | ❌ | ❌ | 1,277 | 1,384 | 2,316 | 8% | 45% |
| 350 | 2412.12446 | math | 13 | 7 | 0.637 | ✅ | ✅ | ❌ | 862 | 1,447 | 2,316 | 40% | 63% |
| 351 | 2412.12446 | math | 12 | 6 | 0.630 | ✅ | ✅ | ❌ | 1,018 | 1,825 | 2,316 | 44% | 56% |
| 352 | 2412.12446 | math | 9 | 5 | 0.758 | ✅ | ✅ | ✅ | 1,411 | 1,620 | 2,316 | 13% | 39% |
| 353 | 2412.12446 | math | 10 | 5 | 0.956 | ✅ | ✅ | ✅ | 996 | 1,778 | 2,316 | 44% | 57% |
| 354 | 2412.17167 | math | 21 | 11 | 0.186 | ❌ | ❌ | ❌ | 601 | 1,065 | 2,316 | 44% | 74% |
| 355 | 2412.17167 | math | 20 | 11 | 0.204 | ❌ | ❌ | ❌ | 1,111 | 3,515 | 2,316 | 68% | 52% |
| 356 | 2412.17167 | math | 20 | 11 | 0.926 | ✅ | ✅ | ✅ | 513 | 598 | 2,316 | 14% | 78% |
| 357 | 2412.17167 | math | 25 | 13 | 0.183 | ❌ | ❌ | ❌ | 822 | 1,268 | 2,316 | 35% | 65% |
| 358 | 2412.17167 | math | 23 | 12 | 0.500 | ✅ | ✅ | ❌ | 594 | 1,083 | 2,316 | 45% | 74% |
| 359 | 2412.17167 | math | 20 | 10 | 0.168 | ❌ | ❌ | ❌ | 3,132 | 3,515 | 2,316 | 11% | -35% |
| 360 | 2412.17167 | math | 21 | 11 | 0.928 | ✅ | ✅ | ✅ | 647 | 1,065 | 2,316 | 39% | 72% |
| 361 | 2412.17167 | math | 23 | 12 | 0.065 | ❌ | ❌ | ❌ | 571 | 1,083 | 2,316 | 47% | 75% |
| 362 | 2412.17167 | math | 19 | 11 | 0.361 | ✅ | ❌ | ❌ | 652 | 1,122 | 2,316 | 42% | 72% |
| 363 | 2412.17167 | math | 19 | 10 | 0.171 | ❌ | ❌ | ❌ | 747 | 1,122 | 2,316 | 33% | 68% |
| 364 | 2412.20318 | math | 17 | 9 | 0.304 | ✅ | ❌ | ❌ | 1,075 | 1,826 | 2,531 | 41% | 58% |
| 365 | 2412.20966 | math | 16 | 8 | 0.275 | ✅ | ❌ | ❌ | 644 | 1,102 | 2,531 | 42% | 75% |
| 366 | 2412.20966 | math | 14 | 7 | 0.690 | ✅ | ✅ | ❌ | 506 | 984 | 2,531 | 49% | 80% |
| 367 | 2412.20966 | math | 14 | 7 | 0.241 | ❌ | ❌ | ❌ | 581 | 1,154 | 2,531 | 50% | 77% |
| 368 | 2412.20966 | math | 10 | 5 | 0.937 | ✅ | ✅ | ✅ | 563 | 1,062 | 2,531 | 47% | 78% |
| 369 | 2412.20966 | math | 15 | 8 | 0.376 | ✅ | ❌ | ❌ | 794 | 991 | 2,531 | 20% | 69% |
| 370 | 2412.20966 | math | 11 | 6 | 0.653 | ✅ | ✅ | ❌ | 811 | 1,207 | 2,531 | 33% | 68% |
| 371 | 2412.20966 | math | 12 | 6 | 0.316 | ✅ | ❌ | ❌ | 647 | 1,158 | 2,531 | 44% | 74% |
| 372 | 2412.20966 | math | 11 | 6 | 0.405 | ✅ | ❌ | ❌ | 677 | 1,207 | 2,531 | 44% | 73% |
| 373 | 2412.20966 | math | 16 | 8 | 0.614 | ✅ | ✅ | ❌ | 522 | 984 | 2,531 | 47% | 79% |
| 374 | 2412.20966 | math | 16 | 8 | 0.254 | ✅ | ❌ | ❌ | 472 | 984 | 2,531 | 52% | 81% |
| 375 | 2501.03236 | math | 15 | 8 | 0.174 | ❌ | ❌ | ❌ | 365 | 610 | 2,531 | 40% | 86% |
| 376 | 2501.03236 | math | 17 | 9 | 0.188 | ❌ | ❌ | ❌ | 605 | 843 | 2,531 | 28% | 76% |
| 377 | 2501.03236 | math | 13 | 7 | 0.193 | ❌ | ❌ | ❌ | 501 | 706 | 2,531 | 29% | 80% |
| 378 | 2501.03236 | math | 16 | 8 | 0.074 | ❌ | ❌ | ❌ | 370 | 556 | 2,531 | 33% | 85% |
| 379 | 2501.03236 | math | 17 | 9 | 0.380 | ✅ | ❌ | ❌ | 526 | 843 | 2,531 | 38% | 79% |
| 380 | 2501.03236 | math | 9 | 5 | 0.214 | ❌ | ❌ | ❌ | 361 | 595 | 2,531 | 39% | 86% |
| 381 | 2409.18430 | physics | 5 | 3 | 0.630 | ✅ | ✅ | ❌ | 367 | 773 | 2,316 | 53% | 84% |
| 382 | 2409.18430 | physics | 6 | 3 | 0.711 | ✅ | ✅ | ✅ | 734 | 1,077 | 2,316 | 32% | 68% |
| 383 | 2409.18430 | physics | 2 | 2 | 0.497 | ✅ | ❌ | ❌ | 2,582 | 2,582 | 2,316 | 0% | -11% |
| 384 | 2409.18430 | physics | 3 | 2 | 0.954 | ✅ | ✅ | ✅ | 2,655 | 2,664 | 2,316 | 0% | -15% |
| 385 | 2409.18430 | physics | 5 | 3 | 0.966 | ✅ | ✅ | ✅ | 419 | 731 | 2,316 | 43% | 82% |
| 386 | 2409.18430 | physics | 8 | 4 | 0.970 | ✅ | ✅ | ✅ | 608 | 691 | 2,316 | 12% | 74% |
| 387 | 2409.18430 | physics | 4 | 2 | 0.984 | ✅ | ✅ | ✅ | 681 | 800 | 2,316 | 15% | 71% |
| 388 | 2409.18430 | physics | 3 | 2 | 0.993 | ✅ | ✅ | ✅ | 879 | 895 | 2,316 | 2% | 62% |
| 389 | 2409.18430 | physics | 3 | 2 | 0.989 | ✅ | ✅ | ✅ | 842 | 850 | 2,316 | 1% | 64% |
| 390 | 2409.18430 | physics | 2 | 1 | 0.936 | ✅ | ✅ | ✅ | 299 | 2,582 | 2,316 | 88% | 87% |
| 391 | 2410.23529 | physics | 4 | 2 | 0.852 | ✅ | ✅ | ✅ | 3,799 | 3,830 | 2,531 | 1% | -50% |
| 392 | 2410.23529 | physics | 4 | 2 | 0.983 | ✅ | ✅ | ✅ | 331 | 656 | 2,531 | 50% | 87% |
| 393 | 2410.23529 | physics | 3 | 2 | 0.990 | ✅ | ✅ | ✅ | 844 | 849 | 2,531 | 1% | 67% |
| 394 | 2410.23529 | physics | 4 | 2 | 0.980 | ✅ | ✅ | ✅ | 469 | 943 | 2,531 | 50% | 81% |
| 395 | 2410.23529 | physics | 4 | 3 | 0.968 | ✅ | ✅ | ✅ | 606 | 838 | 2,531 | 28% | 76% |
| 396 | 2410.23529 | physics | 3 | 2 | 0.972 | ✅ | ✅ | ✅ | 603 | 609 | 2,531 | 1% | 76% |
| 397 | 2410.23529 | physics | 4 | 2 | 0.974 | ✅ | ✅ | ✅ | 496 | 838 | 2,531 | 41% | 80% |
| 398 | 2410.23529 | physics | 4 | 2 | 0.947 | ✅ | ✅ | ✅ | 504 | 838 | 2,531 | 40% | 80% |
| 399 | 2410.23529 | physics | 2 | 1 | 0.973 | ✅ | ✅ | ✅ | 178 | 186 | 2,531 | 4% | 93% |
| 400 | 2410.23529 | physics | 6 | 3 | 0.598 | ✅ | ✅ | ❌ | 769 | 968 | 2,531 | 21% | 70% |
| 401 | 2411.15169 | physics | 9 | 5 | 0.603 | ✅ | ✅ | ❌ | 1,701 | 2,120 | 2,531 | 20% | 33% |
| 402 | 2411.15169 | physics | 9 | 5 | 0.315 | ✅ | ❌ | ❌ | 1,028 | 2,211 | 2,531 | 54% | 59% |
| 403 | 2411.15169 | physics | 12 | 6 | 0.631 | ✅ | ✅ | ❌ | 1,498 | 1,844 | 2,531 | 19% | 41% |
| 404 | 2411.15169 | physics | 6 | 3 | 0.592 | ✅ | ✅ | ❌ | 1,491 | 1,784 | 2,531 | 16% | 41% |
| 405 | 2411.15169 | physics | 7 | 4 | 0.587 | ✅ | ✅ | ❌ | 1,480 | 1,610 | 2,531 | 8% | 42% |
| 406 | 2411.15169 | physics | 9 | 6 | 0.869 | ✅ | ✅ | ✅ | 388 | 2,120 | 2,531 | 82% | 85% |
| 407 | 2411.15169 | physics | 9 | 5 | 0.877 | ✅ | ✅ | ✅ | 1,982 | 2,120 | 2,531 | 7% | 22% |
| 408 | 2411.15169 | physics | 11 | 6 | 0.145 | ❌ | ❌ | ❌ | 1,590 | 2,357 | 2,531 | 33% | 37% |
| 409 | 2411.15169 | physics | 16 | 10 | 0.221 | ❌ | ❌ | ❌ | 919 | 1,382 | 2,531 | 34% | 64% |
| 410 | 2411.15169 | physics | 6 | 3 | 0.935 | ✅ | ✅ | ✅ | 1,643 | 1,784 | 2,531 | 8% | 35% |
| 411 | 2412.10069 | physics | 4 | 2 | 0.659 | ✅ | ✅ | ❌ | 2,198 | 2,499 | 2,531 | 12% | 13% |
| 412 | 2412.10069 | physics | 4 | 2 | 0.000 | ❌ | ❌ | ❌ | 1,852 | 3,233 | 2,531 | 43% | 27% |
| 413 | 2412.10069 | physics | 4 | 2 | 0.548 | ✅ | ✅ | ❌ | 2,675 | 2,799 | 2,531 | 4% | -6% |
| 414 | 2412.10069 | physics | 8 | 4 | 0.361 | ✅ | ❌ | ❌ | 248 | 632 | 2,531 | 61% | 90% |
| 415 | 2412.10069 | physics | 3 | 2 | 0.958 | ✅ | ✅ | ✅ | 262 | 2,888 | 2,531 | 91% | 90% |
| 416 | 2412.10069 | physics | 6 | 3 | 0.962 | ✅ | ✅ | ✅ | 454 | 492 | 2,531 | 8% | 82% |
| 417 | 2412.10069 | physics | 5 | 3 | 0.793 | ✅ | ✅ | ✅ | 116 | 2,904 | 2,531 | 96% | 95% |
| 418 | 2412.10069 | physics | 5 | 3 | 0.832 | ✅ | ✅ | ✅ | 202 | 517 | 2,531 | 61% | 92% |
| 419 | 2412.10069 | physics | 8 | 5 | 0.899 | ✅ | ✅ | ✅ | 561 | 632 | 2,531 | 11% | 78% |
| 420 | 2412.10069 | physics | 4 | 2 | 0.767 | ✅ | ✅ | ✅ | 450 | 559 | 2,531 | 19% | 82% |
| 421 | 2412.14319 | physics | 8 | 4 | 0.939 | ✅ | ✅ | ✅ | 706 | 1,169 | 2,531 | 40% | 72% |
| 422 | 2412.14319 | physics | 8 | 4 | 0.157 | ❌ | ❌ | ❌ | 636 | 1,169 | 2,531 | 46% | 75% |
| 423 | 2412.14319 | physics | 12 | 6 | 0.944 | ✅ | ✅ | ✅ | 316 | 572 | 2,531 | 45% | 88% |
| 424 | 2412.14319 | physics | 8 | 5 | 0.962 | ✅ | ✅ | ✅ | 844 | 962 | 2,531 | 12% | 67% |
| 425 | 2412.14319 | physics | 9 | 5 | 0.564 | ✅ | ✅ | ❌ | 1,028 | 1,284 | 2,531 | 20% | 59% |
| 426 | 2412.14319 | physics | 13 | 7 | 0.143 | ❌ | ❌ | ❌ | 693 | 945 | 2,531 | 27% | 73% |
| 427 | 2412.14319 | physics | 12 | 6 | 0.401 | ✅ | ❌ | ❌ | 382 | 572 | 2,531 | 33% | 85% |
| 428 | 2412.14319 | physics | 9 | 5 | 0.168 | ❌ | ❌ | ❌ | 602 | 1,284 | 2,531 | 53% | 76% |
| 429 | 2412.14319 | physics | 19 | 10 | 0.083 | ❌ | ❌ | ❌ | 581 | 1,134 | 2,531 | 49% | 77% |
| 430 | 2412.14319 | physics | 12 | 6 | 0.230 | ❌ | ❌ | ❌ | 245 | 572 | 2,531 | 57% | 90% |
| 431 | 2412.14976 | physics | 10 | 5 | 0.598 | ✅ | ✅ | ❌ | 1,816 | 2,603 | 2,531 | 30% | 28% |
| 432 | 2412.14976 | physics | 6 | 3 | 0.482 | ✅ | ❌ | ❌ | 2,413 | 2,435 | 2,531 | 1% | 5% |
| 433 | 2412.14976 | physics | 8 | 4 | 0.628 | ✅ | ✅ | ❌ | 2,120 | 2,456 | 2,531 | 14% | 16% |
| 434 | 2412.14976 | physics | 13 | 7 | 0.379 | ✅ | ❌ | ❌ | 1,954 | 2,558 | 2,531 | 24% | 23% |
| 435 | 2412.14976 | physics | 12 | 6 | 0.674 | ✅ | ✅ | ❌ | 1,645 | 2,179 | 2,531 | 25% | 35% |
| 436 | 2412.14976 | physics | 6 | 3 | 0.528 | ✅ | ✅ | ❌ | 1,626 | 2,288 | 2,531 | 29% | 36% |
| 437 | 2412.14976 | physics | 14 | 7 | 0.668 | ✅ | ✅ | ❌ | 2,494 | 2,787 | 2,531 | 11% | 1% |
| 438 | 2412.14976 | physics | 6 | 3 | 0.376 | ✅ | ❌ | ❌ | 2,726 | 3,167 | 2,531 | 14% | -8% |
| 439 | 2412.14976 | physics | 11 | 6 | 0.585 | ✅ | ✅ | ❌ | 2,515 | 2,927 | 2,531 | 14% | 1% |
| 440 | 2412.14976 | physics | 10 | 5 | 0.604 | ✅ | ✅ | ❌ | 731 | 1,088 | 2,531 | 33% | 71% |
| 441 | 2412.16030 | physics | 22 | 13 | 0.640 | ✅ | ✅ | ❌ | 3,100 | 3,518 | 2,531 | 12% | -22% |
| 442 | 2412.16030 | physics | 10 | 5 | 0.777 | ✅ | ✅ | ✅ | 934 | 1,436 | 2,531 | 35% | 63% |
| 443 | 2412.16030 | physics | 22 | 11 | 0.604 | ✅ | ✅ | ❌ | 2,745 | 3,518 | 2,531 | 22% | -8% |
| 444 | 2412.16030 | physics | 10 | 5 | 0.841 | ✅ | ✅ | ✅ | 616 | 1,436 | 2,531 | 57% | 76% |
| 445 | 2412.16030 | physics | 10 | 5 | 0.828 | ✅ | ✅ | ✅ | 608 | 1,436 | 2,531 | 58% | 76% |
| 446 | 2412.16030 | physics | 18 | 9 | 0.195 | ❌ | ❌ | ❌ | 1,074 | 1,518 | 2,531 | 29% | 58% |
| 447 | 2412.16030 | physics | 22 | 11 | 0.206 | ❌ | ❌ | ❌ | 1,510 | 3,518 | 2,531 | 57% | 40% |
| 448 | 2412.16030 | physics | 10 | 5 | 0.745 | ✅ | ✅ | ✅ | 819 | 1,436 | 2,531 | 43% | 68% |
| 449 | 2412.16030 | physics | 28 | 14 | 0.146 | ❌ | ❌ | ❌ | 957 | 1,922 | 2,531 | 50% | 62% |
| 450 | 2412.16030 | physics | 10 | 5 | 0.789 | ✅ | ✅ | ✅ | 1,096 | 1,436 | 2,531 | 24% | 57% |
| 451 | 2412.17161 | physics | 8 | 4 | 0.596 | ✅ | ✅ | ❌ | 1,639 | 2,308 | 2,531 | 29% | 35% |
| 452 | 2412.17161 | physics | 12 | 6 | 0.658 | ✅ | ✅ | ❌ | 1,883 | 2,351 | 2,531 | 20% | 26% |
| 453 | 2412.17161 | physics | 12 | 6 | 0.900 | ✅ | ✅ | ✅ | 1,883 | 2,351 | 2,531 | 20% | 26% |
| 454 | 2412.17161 | physics | 8 | 4 | 0.972 | ✅ | ✅ | ✅ | 1,659 | 2,308 | 2,531 | 28% | 34% |
| 455 | 2412.17161 | physics | 19 | 10 | 0.307 | ✅ | ❌ | ❌ | 898 | 1,038 | 2,531 | 13% | 65% |
| 456 | 2412.17161 | physics | 19 | 10 | 0.461 | ✅ | ❌ | ❌ | 845 | 1,038 | 2,531 | 19% | 67% |
| 457 | 2412.17161 | physics | 12 | 6 | 0.956 | ✅ | ✅ | ✅ | 1,741 | 2,351 | 2,531 | 26% | 31% |
| 458 | 2412.17161 | physics | 11 | 7 | 0.248 | ❌ | ❌ | ❌ | 1,106 | 1,354 | 2,531 | 18% | 56% |
| 459 | 2412.17161 | physics | 8 | 5 | 0.987 | ✅ | ✅ | ✅ | 1,020 | 2,308 | 2,531 | 56% | 60% |
| 460 | 2412.17161 | physics | 8 | 4 | 0.969 | ✅ | ✅ | ✅ | 603 | 1,097 | 2,531 | 45% | 76% |
| 461 | 2501.00176 | physics | 8 | 4 | 0.567 | ✅ | ✅ | ❌ | 2,112 | 3,077 | 2,531 | 31% | 17% |
| 462 | 2501.00176 | physics | 7 | 4 | 0.529 | ✅ | ✅ | ❌ | 1,255 | 3,931 | 2,531 | 68% | 50% |
| 463 | 2501.00176 | physics | 7 | 4 | 0.708 | ✅ | ✅ | ✅ | 3,741 | 3,931 | 2,531 | 5% | -48% |
| 464 | 2501.00176 | physics | 6 | 3 | 0.669 | ✅ | ✅ | ❌ | 3,079 | 3,172 | 2,531 | 3% | -22% |
| 465 | 2501.00176 | physics | 8 | 4 | 0.000 | ❌ | ❌ | ❌ | 1,114 | 2,650 | 2,531 | 58% | 56% |
| 466 | 2501.00176 | physics | 8 | 4 | 0.818 | ✅ | ✅ | ✅ | 2,836 | 3,492 | 2,531 | 19% | -12% |
| 467 | 2501.00176 | physics | 10 | 5 | 0.616 | ✅ | ✅ | ❌ | 3,824 | 4,122 | 2,531 | 7% | -51% |
| 468 | 2501.00176 | physics | 8 | 4 | 0.908 | ✅ | ✅ | ✅ | 2,133 | 2,534 | 2,531 | 16% | 16% |
| 469 | 2501.00176 | physics | 10 | 5 | 0.521 | ✅ | ✅ | ❌ | 990 | 1,691 | 2,531 | 41% | 61% |
| 470 | 2501.00176 | physics | 6 | 3 | 0.722 | ✅ | ✅ | ✅ | 2,784 | 3,172 | 2,531 | 12% | -10% |
| 471 | 2501.00475 | physics | 24 | 12 | 0.495 | ✅ | ❌ | ❌ | 1,088 | 1,506 | 2,531 | 28% | 57% |
| 472 | 2501.00475 | physics | 25 | 13 | 0.833 | ✅ | ✅ | ✅ | 2,156 | 2,663 | 2,531 | 19% | 15% |
| 473 | 2501.00475 | physics | 17 | 9 | 0.848 | ✅ | ✅ | ✅ | 2,098 | 2,180 | 2,531 | 4% | 17% |
| 474 | 2501.00475 | physics | 9 | 5 | 0.310 | ✅ | ❌ | ❌ | 627 | 2,424 | 2,531 | 74% | 75% |
| 475 | 2501.00475 | physics | 10 | 5 | 0.357 | ✅ | ❌ | ❌ | 561 | 1,214 | 2,531 | 54% | 78% |
| 476 | 2501.00475 | physics | 12 | 6 | 0.925 | ✅ | ✅ | ✅ | 2,417 | 2,842 | 2,531 | 15% | 5% |
| 477 | 2501.00475 | physics | 24 | 12 | 0.130 | ❌ | ❌ | ❌ | 972 | 1,815 | 2,531 | 46% | 62% |
| 478 | 2501.00475 | physics | 9 | 5 | 0.531 | ✅ | ✅ | ❌ | 764 | 2,424 | 2,531 | 68% | 70% |
| 479 | 2501.00475 | physics | 24 | 13 | 0.212 | ❌ | ❌ | ❌ | 1,228 | 1,815 | 2,531 | 32% | 51% |
| 480 | 2501.00475 | physics | 24 | 12 | 0.393 | ✅ | ❌ | ❌ | 1,102 | 1,815 | 2,531 | 39% | 56% |
| 481 | 2403.03335 | q-bio | 4 | 2 | 0.000 | ❌ | ❌ | ❌ | 175 | 2,244 | 2,531 | 92% | 93% |
| 482 | 2403.03335 | q-bio | 2 | 1 | 0.967 | ✅ | ✅ | ✅ | 108 | 389 | 2,531 | 72% | 96% |
| 483 | 2403.03335 | q-bio | 3 | 2 | 0.989 | ✅ | ✅ | ✅ | 391 | 393 | 2,531 | 1% | 85% |
| 484 | 2403.03335 | q-bio | 2 | 1 | 0.000 | ❌ | ❌ | ❌ | 182 | 371 | 2,531 | 51% | 93% |
| 485 | 2403.03335 | q-bio | 3 | 2 | 0.980 | ✅ | ✅ | ✅ | 332 | 371 | 2,531 | 11% | 87% |
| 486 | 2403.03335 | q-bio | 2 | 1 | 0.987 | ✅ | ✅ | ✅ | 201 | 354 | 2,531 | 43% | 92% |
| 487 | 2403.03335 | q-bio | 2 | 1 | 0.000 | ❌ | ❌ | ❌ | 312 | 436 | 2,531 | 28% | 88% |
| 488 | 2403.03335 | q-bio | 3 | 2 | 0.951 | ✅ | ✅ | ✅ | 378 | 385 | 2,531 | 2% | 85% |
| 489 | 2403.03335 | q-bio | 4 | 2 | 0.988 | ✅ | ✅ | ✅ | 264 | 394 | 2,531 | 33% | 90% |
| 490 | 2403.03335 | q-bio | 3 | 2 | 0.000 | ❌ | ❌ | ❌ | 340 | 371 | 2,531 | 8% | 87% |
| 491 | 2404.05865 | q-bio | 4 | 2 | 0.857 | ✅ | ✅ | ✅ | 3,812 | 3,868 | 2,531 | 1% | -51% |
| 492 | 2404.05865 | q-bio | 4 | 2 | 0.868 | ✅ | ✅ | ✅ | 1,902 | 2,454 | 2,531 | 22% | 25% |
| 493 | 2404.05865 | q-bio | 5 | 3 | 0.818 | ✅ | ✅ | ✅ | 4,003 | 4,059 | 2,531 | 1% | -58% |
| 494 | 2405.17578 | q-bio | 7 | 4 | 0.377 | ✅ | ❌ | ❌ | 1,921 | 2,013 | 2,531 | 5% | 24% |
| 495 | 2405.17578 | q-bio | 7 | 4 | 0.869 | ✅ | ✅ | ✅ | 1,778 | 2,013 | 2,531 | 12% | 30% |
| 496 | 2409.05340 | q-bio | 8 | 4 | 0.444 | ✅ | ❌ | ❌ | 584 | 902 | 2,531 | 35% | 77% |
| 497 | 2409.05340 | q-bio | 6 | 3 | 0.163 | ❌ | ❌ | ❌ | 507 | 1,441 | 2,531 | 65% | 80% |
| 498 | 2409.05340 | q-bio | 17 | 9 | 0.491 | ✅ | ❌ | ❌ | 704 | 1,076 | 2,531 | 35% | 72% |
| 499 | 2409.05340 | q-bio | 8 | 4 | 0.481 | ✅ | ❌ | ❌ | 422 | 902 | 2,531 | 53% | 83% |
| 500 | 2410.10919 | q-bio | 5 | 3 | 0.660 | ✅ | ✅ | ❌ | 3,447 | 3,585 | 2,316 | 4% | -49% |
| 501 | 2410.10919 | q-bio | 5 | 3 | 0.614 | ✅ | ✅ | ❌ | 2,391 | 2,637 | 2,316 | 9% | -3% |
| 502 | 2410.10919 | q-bio | 8 | 4 | 0.746 | ✅ | ✅ | ✅ | 1,867 | 1,960 | 2,316 | 5% | 19% |
| 503 | 2410.10919 | q-bio | 8 | 4 | 0.739 | ✅ | ✅ | ✅ | 2,008 | 2,196 | 2,316 | 9% | 13% |
| 504 | 2410.10919 | q-bio | 5 | 3 | 0.603 | ✅ | ✅ | ❌ | 3,561 | 3,792 | 2,316 | 6% | -54% |
| 505 | 2410.10919 | q-bio | 8 | 4 | 0.574 | ✅ | ✅ | ❌ | 2,614 | 2,737 | 2,316 | 4% | -13% |
| 506 | 2410.10919 | q-bio | 10 | 5 | 0.939 | ✅ | ✅ | ✅ | 501 | 632 | 2,316 | 21% | 78% |
| 507 | 2410.10919 | q-bio | 5 | 3 | 0.946 | ✅ | ✅ | ✅ | 3,592 | 3,792 | 2,316 | 5% | -55% |
| 508 | 2410.10919 | q-bio | 8 | 4 | 0.940 | ✅ | ✅ | ✅ | 533 | 2,196 | 2,316 | 76% | 77% |
| 509 | 2410.10919 | q-bio | 8 | 4 | 0.673 | ✅ | ✅ | ❌ | 2,252 | 2,361 | 2,316 | 5% | 3% |
| 510 | 2411.12087 | q-bio | 7 | 4 | 0.410 | ✅ | ❌ | ❌ | 220 | 879 | 2,531 | 75% | 91% |
| 511 | 2411.12087 | q-bio | 8 | 4 | 0.858 | ✅ | ✅ | ✅ | 470 | 878 | 2,531 | 46% | 81% |
| 512 | 2411.12087 | q-bio | 10 | 5 | 0.698 | ✅ | ✅ | ❌ | 1,529 | 1,741 | 2,531 | 12% | 40% |
| 513 | 2411.12087 | q-bio | 10 | 5 | 0.000 | ❌ | ❌ | ❌ | 566 | 788 | 2,531 | 28% | 78% |
| 514 | 2411.12087 | q-bio | 9 | 5 | 0.809 | ✅ | ✅ | ✅ | 730 | 1,061 | 2,531 | 31% | 71% |
| 515 | 2411.12087 | q-bio | 5 | 3 | 0.878 | ✅ | ✅ | ✅ | 1,824 | 2,520 | 2,531 | 28% | 28% |
| 516 | 2411.12087 | q-bio | 6 | 3 | 0.842 | ✅ | ✅ | ✅ | 1,600 | 1,935 | 2,531 | 17% | 37% |
| 517 | 2411.12087 | q-bio | 10 | 5 | 0.739 | ✅ | ✅ | ✅ | 454 | 788 | 2,531 | 42% | 82% |
| 518 | 2411.12087 | q-bio | 9 | 5 | 0.727 | ✅ | ✅ | ✅ | 466 | 1,199 | 2,531 | 61% | 82% |
| 519 | 2411.12087 | q-bio | 6 | 3 | 0.958 | ✅ | ✅ | ✅ | 1,848 | 1,935 | 2,531 | 4% | 27% |
| 520 | 2411.12370 | q-bio | 7 | 4 | 0.545 | ✅ | ✅ | ❌ | 723 | 840 | 2,316 | 14% | 69% |
| 521 | 2411.12370 | q-bio | 6 | 3 | 0.487 | ✅ | ❌ | ❌ | 744 | 886 | 2,316 | 16% | 68% |
| 522 | 2411.12370 | q-bio | 6 | 3 | 0.949 | ✅ | ✅ | ✅ | 2,934 | 3,052 | 2,316 | 4% | -27% |
| 523 | 2411.12370 | q-bio | 7 | 4 | 0.464 | ✅ | ❌ | ❌ | 622 | 952 | 2,316 | 35% | 73% |
| 524 | 2411.12370 | q-bio | 5 | 3 | 0.931 | ✅ | ✅ | ✅ | 672 | 937 | 2,316 | 28% | 71% |
| 525 | 2411.12370 | q-bio | 4 | 3 | 0.969 | ✅ | ✅ | ✅ | 561 | 710 | 2,316 | 21% | 76% |
| 526 | 2411.12370 | q-bio | 7 | 4 | 0.517 | ✅ | ✅ | ❌ | 659 | 811 | 2,316 | 19% | 72% |
| 527 | 2411.12370 | q-bio | 7 | 4 | 0.602 | ✅ | ✅ | ❌ | 519 | 840 | 2,316 | 38% | 78% |
| 528 | 2411.12370 | q-bio | 6 | 4 | 0.549 | ✅ | ✅ | ❌ | 253 | 3,052 | 2,316 | 92% | 89% |
| 529 | 2411.14726 | q-bio | 12 | 6 | 0.429 | ✅ | ❌ | ❌ | 2,108 | 2,220 | 2,531 | 5% | 17% |
| 530 | 2411.14726 | q-bio | 12 | 6 | 0.473 | ✅ | ❌ | ❌ | 1,479 | 2,220 | 2,531 | 33% | 42% |
| 531 | 2411.14726 | q-bio | 9 | 5 | 0.891 | ✅ | ✅ | ✅ | 1,025 | 1,424 | 2,531 | 28% | 60% |
| 532 | 2411.14726 | q-bio | 15 | 8 | 0.176 | ❌ | ❌ | ❌ | 479 | 1,673 | 2,531 | 71% | 81% |
| 533 | 2411.14726 | q-bio | 7 | 4 | 0.943 | ✅ | ✅ | ✅ | 563 | 587 | 2,531 | 4% | 78% |
| 534 | 2411.14726 | q-bio | 12 | 6 | 0.905 | ✅ | ✅ | ✅ | 1,657 | 2,220 | 2,531 | 25% | 35% |
| 535 | 2411.14726 | q-bio | 15 | 8 | 0.491 | ✅ | ❌ | ❌ | 506 | 1,673 | 2,531 | 70% | 80% |
| 536 | 2411.14726 | q-bio | 15 | 8 | 0.821 | ✅ | ✅ | ✅ | 1,424 | 1,673 | 2,531 | 15% | 44% |
| 537 | 2411.14726 | q-bio | 15 | 8 | 0.838 | ✅ | ✅ | ✅ | 488 | 1,673 | 2,531 | 71% | 81% |
| 538 | 2411.14726 | q-bio | 7 | 4 | 0.956 | ✅ | ✅ | ✅ | 563 | 587 | 2,531 | 4% | 78% |
| 539 | 2411.16084 | q-bio | 7 | 4 | 0.828 | ✅ | ✅ | ✅ | 1,387 | 1,705 | 2,531 | 19% | 45% |
| 540 | 2411.16084 | q-bio | 9 | 5 | 0.971 | ✅ | ✅ | ✅ | 570 | 765 | 2,531 | 25% | 77% |
| 541 | 2411.16084 | q-bio | 5 | 3 | 0.961 | ✅ | ✅ | ✅ | 549 | 711 | 2,531 | 23% | 78% |
| 542 | 2411.16084 | q-bio | 8 | 4 | 0.350 | ✅ | ❌ | ❌ | 867 | 1,019 | 2,531 | 15% | 66% |
| 543 | 2411.16084 | q-bio | 7 | 4 | 0.787 | ✅ | ✅ | ✅ | 289 | 435 | 2,531 | 34% | 89% |
| 544 | 2411.16084 | q-bio | 9 | 5 | 0.912 | ✅ | ✅ | ✅ | 439 | 732 | 2,531 | 40% | 83% |
| 545 | 2411.16084 | q-bio | 9 | 6 | 0.942 | ✅ | ✅ | ✅ | 645 | 732 | 2,531 | 12% | 75% |
| 546 | 2411.16084 | q-bio | 9 | 5 | 0.490 | ✅ | ❌ | ❌ | 547 | 765 | 2,531 | 28% | 78% |
| 547 | 2411.16084 | q-bio | 5 | 3 | 0.967 | ✅ | ✅ | ✅ | 490 | 711 | 2,531 | 31% | 81% |
| 548 | 2411.16084 | q-bio | 5 | 3 | 0.000 | ❌ | ❌ | ❌ | 549 | 711 | 2,531 | 23% | 78% |
| 549 | 2412.15227 | q-bio | 9 | 5 | 0.492 | ✅ | ❌ | ❌ | 1,199 | 1,517 | 2,531 | 21% | 53% |
| 550 | 2412.15227 | q-bio | 7 | 4 | 0.565 | ✅ | ✅ | ❌ | 1,234 | 1,574 | 2,531 | 22% | 51% |
| 551 | 2412.15227 | q-bio | 9 | 5 | 0.521 | ✅ | ✅ | ❌ | 1,392 | 1,517 | 2,531 | 8% | 45% |
| 552 | 2412.15227 | q-bio | 7 | 4 | 0.769 | ✅ | ✅ | ✅ | 551 | 712 | 2,531 | 23% | 78% |
| 553 | 2412.15227 | q-bio | 7 | 4 | 0.551 | ✅ | ✅ | ❌ | 426 | 886 | 2,531 | 52% | 83% |
| 554 | 2412.15227 | q-bio | 9 | 5 | 0.980 | ✅ | ✅ | ✅ | 526 | 627 | 2,531 | 16% | 79% |
| 555 | 2412.15227 | q-bio | 9 | 6 | 0.762 | ✅ | ✅ | ✅ | 1,340 | 1,517 | 2,531 | 12% | 47% |
| 556 | 2412.15227 | q-bio | 11 | 6 | 0.835 | ✅ | ✅ | ✅ | 1,068 | 1,231 | 2,531 | 13% | 58% |
| 557 | 2412.15227 | q-bio | 15 | 8 | 0.713 | ✅ | ✅ | ✅ | 487 | 559 | 2,531 | 13% | 81% |
| 558 | 2412.15227 | q-bio | 7 | 4 | 0.930 | ✅ | ✅ | ✅ | 477 | 886 | 2,531 | 46% | 81% |
| 559 | 2401.05713 | q-fin | 10 | 5 | 0.873 | ✅ | ✅ | ✅ | 631 | 664 | 2,316 | 5% | 73% |
| 560 | 2401.05713 | q-fin | 13 | 7 | 0.965 | ✅ | ✅ | ✅ | 811 | 1,180 | 2,316 | 31% | 65% |
| 561 | 2401.05713 | q-fin | 17 | 10 | 0.128 | ❌ | ❌ | ❌ | 1,186 | 1,663 | 2,316 | 29% | 49% |
| 562 | 2401.05713 | q-fin | 13 | 7 | 0.114 | ❌ | ❌ | ❌ | 453 | 1,180 | 2,316 | 62% | 80% |
| 563 | 2401.05713 | q-fin | 14 | 7 | 0.216 | ❌ | ❌ | ❌ | 650 | 1,604 | 2,316 | 59% | 72% |
| 564 | 2401.05713 | q-fin | 20 | 10 | 0.175 | ❌ | ❌ | ❌ | 1,003 | 1,817 | 2,316 | 45% | 57% |
| 565 | 2401.05713 | q-fin | 16 | 8 | 0.937 | ✅ | ✅ | ✅ | 1,098 | 1,625 | 2,316 | 32% | 53% |
| 566 | 2401.05713 | q-fin | 18 | 10 | 0.136 | ❌ | ❌ | ❌ | 998 | 1,268 | 2,316 | 21% | 57% |
| 567 | 2401.05713 | q-fin | 13 | 7 | 0.168 | ❌ | ❌ | ❌ | 810 | 2,147 | 2,316 | 62% | 65% |
| 568 | 2410.22346 | q-fin | 12 | 6 | 0.613 | ✅ | ✅ | ❌ | 1,230 | 3,034 | 2,531 | 59% | 51% |
| 569 | 2410.22346 | q-fin | 12 | 6 | 0.566 | ✅ | ✅ | ❌ | 1,345 | 2,329 | 2,531 | 42% | 47% |
| 570 | 2410.22346 | q-fin | 13 | 7 | 0.484 | ✅ | ❌ | ❌ | 2,627 | 3,549 | 2,531 | 26% | -4% |
| 571 | 2410.22346 | q-fin | 13 | 7 | 0.463 | ✅ | ❌ | ❌ | 2,481 | 3,549 | 2,531 | 30% | 2% |
| 572 | 2410.22346 | q-fin | 12 | 6 | 0.570 | ✅ | ✅ | ❌ | 1,807 | 2,329 | 2,531 | 22% | 29% |
| 573 | 2410.22346 | q-fin | 13 | 7 | 0.519 | ✅ | ✅ | ❌ | 1,899 | 3,549 | 2,531 | 46% | 25% |
| 574 | 2410.22346 | q-fin | 14 | 7 | 0.607 | ✅ | ✅ | ❌ | 1,607 | 2,246 | 2,531 | 28% | 37% |
| 575 | 2410.22346 | q-fin | 13 | 7 | 0.600 | ✅ | ✅ | ❌ | 2,656 | 3,549 | 2,531 | 25% | -5% |
| 576 | 2410.22346 | q-fin | 12 | 7 | 0.535 | ✅ | ✅ | ❌ | 1,904 | 3,034 | 2,531 | 37% | 25% |
| 577 | 2410.22346 | q-fin | 14 | 7 | 0.546 | ✅ | ✅ | ❌ | 1,502 | 2,246 | 2,531 | 33% | 41% |
| 578 | 2411.08145 | q-fin | 4 | 2 | 0.733 | ✅ | ✅ | ✅ | 4,165 | 4,226 | 2,531 | 1% | -65% |
| 579 | 2411.08145 | q-fin | 10 | 5 | 0.429 | ✅ | ❌ | ❌ | 809 | 1,208 | 2,531 | 33% | 68% |
| 580 | 2411.08145 | q-fin | 4 | 2 | 0.661 | ✅ | ✅ | ❌ | 2,294 | 4,605 | 2,531 | 50% | 9% |
| 581 | 2411.08145 | q-fin | 8 | 4 | 0.696 | ✅ | ✅ | ❌ | 569 | 2,986 | 2,531 | 81% | 78% |
| 582 | 2411.08145 | q-fin | 10 | 5 | 0.419 | ✅ | ❌ | ❌ | 731 | 1,208 | 2,531 | 39% | 71% |
| 583 | 2411.08145 | q-fin | 4 | 2 | 0.887 | ✅ | ✅ | ✅ | 4,826 | 4,894 | 2,531 | 1% | -91% |
| 584 | 2411.08145 | q-fin | 4 | 2 | 0.000 | ❌ | ❌ | ❌ | 2,207 | 4,439 | 2,531 | 50% | 13% |
| 585 | 2411.08145 | q-fin | 4 | 2 | 0.593 | ✅ | ✅ | ❌ | 4,085 | 4,246 | 2,531 | 4% | -61% |
| 586 | 2411.08145 | q-fin | 8 | 4 | 0.430 | ✅ | ❌ | ❌ | 2,483 | 2,986 | 2,531 | 17% | 2% |
| 587 | 2411.08145 | q-fin | 9 | 5 | 0.596 | ✅ | ✅ | ❌ | 467 | 1,016 | 2,531 | 54% | 82% |
| 588 | 2411.08382 | q-fin | 12 | 6 | 0.831 | ✅ | ✅ | ✅ | 829 | 2,027 | 2,531 | 59% | 67% |
| 589 | 2411.08382 | q-fin | 12 | 6 | 0.818 | ✅ | ✅ | ✅ | 1,866 | 2,027 | 2,531 | 8% | 26% |
| 590 | 2411.08382 | q-fin | 24 | 12 | 0.798 | ✅ | ✅ | ✅ | 1,771 | 2,027 | 2,531 | 13% | 30% |
| 591 | 2411.08382 | q-fin | 9 | 5 | 0.760 | ✅ | ✅ | ✅ | 2,160 | 3,154 | 2,531 | 32% | 15% |
| 592 | 2411.08382 | q-fin | 24 | 12 | 0.779 | ✅ | ✅ | ✅ | 1,783 | 2,027 | 2,531 | 12% | 30% |
| 593 | 2411.08382 | q-fin | 12 | 6 | 0.475 | ✅ | ❌ | ❌ | 1,858 | 2,027 | 2,531 | 8% | 27% |
| 594 | 2411.08382 | q-fin | 11 | 6 | 0.678 | ✅ | ✅ | ❌ | 1,686 | 1,899 | 2,531 | 11% | 33% |
| 595 | 2411.08382 | q-fin | 10 | 5 | 0.887 | ✅ | ✅ | ✅ | 2,285 | 2,377 | 2,531 | 4% | 10% |
| 596 | 2411.08382 | q-fin | 11 | 6 | 0.716 | ✅ | ✅ | ✅ | 497 | 986 | 2,531 | 50% | 80% |
| 597 | 2411.08382 | q-fin | 20 | 10 | 0.482 | ✅ | ❌ | ❌ | 782 | 1,137 | 2,531 | 31% | 69% |
| 598 | 2411.08804 | q-fin | 9 | 5 | 0.790 | ✅ | ✅ | ✅ | 3,852 | 3,953 | 2,531 | 3% | -52% |
| 599 | 2411.08804 | q-fin | 29 | 15 | 0.213 | ❌ | ❌ | ❌ | 884 | 1,240 | 2,531 | 29% | 65% |
| 600 | 2411.08804 | q-fin | 29 | 15 | 0.138 | ❌ | ❌ | ❌ | 927 | 1,240 | 2,531 | 25% | 63% |
| 601 | 2411.08804 | q-fin | 8 | 4 | 0.704 | ✅ | ✅ | ✅ | 1,294 | 1,927 | 2,531 | 33% | 49% |
| 602 | 2411.08804 | q-fin | 29 | 15 | 0.653 | ✅ | ✅ | ❌ | 815 | 1,240 | 2,531 | 34% | 68% |
| 603 | 2411.08804 | q-fin | 18 | 9 | 0.450 | ✅ | ❌ | ❌ | 723 | 864 | 2,531 | 16% | 71% |
| 604 | 2411.08804 | q-fin | 13 | 7 | 0.476 | ✅ | ❌ | ❌ | 544 | 1,255 | 2,531 | 57% | 79% |
| 605 | 2411.08804 | q-fin | 20 | 10 | 0.909 | ✅ | ✅ | ✅ | 855 | 1,165 | 2,531 | 27% | 66% |
| 606 | 2411.08804 | q-fin | 8 | 4 | 0.696 | ✅ | ✅ | ❌ | 1,686 | 1,927 | 2,531 | 13% | 33% |
| 607 | 2411.08804 | q-fin | 9 | 5 | 0.820 | ✅ | ✅ | ✅ | 2,010 | 3,953 | 2,531 | 49% | 21% |
| 608 | 2412.12458 | q-fin | 4 | 2 | 0.880 | ✅ | ✅ | ✅ | 2,414 | 4,738 | 2,531 | 49% | 5% |
| 609 | 2412.12458 | q-fin | 4 | 2 | 0.838 | ✅ | ✅ | ✅ | 1,658 | 3,783 | 2,531 | 56% | 34% |
| 610 | 2412.12458 | q-fin | 4 | 2 | 0.873 | ✅ | ✅ | ✅ | 4,696 | 4,723 | 2,531 | 1% | -86% |
| 611 | 2412.12458 | q-fin | 7 | 4 | 0.574 | ✅ | ✅ | ❌ | 521 | 913 | 2,531 | 43% | 79% |
| 612 | 2412.12458 | q-fin | 4 | 2 | 0.784 | ✅ | ✅ | ✅ | 1,660 | 3,840 | 2,531 | 57% | 34% |
| 613 | 2412.12458 | q-fin | 7 | 4 | 0.507 | ✅ | ✅ | ❌ | 871 | 913 | 2,531 | 5% | 66% |
| 614 | 2412.12458 | q-fin | 4 | 2 | 0.919 | ✅ | ✅ | ✅ | 2,409 | 2,592 | 2,531 | 7% | 5% |
| 615 | 2412.12458 | q-fin | 12 | 6 | 0.313 | ✅ | ❌ | ❌ | 512 | 555 | 2,531 | 8% | 80% |
| 616 | 2412.12458 | q-fin | 24 | 12 | 0.058 | ❌ | ❌ | ❌ | 499 | 770 | 2,531 | 35% | 80% |
| 617 | 2412.12458 | q-fin | 12 | 6 | 0.765 | ✅ | ✅ | ✅ | 524 | 827 | 2,531 | 37% | 79% |
| 618 | 2412.13101 | q-fin | 4 | 2 | 0.803 | ✅ | ✅ | ✅ | 2,920 | 3,034 | 2,316 | 4% | -26% |
| 619 | 2412.13101 | q-fin | 13 | 7 | 0.372 | ✅ | ❌ | ❌ | 401 | 733 | 2,316 | 45% | 83% |
| 620 | 2412.13101 | q-fin | 14 | 7 | 0.099 | ❌ | ❌ | ❌ | 414 | 857 | 2,316 | 52% | 82% |
| 621 | 2412.13101 | q-fin | 13 | 7 | 0.249 | ❌ | ❌ | ❌ | 756 | 1,095 | 2,316 | 31% | 67% |
| 622 | 2412.13101 | q-fin | 13 | 7 | 0.081 | ❌ | ❌ | ❌ | 379 | 560 | 2,316 | 32% | 84% |
| 623 | 2412.13101 | q-fin | 13 | 7 | 0.259 | ✅ | ❌ | ❌ | 523 | 756 | 2,316 | 31% | 77% |
| 624 | 2412.13101 | q-fin | 15 | 8 | 0.262 | ✅ | ❌ | ❌ | 580 | 925 | 2,316 | 37% | 75% |
| 625 | 2412.13101 | q-fin | 8 | 4 | 0.896 | ✅ | ✅ | ✅ | 154 | 348 | 2,316 | 56% | 93% |
| 626 | 2412.13101 | q-fin | 14 | 8 | 0.287 | ✅ | ❌ | ❌ | 402 | 773 | 2,316 | 48% | 83% |
| 627 | 2412.13101 | q-fin | 7 | 4 | 0.484 | ✅ | ❌ | ❌ | 609 | 771 | 2,316 | 21% | 74% |
| 628 | 2412.16122 | q-fin | 4 | 2 | 0.385 | ✅ | ❌ | ❌ | 1,491 | 1,772 | 2,531 | 16% | 41% |
| 629 | 2412.16122 | q-fin | 5 | 3 | 0.073 | ❌ | ❌ | ❌ | 337 | 1,289 | 2,531 | 74% | 87% |
| 630 | 2412.16122 | q-fin | 7 | 4 | 0.288 | ✅ | ❌ | ❌ | 479 | 803 | 2,531 | 40% | 81% |
| 631 | 2412.16122 | q-fin | 5 | 3 | 0.451 | ✅ | ❌ | ❌ | 1,167 | 1,313 | 2,531 | 11% | 54% |
| 632 | 2412.16122 | q-fin | 4 | 2 | 0.000 | ❌ | ❌ | ❌ | 248 | 1,383 | 2,531 | 82% | 90% |
| 633 | 2412.16122 | q-fin | 3 | 2 | 0.733 | ✅ | ✅ | ✅ | 2,899 | 3,015 | 2,531 | 4% | -15% |
| 634 | 2412.16122 | q-fin | 6 | 3 | 0.967 | ✅ | ✅ | ✅ | 247 | 405 | 2,531 | 39% | 90% |
| 635 | 2412.16122 | q-fin | 8 | 6 | 0.933 | ✅ | ✅ | ✅ | 1,204 | 1,235 | 2,531 | 3% | 52% |
| 636 | 2412.16122 | q-fin | 4 | 2 | 0.948 | ✅ | ✅ | ✅ | 438 | 507 | 2,531 | 14% | 83% |
| 637 | 2412.16122 | q-fin | 7 | 4 | 0.443 | ✅ | ❌ | ❌ | 204 | 520 | 2,531 | 61% | 92% |
| 638 | 2412.16160 | q-fin | 9 | 5 | 0.818 | ✅ | ✅ | ✅ | 1,889 | 2,823 | 2,531 | 33% | 25% |
| 639 | 2412.16160 | q-fin | 9 | 5 | 0.826 | ✅ | ✅ | ✅ | 987 | 2,823 | 2,531 | 65% | 61% |
| 640 | 2412.16160 | q-fin | 9 | 5 | 0.811 | ✅ | ✅ | ✅ | 825 | 911 | 2,531 | 9% | 67% |
| 641 | 2412.16160 | q-fin | 12 | 6 | 0.505 | ✅ | ✅ | ❌ | 644 | 1,002 | 2,531 | 36% | 75% |
| 642 | 2412.16160 | q-fin | 9 | 5 | 0.783 | ✅ | ✅ | ✅ | 352 | 2,823 | 2,531 | 88% | 86% |
| 643 | 2412.16160 | q-fin | 40 | 20 | 0.138 | ❌ | ❌ | ❌ | 996 | 1,481 | 2,531 | 33% | 61% |
| 644 | 2412.16160 | q-fin | 9 | 5 | 0.499 | ✅ | ❌ | ❌ | 683 | 911 | 2,531 | 25% | 73% |
| 645 | 2412.16160 | q-fin | 12 | 6 | 0.769 | ✅ | ✅ | ✅ | 678 | 1,002 | 2,531 | 32% | 73% |
| 646 | 2412.16160 | q-fin | 17 | 9 | 0.429 | ✅ | ❌ | ❌ | 867 | 1,335 | 2,531 | 35% | 66% |
| 647 | 2412.16160 | q-fin | 12 | 6 | 0.323 | ✅ | ❌ | ❌ | 788 | 1,002 | 2,531 | 21% | 69% |
| 648 | 2412.16927 | q-fin | 10 | 5 | 0.874 | ✅ | ✅ | ✅ | 951 | 1,420 | 2,531 | 33% | 62% |
| 649 | 2412.16927 | q-fin | 9 | 5 | 0.610 | ✅ | ✅ | ❌ | 472 | 592 | 2,531 | 20% | 81% |
| 650 | 2412.16927 | q-fin | 9 | 5 | 0.554 | ✅ | ✅ | ❌ | 383 | 592 | 2,531 | 35% | 85% |
| 651 | 2412.16927 | q-fin | 7 | 4 | 0.807 | ✅ | ✅ | ✅ | 2,875 | 3,121 | 2,531 | 8% | -14% |
| 652 | 2412.16927 | q-fin | 7 | 4 | 0.633 | ✅ | ✅ | ❌ | 1,485 | 3,121 | 2,531 | 52% | 41% |
| 653 | 2412.16927 | q-fin | 6 | 3 | 0.944 | ✅ | ✅ | ✅ | 3,007 | 3,062 | 2,531 | 2% | -19% |
| 654 | 2412.16927 | q-fin | 7 | 4 | 0.838 | ✅ | ✅ | ✅ | 2,875 | 3,121 | 2,531 | 8% | -14% |
| 655 | 2412.16927 | q-fin | 10 | 5 | 0.863 | ✅ | ✅ | ✅ | 1,020 | 1,420 | 2,531 | 28% | 60% |
| 656 | 2412.16927 | q-fin | 10 | 5 | 0.544 | ✅ | ✅ | ❌ | 1,179 | 1,420 | 2,531 | 17% | 53% |
| 657 | 2412.16927 | q-fin | 23 | 12 | 0.563 | ✅ | ✅ | ❌ | 1,606 | 2,161 | 2,531 | 26% | 37% |
| 658 | 2309.06983 | stat | 6 | 3 | 0.283 | ✅ | ❌ | ❌ | 199 | 339 | 2,531 | 41% | 92% |
| 659 | 2309.06983 | stat | 7 | 4 | 0.270 | ✅ | ❌ | ❌ | 285 | 352 | 2,531 | 19% | 89% |
| 660 | 2309.06983 | stat | 7 | 4 | 0.000 | ❌ | ❌ | ❌ | 177 | 337 | 2,531 | 47% | 93% |
| 661 | 2309.06983 | stat | 5 | 3 | 0.959 | ✅ | ✅ | ✅ | 387 | 391 | 2,531 | 1% | 85% |
| 662 | 2309.06983 | stat | 7 | 4 | 0.448 | ✅ | ❌ | ❌ | 177 | 337 | 2,531 | 47% | 93% |
| 663 | 2309.06983 | stat | 6 | 3 | 0.941 | ✅ | ✅ | ✅ | 161 | 317 | 2,531 | 49% | 94% |
| 664 | 2309.06983 | stat | 6 | 3 | 0.471 | ✅ | ❌ | ❌ | 251 | 383 | 2,531 | 34% | 90% |
| 665 | 2309.06983 | stat | 6 | 3 | 0.398 | ✅ | ❌ | ❌ | 126 | 317 | 2,531 | 60% | 95% |
| 666 | 2309.06983 | stat | 6 | 3 | 0.984 | ✅ | ✅ | ✅ | 271 | 329 | 2,531 | 18% | 89% |
| 667 | 2309.06983 | stat | 7 | 4 | 0.437 | ✅ | ❌ | ❌ | 270 | 383 | 2,531 | 30% | 89% |
| 668 | 2312.12645 | stat | 4 | 2 | 0.694 | ✅ | ✅ | ❌ | 1,712 | 1,961 | 2,316 | 13% | 26% |
| 669 | 2312.12645 | stat | 5 | 3 | 0.793 | ✅ | ✅ | ✅ | 375 | 1,774 | 2,316 | 79% | 84% |
| 670 | 2312.12645 | stat | 4 | 2 | 0.963 | ✅ | ✅ | ✅ | 430 | 1,961 | 2,316 | 78% | 81% |
| 671 | 2312.12645 | stat | 7 | 4 | 0.922 | ✅ | ✅ | ✅ | 1,321 | 1,467 | 2,316 | 10% | 43% |
| 672 | 2312.12645 | stat | 25 | 13 | 0.960 | ✅ | ✅ | ✅ | 383 | 817 | 2,316 | 53% | 83% |
| 673 | 2312.12645 | stat | 8 | 4 | 0.000 | ❌ | ❌ | ❌ | 390 | 597 | 2,316 | 35% | 83% |
| 674 | 2312.12645 | stat | 7 | 4 | 0.905 | ✅ | ✅ | ✅ | 1,321 | 1,467 | 2,316 | 10% | 43% |
| 675 | 2312.12645 | stat | 7 | 4 | 0.965 | ✅ | ✅ | ✅ | 1,321 | 1,467 | 2,316 | 10% | 43% |
| 676 | 2312.12645 | stat | 8 | 4 | 0.970 | ✅ | ✅ | ✅ | 564 | 800 | 2,316 | 30% | 76% |
| 677 | 2312.12645 | stat | 8 | 4 | 0.924 | ✅ | ✅ | ✅ | 759 | 800 | 2,316 | 5% | 67% |
| 678 | 2405.20601 | stat | 6 | 3 | 0.621 | ✅ | ✅ | ❌ | 1,872 | 2,008 | 2,531 | 7% | 26% |
| 679 | 2405.20601 | stat | 5 | 4 | 0.812 | ✅ | ✅ | ✅ | 1,951 | 1,991 | 2,531 | 2% | 23% |
| 680 | 2405.20601 | stat | 4 | 2 | 0.719 | ✅ | ✅ | ✅ | 1,910 | 3,889 | 2,531 | 51% | 25% |
| 681 | 2405.20601 | stat | 4 | 2 | 0.298 | ✅ | ❌ | ❌ | 644 | 858 | 2,531 | 25% | 75% |
| 682 | 2405.20601 | stat | 5 | 3 | 0.508 | ✅ | ✅ | ❌ | 2,081 | 2,198 | 2,531 | 5% | 18% |
| 683 | 2405.20601 | stat | 6 | 3 | 0.151 | ❌ | ❌ | ❌ | 330 | 1,719 | 2,531 | 81% | 87% |
| 684 | 2405.20601 | stat | 8 | 4 | 0.277 | ✅ | ❌ | ❌ | 446 | 666 | 2,531 | 33% | 82% |
| 685 | 2405.20601 | stat | 10 | 5 | 0.213 | ❌ | ❌ | ❌ | 543 | 844 | 2,531 | 36% | 79% |
| 686 | 2405.20601 | stat | 10 | 5 | 0.233 | ❌ | ❌ | ❌ | 408 | 761 | 2,531 | 46% | 84% |
| 687 | 2405.20601 | stat | 6 | 3 | 0.558 | ✅ | ✅ | ❌ | 292 | 550 | 2,531 | 47% | 88% |
| 688 | 2407.10577 | stat | 12 | 7 | 0.138 | ❌ | ❌ | ❌ | 671 | 840 | 2,316 | 20% | 71% |
| 689 | 2409.14197 | stat | 7 | 4 | 0.830 | ✅ | ✅ | ✅ | 1,780 | 1,869 | 2,531 | 5% | 30% |
| 690 | 2409.14197 | stat | 7 | 4 | 0.869 | ✅ | ✅ | ✅ | 3,329 | 3,474 | 2,531 | 4% | -32% |
| 691 | 2409.14197 | stat | 11 | 7 | 0.779 | ✅ | ✅ | ✅ | 2,045 | 2,257 | 2,531 | 9% | 19% |
| 692 | 2409.14197 | stat | 7 | 4 | 0.495 | ✅ | ❌ | ❌ | 174 | 1,869 | 2,531 | 91% | 93% |
| 693 | 2409.14197 | stat | 14 | 7 | 0.541 | ✅ | ✅ | ❌ | 343 | 464 | 2,531 | 26% | 86% |
| 694 | 2409.14197 | stat | 11 | 7 | 0.361 | ✅ | ❌ | ❌ | 381 | 2,257 | 2,531 | 83% | 85% |
| 695 | 2409.14197 | stat | 8 | 4 | 0.945 | ✅ | ✅ | ✅ | 1,835 | 1,974 | 2,531 | 7% | 27% |
| 696 | 2409.14197 | stat | 7 | 5 | 0.979 | ✅ | ✅ | ✅ | 3,387 | 3,474 | 2,531 | 3% | -34% |
| 697 | 2409.14197 | stat | 7 | 4 | 0.968 | ✅ | ✅ | ✅ | 436 | 456 | 2,531 | 4% | 83% |
| 698 | 2409.14197 | stat | 14 | 7 | 0.988 | ✅ | ✅ | ✅ | 318 | 464 | 2,531 | 31% | 87% |
| 699 | 2410.12930 | stat | 6 | 3 | 0.971 | ✅ | ✅ | ✅ | 399 | 551 | 2,531 | 28% | 84% |
| 700 | 2410.12930 | stat | 6 | 3 | 0.484 | ✅ | ❌ | ❌ | 306 | 512 | 2,531 | 40% | 88% |
| 701 | 2410.12930 | stat | 6 | 3 | 0.290 | ✅ | ❌ | ❌ | 337 | 466 | 2,531 | 28% | 87% |
| 702 | 2410.12930 | stat | 6 | 3 | 0.464 | ✅ | ❌ | ❌ | 381 | 473 | 2,531 | 19% | 85% |
| 703 | 2410.12930 | stat | 6 | 4 | 0.735 | ✅ | ✅ | ✅ | 516 | 551 | 2,531 | 6% | 80% |
| 704 | 2410.12930 | stat | 10 | 5 | 0.490 | ✅ | ❌ | ❌ | 245 | 375 | 2,531 | 35% | 90% |
| 705 | 2410.12930 | stat | 4 | 2 | 0.874 | ✅ | ✅ | ✅ | 651 | 716 | 2,531 | 9% | 74% |
| 706 | 2410.12930 | stat | 7 | 4 | 0.471 | ✅ | ❌ | ❌ | 293 | 398 | 2,531 | 26% | 88% |
| 707 | 2410.12930 | stat | 5 | 3 | 0.556 | ✅ | ✅ | ❌ | 470 | 758 | 2,531 | 38% | 81% |
| 708 | 2410.12930 | stat | 9 | 5 | 0.912 | ✅ | ✅ | ✅ | 236 | 528 | 2,531 | 55% | 91% |
| 709 | 2411.04729 | stat | 7 | 4 | 0.566 | ✅ | ✅ | ❌ | 1,626 | 2,257 | 2,316 | 28% | 30% |
| 710 | 2411.04729 | stat | 7 | 4 | 0.789 | ✅ | ✅ | ✅ | 1,137 | 1,226 | 2,316 | 7% | 51% |
| 711 | 2411.04729 | stat | 13 | 8 | 0.533 | ✅ | ✅ | ❌ | 791 | 912 | 2,316 | 13% | 66% |
| 712 | 2411.04729 | stat | 9 | 5 | 0.785 | ✅ | ✅ | ✅ | 999 | 1,214 | 2,316 | 18% | 57% |
| 713 | 2411.04729 | stat | 9 | 6 | 0.354 | ✅ | ❌ | ❌ | 726 | 918 | 2,316 | 21% | 69% |
| 714 | 2411.04729 | stat | 5 | 3 | 0.559 | ✅ | ✅ | ❌ | 1,754 | 1,979 | 2,316 | 11% | 24% |
| 715 | 2411.04729 | stat | 9 | 5 | 0.472 | ✅ | ❌ | ❌ | 999 | 1,214 | 2,316 | 18% | 57% |
| 716 | 2411.04729 | stat | 10 | 5 | 0.272 | ✅ | ❌ | ❌ | 496 | 924 | 2,316 | 46% | 79% |
| 717 | 2411.04729 | stat | 12 | 6 | 0.287 | ✅ | ❌ | ❌ | 646 | 1,228 | 2,316 | 47% | 72% |
| 718 | 2411.04729 | stat | 5 | 3 | 0.425 | ✅ | ❌ | ❌ | 701 | 712 | 2,316 | 2% | 70% |
| 719 | 2412.10296 | stat | 8 | 4 | 0.674 | ✅ | ✅ | ❌ | 776 | 992 | 2,316 | 22% | 66% |
| 720 | 2412.10296 | stat | 20 | 10 | 0.194 | ❌ | ❌ | ❌ | 565 | 1,011 | 2,316 | 44% | 76% |
| 721 | 2412.10296 | stat | 11 | 6 | 0.556 | ✅ | ✅ | ❌ | 542 | 734 | 2,316 | 26% | 77% |
| 722 | 2412.10296 | stat | 23 | 12 | 0.453 | ✅ | ❌ | ❌ | 523 | 1,120 | 2,316 | 53% | 77% |
| 723 | 2412.10296 | stat | 10 | 5 | 0.289 | ✅ | ❌ | ❌ | 768 | 1,008 | 2,316 | 24% | 67% |
| 724 | 2412.10296 | stat | 14 | 7 | 0.574 | ✅ | ✅ | ❌ | 678 | 961 | 2,316 | 29% | 71% |
| 725 | 2412.10296 | stat | 11 | 6 | 0.257 | ✅ | ❌ | ❌ | 717 | 927 | 2,316 | 23% | 69% |
| 726 | 2412.10296 | stat | 11 | 6 | 0.720 | ✅ | ✅ | ✅ | 575 | 734 | 2,316 | 22% | 75% |
| 727 | 2412.10296 | stat | 14 | 7 | 0.509 | ✅ | ✅ | ❌ | 389 | 961 | 2,316 | 60% | 83% |
| 728 | 2412.10296 | stat | 23 | 12 | 0.831 | ✅ | ✅ | ✅ | 716 | 1,120 | 2,316 | 36% | 69% |
| 729 | 2412.11303 | stat | 10 | 5 | 0.734 | ✅ | ✅ | ✅ | 2,468 | 3,033 | 2,531 | 19% | 2% |
| 730 | 2412.11303 | stat | 9 | 5 | 0.546 | ✅ | ✅ | ❌ | 1,973 | 2,220 | 2,531 | 11% | 22% |
| 731 | 2412.11303 | stat | 13 | 7 | 0.255 | ✅ | ❌ | ❌ | 1,354 | 1,694 | 2,531 | 20% | 47% |
| 732 | 2412.11303 | stat | 15 | 9 | 0.946 | ✅ | ✅ | ✅ | 657 | 1,103 | 2,531 | 40% | 74% |
| 733 | 2412.11303 | stat | 8 | 4 | 0.964 | ✅ | ✅ | ✅ | 762 | 889 | 2,531 | 14% | 70% |
| 734 | 2412.11303 | stat | 10 | 5 | 0.716 | ✅ | ✅ | ✅ | 384 | 1,005 | 2,531 | 62% | 85% |
| 735 | 2412.11303 | stat | 11 | 6 | 0.510 | ✅ | ✅ | ❌ | 612 | 978 | 2,531 | 37% | 76% |
| 736 | 2412.11303 | stat | 8 | 4 | 0.795 | ✅ | ✅ | ✅ | 1,115 | 1,365 | 2,531 | 18% | 56% |
| 737 | 2412.11303 | stat | 22 | 11 | 0.954 | ✅ | ✅ | ✅ | 460 | 1,269 | 2,531 | 64% | 82% |
| 738 | 2412.11303 | stat | 15 | 8 | 0.163 | ❌ | ❌ | ❌ | 648 | 1,134 | 2,531 | 43% | 74% |
| 739 | 2412.15633 | stat | 10 | 5 | 0.408 | ✅ | ❌ | ❌ | 969 | 1,243 | 2,316 | 22% | 58% |
| 740 | 2412.15633 | stat | 5 | 3 | 0.735 | ✅ | ✅ | ✅ | 2,044 | 2,079 | 2,316 | 2% | 12% |
| 741 | 2412.15633 | stat | 5 | 3 | 0.770 | ✅ | ✅ | ✅ | 2,044 | 2,079 | 2,316 | 2% | 12% |
| 742 | 2412.15633 | stat | 7 | 4 | 0.716 | ✅ | ✅ | ✅ | 1,107 | 1,545 | 2,316 | 28% | 52% |
| 743 | 2412.15633 | stat | 11 | 6 | 0.688 | ✅ | ✅ | ❌ | 934 | 1,224 | 2,316 | 24% | 60% |
| 744 | 2412.15633 | stat | 10 | 6 | 0.552 | ✅ | ✅ | ❌ | 1,049 | 1,296 | 2,316 | 19% | 55% |
| 745 | 2412.15633 | stat | 13 | 7 | 0.143 | ❌ | ❌ | ❌ | 207 | 346 | 2,316 | 40% | 91% |
| 746 | 2412.15633 | stat | 14 | 7 | 0.182 | ❌ | ❌ | ❌ | 517 | 1,017 | 2,316 | 49% | 78% |
| 747 | 2412.15633 | stat | 18 | 9 | 0.104 | ❌ | ❌ | ❌ | 561 | 1,038 | 2,316 | 46% | 76% |
| 748 | 2412.15633 | stat | 9 | 5 | 0.917 | ✅ | ✅ | ✅ | 282 | 345 | 2,316 | 18% | 88% |
| 749 | 2311.07631 | cs | 9 | 5 | 0.711 | ✅ | ✅ | ✅ | 887 | 1,120 | 2,531 | 21% | 65% |
| 750 | 2311.07631 | cs | 7 | 4 | 0.885 | ✅ | ✅ | ✅ | 1,345 | 1,572 | 2,531 | 14% | 47% |
| 751 | 2311.07631 | cs | 10 | 5 | 0.534 | ✅ | ✅ | ❌ | 516 | 644 | 2,531 | 20% | 80% |
| 752 | 2311.07631 | cs | 7 | 5 | 0.739 | ✅ | ✅ | ✅ | 554 | 692 | 2,531 | 20% | 78% |
| 753 | 2311.07631 | cs | 6 | 3 | 0.878 | ✅ | ✅ | ✅ | 1,978 | 2,077 | 2,531 | 5% | 22% |
| 754 | 2311.07631 | cs | 7 | 4 | 0.802 | ✅ | ✅ | ✅ | 1,170 | 1,476 | 2,531 | 21% | 54% |
| 755 | 2311.07631 | cs | 12 | 6 | 0.843 | ✅ | ✅ | ✅ | 394 | 695 | 2,531 | 43% | 84% |
| 756 | 2311.07631 | cs | 11 | 6 | 0.329 | ✅ | ❌ | ❌ | 430 | 643 | 2,531 | 33% | 83% |
| 757 | 2405.09360 | econ | 28 | 14 | 0.830 | ✅ | ✅ | ✅ | 1,268 | 1,781 | 2,531 | 29% | 50% |
| 758 | 2405.09360 | econ | 28 | 16 | 0.395 | ✅ | ❌ | ❌ | 1,269 | 1,589 | 2,531 | 20% | 50% |
| 759 | 2405.09360 | econ | 28 | 14 | 0.358 | ✅ | ❌ | ❌ | 905 | 1,954 | 2,531 | 54% | 64% |
| 760 | 2405.09360 | econ | 21 | 11 | 0.328 | ✅ | ❌ | ❌ | 936 | 1,916 | 2,531 | 51% | 63% |
| 761 | 2405.09360 | econ | 36 | 20 | 0.217 | ❌ | ❌ | ❌ | 1,263 | 1,704 | 2,531 | 26% | 50% |
| 762 | 2405.09360 | econ | 27 | 14 | 0.299 | ✅ | ❌ | ❌ | 1,129 | 1,521 | 2,531 | 26% | 55% |
| 763 | 2405.09360 | econ | 11 | 6 | 0.452 | ✅ | ❌ | ❌ | 1,364 | 1,645 | 2,531 | 17% | 46% |
| 764 | 2405.09360 | econ | 37 | 20 | 0.240 | ❌ | ❌ | ❌ | 1,092 | 1,446 | 2,531 | 24% | 57% |
| 765 | 2406.05299 | econ | 15 | 9 | 0.591 | ✅ | ✅ | ❌ | 529 | 744 | 2,316 | 29% | 77% |
| 766 | 2406.05299 | econ | 13 | 7 | 0.340 | ✅ | ❌ | ❌ | 819 | 1,219 | 2,316 | 33% | 65% |
| 767 | 2406.05299 | econ | 15 | 8 | 0.320 | ✅ | ❌ | ❌ | 632 | 892 | 2,316 | 29% | 73% |
| 768 | 2406.05299 | econ | 10 | 5 | 0.570 | ✅ | ✅ | ❌ | 687 | 1,199 | 2,316 | 43% | 70% |
| 769 | 2406.05299 | econ | 13 | 7 | 0.298 | ✅ | ❌ | ❌ | 1,054 | 1,467 | 2,316 | 28% | 54% |
| 770 | 2406.05299 | econ | 11 | 6 | 0.313 | ✅ | ❌ | ❌ | 534 | 889 | 2,316 | 40% | 77% |
| 771 | 2406.05299 | econ | 13 | 7 | 0.635 | ✅ | ✅ | ❌ | 751 | 1,173 | 2,316 | 36% | 68% |
| 772 | 2406.05299 | econ | 7 | 4 | 0.316 | ✅ | ❌ | ❌ | 845 | 1,022 | 2,316 | 17% | 64% |
| 773 | 2406.11528 | econ | 17 | 9 | 0.173 | ❌ | ❌ | ❌ | 769 | 1,293 | 2,531 | 41% | 70% |
| 774 | 2406.11528 | econ | 15 | 8 | 0.294 | ✅ | ❌ | ❌ | 906 | 1,235 | 2,531 | 27% | 64% |
| 775 | 2406.11528 | econ | 15 | 8 | 0.597 | ✅ | ✅ | ❌ | 683 | 1,129 | 2,531 | 40% | 73% |
| 776 | 2406.11528 | econ | 14 | 7 | 0.392 | ✅ | ❌ | ❌ | 837 | 1,340 | 2,531 | 38% | 67% |
| 777 | 2406.11528 | econ | 19 | 10 | 0.146 | ❌ | ❌ | ❌ | 587 | 1,053 | 2,531 | 44% | 77% |
| 778 | 2406.11528 | econ | 16 | 8 | 0.158 | ❌ | ❌ | ❌ | 619 | 1,163 | 2,531 | 47% | 76% |
| 779 | 2406.11528 | econ | 9 | 5 | 0.504 | ✅ | ✅ | ❌ | 580 | 1,034 | 2,531 | 44% | 77% |
| 780 | 2406.11528 | econ | 18 | 9 | 0.070 | ❌ | ❌ | ❌ | 361 | 691 | 2,531 | 48% | 86% |
| 781 | 2408.09618 | econ | 12 | 7 | 0.922 | ✅ | ✅ | ✅ | 460 | 545 | 2,531 | 16% | 82% |
| 782 | 2408.09618 | econ | 7 | 4 | 0.898 | ✅ | ✅ | ✅ | 1,726 | 1,821 | 2,531 | 5% | 32% |
| 783 | 2408.09618 | econ | 7 | 4 | 0.937 | ✅ | ✅ | ✅ | 446 | 512 | 2,531 | 13% | 82% |
| 784 | 2408.09618 | econ | 5 | 3 | 0.916 | ✅ | ✅ | ✅ | 2,143 | 2,166 | 2,531 | 1% | 15% |
| 785 | 2408.09618 | econ | 14 | 7 | 0.111 | ❌ | ❌ | ❌ | 102 | 203 | 2,531 | 50% | 96% |
| 786 | 2408.09618 | econ | 8 | 4 | 0.944 | ✅ | ✅ | ✅ | 301 | 421 | 2,531 | 29% | 88% |
| 787 | 2408.14349 | cs | 6 | 3 | 0.913 | ✅ | ✅ | ✅ | 2,176 | 2,401 | 2,531 | 9% | 14% |
| 788 | 2408.14349 | cs | 7 | 4 | 0.840 | ✅ | ✅ | ✅ | 769 | 825 | 2,531 | 7% | 70% |
| 789 | 2408.14349 | cs | 13 | 7 | 0.482 | ✅ | ❌ | ❌ | 497 | 757 | 2,531 | 34% | 80% |
| 790 | 2408.14349 | cs | 13 | 8 | 0.699 | ✅ | ✅ | ❌ | 670 | 768 | 2,531 | 13% | 74% |
| 791 | 2408.14349 | cs | 16 | 8 | 0.238 | ❌ | ❌ | ❌ | 460 | 715 | 2,531 | 36% | 82% |
| 792 | 2408.14349 | cs | 9 | 5 | 0.859 | ✅ | ✅ | ✅ | 523 | 809 | 2,531 | 35% | 79% |
| 793 | 2408.14349 | cs | 16 | 8 | 0.359 | ✅ | ❌ | ❌ | 448 | 910 | 2,531 | 51% | 82% |
| 794 | 2408.14349 | cs | 11 | 6 | 0.669 | ✅ | ✅ | ❌ | 544 | 729 | 2,531 | 25% | 79% |
| 795 | 2409.08773 | econ | 4 | 2 | 0.375 | ✅ | ❌ | ❌ | 3,221 | 3,303 | 2,531 | 2% | -27% |
| 796 | 2409.08773 | econ | 4 | 2 | 0.425 | ✅ | ❌ | ❌ | 1,445 | 1,738 | 2,531 | 17% | 43% |
| 797 | 2409.08773 | econ | 6 | 3 | 0.742 | ✅ | ✅ | ✅ | 1,625 | 2,186 | 2,531 | 26% | 36% |
| 798 | 2409.08773 | econ | 4 | 2 | 0.428 | ✅ | ❌ | ❌ | 3,273 | 3,362 | 2,531 | 3% | -29% |
| 799 | 2409.08773 | econ | 5 | 3 | 0.523 | ✅ | ✅ | ❌ | 157 | 2,646 | 2,531 | 94% | 94% |
| 800 | 2409.08773 | econ | 6 | 3 | 0.387 | ✅ | ❌ | ❌ | 1,909 | 2,089 | 2,531 | 9% | 25% |
| 801 | 2409.08773 | econ | 7 | 4 | 0.367 | ✅ | ❌ | ❌ | 1,954 | 2,141 | 2,531 | 9% | 23% |
| 802 | 2409.08773 | econ | 12 | 6 | 0.516 | ✅ | ✅ | ❌ | 584 | 843 | 2,531 | 31% | 77% |
| 803 | 2410.14317 | econ | 10 | 5 | 0.211 | ❌ | ❌ | ❌ | 798 | 1,595 | 2,531 | 50% | 68% |
| 804 | 2410.14317 | econ | 9 | 5 | 0.235 | ❌ | ❌ | ❌ | 451 | 616 | 2,531 | 27% | 82% |
| 805 | 2410.14317 | econ | 8 | 4 | 0.588 | ✅ | ✅ | ❌ | 323 | 1,285 | 2,531 | 75% | 87% |
| 806 | 2410.14317 | econ | 3 | 2 | 0.457 | ✅ | ❌ | ❌ | 630 | 849 | 2,531 | 26% | 75% |
| 807 | 2410.14317 | econ | 8 | 4 | 0.404 | ✅ | ❌ | ❌ | 231 | 664 | 2,531 | 65% | 91% |
| 808 | 2410.14317 | econ | 10 | 6 | 0.185 | ❌ | ❌ | ❌ | 855 | 975 | 2,531 | 12% | 66% |
| 809 | 2410.14317 | econ | 17 | 9 | 0.198 | ❌ | ❌ | ❌ | 541 | 928 | 2,531 | 42% | 79% |
| 810 | 2410.14317 | econ | 11 | 6 | 0.355 | ✅ | ❌ | ❌ | 661 | 803 | 2,531 | 18% | 74% |
| 811 | 2411.15797 | econ | - | - | - | - | - | - | - | - | - | - | - |
| 812 | 2411.15797 | econ | 5 | 3 | 0.847 | ✅ | ✅ | ✅ | 1,769 | 1,804 | 2,531 | 2% | 30% |
| 813 | 2411.15797 | econ | 8 | 4 | 0.857 | ✅ | ✅ | ✅ | 2,057 | 2,199 | 2,531 | 6% | 19% |
| 814 | 2411.15797 | econ | 3 | 2 | 0.878 | ✅ | ✅ | ✅ | 2,570 | 2,594 | 2,531 | 1% | -2% |
| 815 | 2411.15797 | econ | 13 | 8 | 0.627 | ✅ | ✅ | ❌ | 1,569 | 1,767 | 2,531 | 11% | 38% |
| 816 | 2411.15797 | econ | 6 | 4 | 0.920 | ✅ | ✅ | ✅ | 2,397 | 2,444 | 2,531 | 2% | 5% |
| 817 | 2411.15797 | econ | 9 | 5 | 0.547 | ✅ | ✅ | ❌ | 574 | 1,242 | 2,531 | 54% | 77% |
| 818 | 2411.15797 | econ | 9 | 6 | 0.405 | ✅ | ❌ | ❌ | 685 | 1,635 | 2,531 | 58% | 73% |
| 819 | 2411.19857 | econ | 10 | 5 | 0.500 | ✅ | ✅ | ❌ | 611 | 1,250 | 2,316 | 51% | 74% |
| 820 | 2411.19857 | econ | 12 | 7 | 0.601 | ✅ | ✅ | ❌ | 788 | 1,003 | 2,316 | 21% | 66% |
| 821 | 2411.19857 | econ | 14 | 7 | 0.762 | ✅ | ✅ | ✅ | 1,390 | 2,090 | 2,316 | 33% | 40% |
| 822 | 2411.19857 | econ | 10 | 7 | 0.925 | ✅ | ✅ | ✅ | 724 | 979 | 2,316 | 26% | 69% |
| 823 | 2411.19857 | econ | 6 | 3 | 0.063 | ❌ | ❌ | ❌ | 205 | 593 | 2,316 | 65% | 91% |
| 824 | 2411.19857 | econ | 17 | 9 | 0.453 | ✅ | ❌ | ❌ | 778 | 1,023 | 2,316 | 24% | 66% |
| 825 | 2411.19857 | econ | 15 | 8 | 0.151 | ❌ | ❌ | ❌ | 1,029 | 1,778 | 2,316 | 42% | 56% |
| 826 | 2411.19857 | econ | 10 | 5 | 0.441 | ✅ | ❌ | ❌ | 729 | 1,165 | 2,316 | 37% | 69% |
| 827 | 2412.07948 | eess | 18 | 10 | 0.838 | ✅ | ✅ | ✅ | 769 | 926 | 2,531 | 17% | 70% |
| 828 | 2412.07948 | eess | 18 | 9 | 0.861 | ✅ | ✅ | ✅ | 2,273 | 2,812 | 2,531 | 19% | 10% |
| 829 | 2412.07948 | eess | 13 | 7 | 0.542 | ✅ | ✅ | ❌ | 1,224 | 1,430 | 2,531 | 14% | 52% |
| 830 | 2412.07948 | eess | 13 | 7 | 0.673 | ✅ | ✅ | ❌ | 1,589 | 2,193 | 2,531 | 28% | 37% |
| 831 | 2412.07948 | eess | 13 | 7 | 0.709 | ✅ | ✅ | ✅ | 1,474 | 1,908 | 2,531 | 23% | 42% |
| 832 | 2412.07948 | eess | 14 | 7 | 0.647 | ✅ | ✅ | ❌ | 1,515 | 2,296 | 2,531 | 34% | 40% |
| 833 | 2412.09651 | cs | 8 | 4 | 0.423 | ✅ | ❌ | ❌ | 475 | 882 | 2,316 | 46% | 79% |
| 834 | 2412.09651 | cs | 6 | 3 | 0.904 | ✅ | ✅ | ✅ | 1,670 | 1,887 | 2,316 | 11% | 28% |
| 835 | 2412.09651 | cs | 8 | 4 | 0.849 | ✅ | ✅ | ✅ | 1,618 | 1,861 | 2,316 | 13% | 30% |
| 836 | 2412.09651 | cs | 5 | 3 | 0.929 | ✅ | ✅ | ✅ | 2,184 | 2,291 | 2,316 | 5% | 6% |
| 837 | 2412.09651 | cs | 12 | 7 | 0.913 | ✅ | ✅ | ✅ | 1,561 | 1,753 | 2,316 | 11% | 33% |
| 838 | 2412.09651 | cs | 9 | 5 | 0.863 | ✅ | ✅ | ✅ | 1,790 | 1,999 | 2,316 | 10% | 23% |
| 839 | 2412.09651 | cs | 5 | 3 | 0.418 | ✅ | ❌ | ❌ | 1,759 | 2,245 | 2,316 | 22% | 24% |
| 840 | 2412.09651 | cs | 6 | 4 | 0.883 | ✅ | ✅ | ✅ | 826 | 855 | 2,316 | 3% | 64% |
| 841 | 2412.10129 | cs | 6 | 3 | 0.841 | ✅ | ✅ | ✅ | 385 | 550 | 2,531 | 30% | 85% |
| 842 | 2412.10129 | cs | 7 | 4 | 0.758 | ✅ | ✅ | ✅ | 1,275 | 1,500 | 2,531 | 15% | 50% |
| 843 | 2412.10129 | cs | 6 | 3 | 0.775 | ✅ | ✅ | ✅ | 1,959 | 2,143 | 2,531 | 9% | 23% |
| 844 | 2412.10129 | cs | 7 | 4 | 0.700 | ✅ | ✅ | ✅ | 420 | 526 | 2,531 | 20% | 83% |
| 845 | 2412.10129 | cs | 5 | 3 | 0.756 | ✅ | ✅ | ✅ | 2,021 | 2,139 | 2,531 | 6% | 20% |
| 846 | 2412.10129 | cs | 6 | 4 | 0.322 | ✅ | ❌ | ❌ | 1,970 | 2,191 | 2,531 | 10% | 22% |
| 847 | 2412.10129 | cs | 5 | 3 | 0.919 | ✅ | ✅ | ✅ | 587 | 794 | 2,531 | 26% | 77% |
| 848 | 2412.10129 | cs | 8 | 4 | 0.344 | ✅ | ❌ | ❌ | 356 | 675 | 2,531 | 47% | 86% |
| 849 | 2412.10649 | eess | 15 | 8 | 0.799 | ✅ | ✅ | ✅ | 1,680 | 1,898 | 2,531 | 11% | 34% |
| 850 | 2412.10649 | eess | 15 | 8 | 0.460 | ✅ | ❌ | ❌ | 1,733 | 2,147 | 2,531 | 19% | 32% |
| 851 | 2412.10649 | eess | 8 | 4 | 0.689 | ✅ | ✅ | ❌ | 2,834 | 3,795 | 2,531 | 25% | -12% |
| 852 | 2412.10649 | eess | 15 | 8 | 0.655 | ✅ | ✅ | ❌ | 1,648 | 2,276 | 2,531 | 28% | 35% |
| 853 | 2412.10649 | eess | 14 | 7 | 0.356 | ✅ | ❌ | ❌ | 927 | 1,903 | 2,531 | 51% | 63% |
| 854 | 2412.10649 | eess | 14 | 8 | 0.961 | ✅ | ✅ | ✅ | 790 | 1,402 | 2,531 | 44% | 69% |
| 855 | 2412.10649 | eess | 8 | 4 | 0.981 | ✅ | ✅ | ✅ | 867 | 924 | 2,531 | 6% | 66% |
| 856 | 2412.11719 | cs | 6 | 3 | 0.943 | ✅ | ✅ | ✅ | 326 | 656 | 2,318 | 50% | 86% |
| 857 | 2412.11719 | cs | 6 | 3 | 0.485 | ✅ | ❌ | ❌ | 379 | 614 | 2,318 | 38% | 84% |
| 858 | 2412.11719 | cs | 9 | 5 | 0.867 | ✅ | ✅ | ✅ | 247 | 603 | 2,318 | 59% | 89% |
| 859 | 2412.11719 | cs | 6 | 3 | 0.971 | ✅ | ✅ | ✅ | 341 | 589 | 2,318 | 42% | 85% |
| 860 | 2412.11719 | cs | 4 | 2 | 0.973 | ✅ | ✅ | ✅ | 505 | 710 | 2,318 | 29% | 78% |
| 861 | 2412.11719 | cs | 4 | 2 | 0.477 | ✅ | ❌ | ❌ | 381 | 742 | 2,318 | 49% | 84% |
| 862 | 2412.11719 | cs | 9 | 5 | 0.958 | ✅ | ✅ | ✅ | 536 | 595 | 2,318 | 10% | 77% |
| 863 | 2412.11719 | cs | 7 | 4 | 0.982 | ✅ | ✅ | ✅ | 490 | 596 | 2,318 | 18% | 79% |
| 864 | 2412.13786 | eess | 13 | 7 | 0.760 | ✅ | ✅ | ✅ | 1,116 | 1,437 | 2,531 | 22% | 56% |
| 865 | 2412.13786 | eess | 12 | 6 | 0.705 | ✅ | ✅ | ✅ | 1,786 | 2,123 | 2,531 | 16% | 29% |
| 866 | 2412.13786 | eess | 12 | 6 | 0.671 | ✅ | ✅ | ❌ | 1,860 | 2,191 | 2,531 | 15% | 27% |
| 867 | 2412.13786 | eess | 22 | 11 | 0.730 | ✅ | ✅ | ✅ | 993 | 1,470 | 2,531 | 32% | 61% |
| 868 | 2412.13786 | eess | 11 | 6 | 0.825 | ✅ | ✅ | ✅ | 820 | 1,228 | 2,531 | 33% | 68% |
| 869 | 2412.13786 | eess | 14 | 7 | 0.879 | ✅ | ✅ | ✅ | 1,559 | 2,138 | 2,531 | 27% | 38% |
| 870 | 2412.13786 | eess | 16 | 9 | 0.888 | ✅ | ✅ | ✅ | 964 | 1,302 | 2,531 | 26% | 62% |
| 871 | 2412.13786 | eess | 14 | 7 | 0.762 | ✅ | ✅ | ✅ | 1,281 | 1,756 | 2,531 | 27% | 49% |
| 872 | 2412.15322 | eess | 15 | 8 | 0.596 | ✅ | ✅ | ❌ | 830 | 1,220 | 2,531 | 32% | 67% |
| 873 | 2412.15322 | eess | 10 | 5 | 0.548 | ✅ | ✅ | ❌ | 2,449 | 2,865 | 2,531 | 15% | 3% |
| 874 | 2412.15322 | eess | 9 | 5 | 0.743 | ✅ | ✅ | ✅ | 1,845 | 2,622 | 2,531 | 30% | 27% |
| 875 | 2412.15322 | eess | 5 | 3 | 0.395 | ✅ | ❌ | ❌ | 1,272 | 4,349 | 2,531 | 71% | 50% |
| 876 | 2412.15322 | eess | 13 | 7 | 0.297 | ✅ | ❌ | ❌ | 1,367 | 2,434 | 2,531 | 44% | 46% |
| 877 | 2412.15322 | eess | 10 | 5 | 0.791 | ✅ | ✅ | ✅ | 1,274 | 1,639 | 2,531 | 22% | 50% |
| 878 | 2412.15322 | eess | 10 | 6 | 0.296 | ✅ | ❌ | ❌ | 600 | 3,006 | 2,531 | 80% | 76% |
| 879 | 2412.15322 | eess | 12 | 6 | 0.618 | ✅ | ✅ | ❌ | 2,350 | 3,459 | 2,531 | 32% | 7% |
| 880 | 2412.16977 | eess | 15 | 8 | 0.678 | ✅ | ✅ | ❌ | 2,276 | 2,645 | 2,531 | 14% | 10% |
| 881 | 2412.16977 | eess | 17 | 9 | 0.651 | ✅ | ✅ | ❌ | 1,914 | 2,661 | 2,531 | 28% | 24% |
| 882 | 2412.16977 | eess | 13 | 7 | 0.000 | ❌ | ❌ | ❌ | 828 | 1,204 | 2,531 | 31% | 67% |
| 883 | 2412.16977 | eess | 15 | 8 | 0.838 | ✅ | ✅ | ✅ | 1,363 | 1,600 | 2,531 | 15% | 46% |
| 884 | 2412.17966 | cs | 16 | 8 | 0.873 | ✅ | ✅ | ✅ | 1,699 | 2,147 | 2,531 | 21% | 33% |
| 885 | 2412.17966 | cs | 14 | 8 | 0.653 | ✅ | ✅ | ❌ | 1,720 | 2,640 | 2,531 | 35% | 32% |
| 886 | 2412.17966 | cs | 16 | 8 | 0.820 | ✅ | ✅ | ✅ | 3,697 | 4,015 | 2,531 | 8% | -46% |
| 887 | 2412.17966 | cs | 12 | 6 | 0.838 | ✅ | ✅ | ✅ | 804 | 1,197 | 2,531 | 33% | 68% |
| 888 | 2412.18619 | eess | 4 | 2 | 0.481 | ✅ | ❌ | ❌ | 216 | 3,134 | 2,210 | 93% | 90% |
| 889 | 2412.18619 | eess | 7 | 4 | 0.876 | ✅ | ✅ | ✅ | 1,301 | 1,711 | 2,210 | 24% | 41% |
| 890 | 2412.18619 | eess | 7 | 4 | 0.887 | ✅ | ✅ | ✅ | 1,949 | 2,211 | 2,210 | 12% | 12% |
| 891 | 2412.18619 | eess | 10 | 6 | 0.883 | ✅ | ✅ | ✅ | 1,894 | 1,991 | 2,210 | 5% | 14% |
| 892 | 2412.18619 | eess | 4 | 2 | 0.765 | ✅ | ✅ | ✅ | 111 | 1,863 | 2,210 | 94% | 95% |
| 893 | 2412.18619 | eess | 6 | 3 | 0.451 | ✅ | ❌ | ❌ | 1,887 | 1,965 | 2,210 | 4% | 15% |
| 894 | 2412.18619 | eess | 8 | 5 | 0.735 | ✅ | ✅ | ✅ | 2,378 | 2,564 | 2,210 | 7% | -8% |
| 895 | 2412.18619 | eess | 5 | 3 | 0.579 | ✅ | ✅ | ❌ | 333 | 1,969 | 2,210 | 83% | 85% |
| 896 | 2412.18823 | cs | 19 | 10 | 0.117 | ❌ | ❌ | ❌ | 590 | 996 | 2,531 | 41% | 77% |
| 897 | 2412.18823 | cs | 5 | 3 | 0.389 | ✅ | ❌ | ❌ | 1,171 | 2,252 | 2,531 | 48% | 54% |
| 898 | 2412.18823 | cs | 3 | 2 | 0.299 | ✅ | ❌ | ❌ | 1,826 | 1,876 | 2,531 | 3% | 28% |
| 899 | 2412.18823 | cs | 8 | 4 | 0.270 | ✅ | ❌ | ❌ | 889 | 2,424 | 2,531 | 63% | 65% |
| 900 | 2412.18823 | cs | 19 | 10 | 0.313 | ✅ | ❌ | ❌ | 427 | 837 | 2,531 | 49% | 83% |
| 901 | 2412.18823 | cs | 15 | 8 | 0.587 | ✅ | ✅ | ❌ | 661 | 859 | 2,531 | 23% | 74% |
| 902 | 2412.18823 | cs | 11 | 6 | 0.941 | ✅ | ✅ | ✅ | 819 | 1,152 | 2,531 | 29% | 68% |
| 903 | 2412.18823 | cs | 16 | 8 | 0.469 | ✅ | ❌ | ❌ | 452 | 835 | 2,531 | 46% | 82% |
| 904 | 2412.18955 | eess | 12 | 6 | 0.806 | ✅ | ✅ | ✅ | 1,915 | 2,125 | 2,531 | 10% | 24% |
| 905 | 2412.18955 | eess | 15 | 8 | 0.650 | ✅ | ✅ | ❌ | 1,901 | 3,034 | 2,531 | 37% | 25% |
| 906 | 2412.18955 | eess | 12 | 6 | 0.773 | ✅ | ✅ | ✅ | 873 | 2,815 | 2,531 | 69% | 66% |
| 907 | 2412.18955 | eess | 18 | 10 | 0.850 | ✅ | ✅ | ✅ | 1,660 | 3,464 | 2,531 | 52% | 34% |
| 908 | 2412.18955 | eess | 22 | 11 | 0.943 | ✅ | ✅ | ✅ | 1,567 | 1,891 | 2,531 | 17% | 38% |
| 909 | 2412.18955 | eess | 6 | 4 | 0.939 | ✅ | ✅ | ✅ | 439 | 594 | 2,531 | 26% | 83% |
| 910 | 2412.19024 | econ | 7 | 4 | 0.919 | ✅ | ✅ | ✅ | 2,634 | 2,678 | 2,531 | 2% | -4% |
| 911 | 2412.19024 | econ | 4 | 2 | 0.853 | ✅ | ✅ | ✅ | 2,119 | 2,182 | 2,531 | 3% | 16% |
| 912 | 2412.19024 | econ | 5 | 3 | 0.345 | ✅ | ❌ | ❌ | 2,596 | 2,644 | 2,531 | 2% | -3% |
| 913 | 2412.19024 | econ | 5 | 3 | 0.436 | ✅ | ❌ | ❌ | 2,581 | 2,687 | 2,531 | 4% | -2% |
| 914 | 2412.19024 | econ | 12 | 8 | 0.942 | ✅ | ✅ | ✅ | 514 | 642 | 2,531 | 20% | 80% |
| 915 | 2412.19024 | econ | 7 | 4 | 0.933 | ✅ | ✅ | ✅ | 593 | 696 | 2,531 | 15% | 77% |
| 916 | 2412.19024 | econ | 5 | 3 | 0.485 | ✅ | ❌ | ❌ | 309 | 527 | 2,531 | 41% | 88% |
| 917 | 2412.19024 | econ | 8 | 5 | 0.772 | ✅ | ✅ | ✅ | 311 | 349 | 2,531 | 11% | 88% |
| 918 | 2412.19043 | eess | 11 | 6 | 0.641 | ✅ | ✅ | ❌ | 2,826 | 2,937 | 2,531 | 4% | -12% |
| 919 | 2412.19043 | eess | 16 | 9 | 0.801 | ✅ | ✅ | ✅ | 1,859 | 2,264 | 2,531 | 18% | 27% |
| 920 | 2412.19043 | eess | 15 | 8 | 0.974 | ✅ | ✅ | ✅ | 774 | 943 | 2,531 | 18% | 69% |
| 921 | 2412.19043 | eess | 17 | 9 | 0.904 | ✅ | ✅ | ✅ | 764 | 1,093 | 2,531 | 30% | 70% |
| 922 | 2412.19043 | eess | 14 | 7 | 0.883 | ✅ | ✅ | ✅ | 660 | 1,082 | 2,531 | 39% | 74% |
| 923 | 2412.20176 | econ | 10 | 5 | 0.843 | ✅ | ✅ | ✅ | 1,627 | 1,866 | 2,318 | 13% | 30% |
| 924 | 2412.20176 | econ | 7 | 4 | 0.721 | ✅ | ✅ | ✅ | 1,762 | 1,863 | 2,318 | 5% | 24% |
| 925 | 2412.20176 | econ | 7 | 4 | 0.907 | ✅ | ✅ | ✅ | 1,742 | 1,900 | 2,318 | 8% | 25% |
| 926 | 2412.20176 | econ | 10 | 5 | 0.199 | ❌ | ❌ | ❌ | 409 | 741 | 2,318 | 45% | 82% |
| 927 | 2412.20176 | econ | 3 | 2 | 0.948 | ✅ | ✅ | ✅ | 317 | 396 | 2,318 | 20% | 86% |
| 928 | 2412.20176 | econ | 10 | 5 | 0.880 | ✅ | ✅ | ✅ | 593 | 692 | 2,318 | 14% | 74% |
| 929 | 2412.20176 | econ | 8 | 4 | 0.927 | ✅ | ✅ | ✅ | 480 | 579 | 2,318 | 17% | 79% |
| 930 | 2412.20176 | econ | 14 | 7 | 0.643 | ✅ | ✅ | ❌ | 267 | 670 | 2,318 | 60% | 88% |
| 931 | 2412.20486 | cs | 14 | 7 | 0.770 | ✅ | ✅ | ✅ | 1,346 | 1,649 | 2,531 | 18% | 47% |
| 932 | 2412.20486 | cs | 14 | 8 | 0.775 | ✅ | ✅ | ✅ | 2,265 | 2,770 | 2,531 | 18% | 11% |
| 933 | 2412.20486 | cs | 9 | 5 | 0.903 | ✅ | ✅ | ✅ | 3,033 | 3,086 | 2,531 | 2% | -20% |
| 934 | 2412.20486 | cs | 11 | 6 | 0.392 | ✅ | ❌ | ❌ | 1,496 | 1,855 | 2,531 | 19% | 41% |
| 935 | 2412.20486 | cs | 9 | 5 | 0.437 | ✅ | ❌ | ❌ | 2,532 | 2,946 | 2,531 | 14% | -0% |
| 936 | 2412.20486 | cs | 11 | 6 | 0.502 | ✅ | ✅ | ❌ | 1,871 | 2,812 | 2,531 | 33% | 26% |
| 937 | 2412.20486 | cs | 14 | 7 | 0.908 | ✅ | ✅ | ✅ | 1,343 | 1,832 | 2,531 | 27% | 47% |
| 938 | 2412.20486 | cs | 15 | 8 | 0.825 | ✅ | ✅ | ✅ | 1,217 | 1,834 | 2,531 | 34% | 52% |
| 939 | 2412.20805 | eess | 17 | 9 | 0.623 | ✅ | ✅ | ❌ | 1,591 | 3,033 | 2,531 | 48% | 37% |
| 940 | 2412.20805 | eess | 25 | 13 | 0.689 | ✅ | ✅ | ❌ | 1,647 | 2,168 | 2,531 | 24% | 35% |
| 941 | 2412.20805 | eess | 16 | 9 | 0.737 | ✅ | ✅ | ✅ | 2,118 | 2,360 | 2,531 | 10% | 16% |
| 942 | 2412.20805 | eess | 11 | 6 | 0.921 | ✅ | ✅ | ✅ | 937 | 1,107 | 2,531 | 15% | 63% |
| 943 | 2501.00038 | eess | 16 | 8 | 0.726 | ✅ | ✅ | ✅ | 2,090 | 2,891 | 2,531 | 28% | 17% |
| 944 | 2501.00038 | eess | 18 | 10 | 0.456 | ✅ | ❌ | ❌ | 931 | 1,501 | 2,531 | 38% | 63% |
| 945 | 2501.00038 | eess | 20 | 11 | 0.473 | ✅ | ❌ | ❌ | 2,059 | 3,388 | 2,531 | 39% | 19% |
| 946 | 2501.03254 | cs | 3 | 2 | 0.927 | ✅ | ✅ | ✅ | 2,193 | 2,216 | 2,531 | 1% | 13% |
| 947 | 2501.03254 | cs | 5 | 3 | 0.917 | ✅ | ✅ | ✅ | 1,537 | 1,563 | 2,531 | 2% | 39% |
| 948 | 2501.03254 | cs | 4 | 2 | 0.452 | ✅ | ❌ | ❌ | 664 | 2,947 | 2,531 | 77% | 74% |
| 949 | 2501.03254 | cs | 3 | 2 | 0.943 | ✅ | ✅ | ✅ | 1,964 | 2,036 | 2,531 | 4% | 22% |
| 950 | 2501.03254 | cs | 4 | 2 | 0.909 | ✅ | ✅ | ✅ | 1,893 | 2,035 | 2,531 | 7% | 25% |
| 951 | 2501.03254 | cs | 6 | 3 | 0.828 | ✅ | ✅ | ✅ | 2,310 | 2,418 | 2,531 | 4% | 9% |
| 952 | 2501.03254 | cs | 1 | 1 | 0.440 | ✅ | ❌ | ❌ | 2,356 | 2,356 | 2,531 | 0% | 7% |
| 953 | 2501.03254 | cs | 3 | 2 | 0.449 | ✅ | ❌ | ❌ | 2,447 | 2,486 | 2,531 | 2% | 3% |
| 954 | 2504.06268 | cs | 5 | 3 | 0.930 | ✅ | ✅ | ✅ | 118 | 1,018 | 2,318 | 88% | 95% |
| 955 | 2504.06268 | cs | 8 | 4 | 0.878 | ✅ | ✅ | ✅ | 386 | 830 | 2,318 | 53% | 83% |
| 956 | 2504.06268 | cs | 7 | 4 | 0.926 | ✅ | ✅ | ✅ | 875 | 2,698 | 2,318 | 68% | 62% |
| 957 | 2504.06268 | cs | 6 | 3 | 0.907 | ✅ | ✅ | ✅ | 949 | 1,415 | 2,318 | 33% | 59% |
| 958 | 2504.06268 | cs | 6 | 3 | 0.855 | ✅ | ✅ | ✅ | 208 | 1,885 | 2,318 | 89% | 91% |
| 959 | 2504.06268 | cs | 6 | 3 | 0.914 | ✅ | ✅ | ✅ | 1,485 | 1,898 | 2,318 | 22% | 36% |
| 960 | 2504.06268 | cs | 5 | 3 | 0.489 | ✅ | ❌ | ❌ | 814 | 920 | 2,318 | 12% | 65% |
| 961 | 2504.06268 | cs | 5 | 3 | 0.966 | ✅ | ✅ | ✅ | 387 | 954 | 2,318 | 59% | 83% |
| 962 | 2412.05250 | math | 9 | 5 | 0.447 | ✅ | ❌ | ❌ | 386 | 730 | 2,531 | 47% | 85% |
| 963 | 2412.05250 | math | 7 | 4 | 0.815 | ✅ | ✅ | ✅ | 349 | 498 | 2,531 | 30% | 86% |
| 964 | 2412.05250 | math | 7 | 4 | 0.600 | ✅ | ✅ | ❌ | 355 | 752 | 2,531 | 53% | 86% |
| 965 | 2412.05250 | math | 17 | 9 | 0.425 | ✅ | ❌ | ❌ | 441 | 916 | 2,531 | 52% | 83% |
| 966 | 2412.05250 | math | 7 | 4 | 0.411 | ✅ | ❌ | ❌ | 506 | 657 | 2,531 | 23% | 80% |
| 967 | 2412.05250 | math | 10 | 5 | 0.715 | ✅ | ✅ | ✅ | 495 | 644 | 2,531 | 23% | 80% |
| 968 | 2412.05250 | math | 8 | 5 | 0.350 | ✅ | ❌ | ❌ | 433 | 680 | 2,531 | 36% | 83% |
| 969 | 2412.05250 | math | 7 | 4 | 0.488 | ✅ | ❌ | ❌ | 530 | 637 | 2,531 | 17% | 79% |
| 970 | 2412.06942 | math | 13 | 7 | 0.269 | ✅ | ❌ | ❌ | 576 | 695 | 2,316 | 17% | 75% |
| 971 | 2412.06942 | math | 12 | 6 | 0.286 | ✅ | ❌ | ❌ | 707 | 962 | 2,316 | 27% | 69% |
| 972 | 2412.06942 | math | 7 | 4 | 0.965 | ✅ | ✅ | ✅ | 617 | 734 | 2,316 | 16% | 73% |
| 973 | 2412.06942 | math | 11 | 6 | 0.255 | ✅ | ❌ | ❌ | 333 | 891 | 2,316 | 63% | 86% |
| 974 | 2412.11897 | math | 20 | 11 | 0.147 | ❌ | ❌ | ❌ | 640 | 1,032 | 2,316 | 38% | 72% |
| 975 | 2412.11897 | math | 20 | 10 | 0.376 | ✅ | ❌ | ❌ | 775 | 1,260 | 2,316 | 38% | 67% |
| 976 | 2412.11897 | math | 15 | 8 | 0.337 | ✅ | ❌ | ❌ | 1,164 | 1,539 | 2,316 | 24% | 50% |
| 977 | 2412.11897 | math | 20 | 10 | 0.154 | ❌ | ❌ | ❌ | 895 | 1,751 | 2,316 | 49% | 61% |
| 978 | 2412.11897 | math | 18 | 9 | 0.262 | ✅ | ❌ | ❌ | 764 | 1,269 | 2,316 | 40% | 67% |
| 979 | 2412.11897 | math | 16 | 8 | 0.445 | ✅ | ❌ | ❌ | 852 | 1,288 | 2,316 | 34% | 63% |
| 980 | 2412.11897 | math | 20 | 10 | 0.316 | ✅ | ❌ | ❌ | 975 | 1,727 | 2,316 | 44% | 58% |
| 981 | 2412.11897 | math | 17 | 9 | 0.134 | ❌ | ❌ | ❌ | 565 | 1,390 | 2,316 | 59% | 76% |
| 982 | 2412.12319 | math | 17 | 9 | 0.541 | ✅ | ✅ | ❌ | 597 | 932 | 2,531 | 36% | 76% |
| 983 | 2412.12319 | math | 19 | 11 | 0.163 | ❌ | ❌ | ❌ | 517 | 889 | 2,531 | 42% | 80% |
| 984 | 2412.12319 | math | 17 | 9 | 0.262 | ✅ | ❌ | ❌ | 677 | 1,023 | 2,531 | 34% | 73% |
| 985 | 2412.12319 | math | 16 | 8 | 0.263 | ✅ | ❌ | ❌ | 514 | 1,132 | 2,531 | 55% | 80% |
| 986 | 2412.12319 | math | 10 | 6 | 0.202 | ❌ | ❌ | ❌ | 721 | 1,314 | 2,531 | 45% | 72% |
| 987 | 2412.12319 | math | 13 | 7 | 0.256 | ✅ | ❌ | ❌ | 510 | 842 | 2,531 | 39% | 80% |
| 988 | 2412.12319 | math | 14 | 7 | 0.284 | ✅ | ❌ | ❌ | 888 | 1,297 | 2,531 | 32% | 65% |
| 989 | 2412.12319 | math | 18 | 9 | 0.149 | ❌ | ❌ | ❌ | 710 | 1,201 | 2,531 | 41% | 72% |
| 990 | 2412.12372 | math | 19 | 10 | 0.203 | ❌ | ❌ | ❌ | 716 | 1,587 | 2,531 | 55% | 72% |
| 991 | 2412.12372 | math | 24 | 12 | 0.120 | ❌ | ❌ | ❌ | 690 | 1,419 | 2,531 | 51% | 73% |
| 992 | 2412.12372 | math | 23 | 14 | 0.203 | ❌ | ❌ | ❌ | 907 | 1,604 | 2,531 | 43% | 64% |
| 993 | 2412.12372 | math | 22 | 11 | 0.165 | ❌ | ❌ | ❌ | 920 | 1,545 | 2,531 | 40% | 64% |
| 994 | 2412.12372 | math | 17 | 9 | 0.503 | ✅ | ✅ | ❌ | 702 | 1,692 | 2,531 | 59% | 72% |
| 995 | 2412.12372 | math | 20 | 11 | 0.268 | ✅ | ❌ | ❌ | 1,095 | 1,452 | 2,531 | 25% | 57% |
| 996 | 2412.12372 | math | 21 | 11 | 0.532 | ✅ | ✅ | ❌ | 948 | 1,531 | 2,531 | 38% | 63% |
| 997 | 2412.12372 | math | 22 | 12 | 0.094 | ❌ | ❌ | ❌ | 999 | 1,556 | 2,531 | 36% | 61% |
| 998 | 2412.12446 | math | 9 | 5 | 0.500 | ✅ | ✅ | ❌ | 1,328 | 1,794 | 2,316 | 26% | 43% |
| 999 | 2412.12446 | math | 10 | 5 | 0.556 | ✅ | ✅ | ❌ | 996 | 1,778 | 2,316 | 44% | 57% |
| 1000 | 2412.12446 | math | 11 | 6 | 0.703 | ✅ | ✅ | ✅ | 1,103 | 1,996 | 2,316 | 45% | 52% |
| 1001 | 2412.12446 | math | 12 | 7 | 0.602 | ✅ | ✅ | ❌ | 1,338 | 1,775 | 2,316 | 25% | 42% |
| 1002 | 2412.12446 | math | 7 | 4 | 0.619 | ✅ | ✅ | ❌ | 1,212 | 1,659 | 2,316 | 27% | 48% |
| 1003 | 2412.12446 | math | 15 | 8 | 0.574 | ✅ | ✅ | ❌ | 775 | 1,224 | 2,316 | 37% | 67% |
| 1004 | 2412.12446 | math | 9 | 6 | 0.234 | ❌ | ❌ | ❌ | 843 | 1,620 | 2,316 | 48% | 64% |
| 1005 | 2412.12446 | math | 12 | 6 | 0.679 | ✅ | ✅ | ❌ | 1,048 | 1,825 | 2,316 | 43% | 55% |
| 1006 | 2412.17167 | math | 20 | 10 | 0.256 | ✅ | ❌ | ❌ | 1,146 | 3,515 | 2,316 | 67% | 51% |
| 1007 | 2412.17167 | math | 25 | 13 | 0.173 | ❌ | ❌ | ❌ | 701 | 1,268 | 2,316 | 45% | 70% |
| 1008 | 2412.17167 | math | 19 | 10 | 0.215 | ❌ | ❌ | ❌ | 570 | 1,122 | 2,316 | 49% | 75% |
| 1009 | 2412.17167 | math | 21 | 11 | 0.175 | ❌ | ❌ | ❌ | 534 | 1,065 | 2,316 | 50% | 77% |
| 1010 | 2412.17167 | math | 20 | 10 | 0.917 | ✅ | ✅ | ✅ | 520 | 598 | 2,316 | 13% | 78% |
| 1011 | 2412.17167 | math | 23 | 13 | 0.169 | ❌ | ❌ | ❌ | 716 | 1,083 | 2,316 | 34% | 69% |
| 1012 | 2412.20318 | math | 17 | 10 | 0.200 | ❌ | ❌ | ❌ | 1,183 | 1,826 | 2,531 | 35% | 53% |
| 1013 | 2412.20966 | math | 16 | 8 | 0.295 | ✅ | ❌ | ❌ | 464 | 778 | 2,531 | 40% | 82% |
| 1014 | 2412.20966 | math | 17 | 9 | 0.213 | ❌ | ❌ | ❌ | 649 | 1,178 | 2,531 | 45% | 74% |
| 1015 | 2412.20966 | math | 16 | 8 | 0.773 | ✅ | ✅ | ✅ | 612 | 984 | 2,531 | 38% | 76% |
| 1016 | 2412.20966 | math | 16 | 8 | 0.181 | ❌ | ❌ | ❌ | 671 | 1,102 | 2,531 | 39% | 73% |
| 1017 | 2412.20966 | math | 15 | 8 | 0.365 | ✅ | ❌ | ❌ | 765 | 991 | 2,531 | 23% | 70% |
| 1018 | 2412.20966 | math | 16 | 8 | 0.188 | ❌ | ❌ | ❌ | 587 | 950 | 2,531 | 38% | 77% |
| 1019 | 2412.20966 | math | 12 | 6 | 0.415 | ✅ | ❌ | ❌ | 582 | 1,158 | 2,531 | 50% | 77% |
| 1020 | 2412.20966 | math | 11 | 7 | 0.469 | ✅ | ❌ | ❌ | 881 | 1,207 | 2,531 | 27% | 65% |
| 1021 | 2501.03236 | math | 9 | 5 | 0.268 | ✅ | ❌ | ❌ | 420 | 595 | 2,531 | 29% | 83% |
| 1022 | 2501.03236 | math | 13 | 7 | 0.188 | ❌ | ❌ | ❌ | 524 | 706 | 2,531 | 26% | 79% |
| 1023 | 2501.03236 | math | 16 | 8 | 0.132 | ❌ | ❌ | ❌ | 323 | 556 | 2,531 | 42% | 87% |
| 1024 | 2501.03236 | math | 17 | 9 | 0.337 | ✅ | ❌ | ❌ | 412 | 843 | 2,531 | 51% | 84% |
| 1025 | 2501.03236 | math | 15 | 8 | 0.155 | ❌ | ❌ | ❌ | 404 | 610 | 2,531 | 34% | 84% |
| 1026 | 2409.18430 | physics | 3 | 2 | 0.928 | ✅ | ✅ | ✅ | 2,655 | 2,664 | 2,316 | 0% | -15% |
| 1027 | 2409.18430 | physics | 6 | 3 | 0.348 | ✅ | ❌ | ❌ | 693 | 1,077 | 2,316 | 36% | 70% |
| 1028 | 2409.18430 | physics | 2 | 1 | 0.000 | ❌ | ❌ | ❌ | 299 | 2,582 | 2,316 | 88% | 87% |
| 1029 | 2409.18430 | physics | 5 | 3 | 0.711 | ✅ | ✅ | ✅ | 633 | 773 | 2,316 | 18% | 73% |
| 1030 | 2409.18430 | physics | 3 | 2 | 0.988 | ✅ | ✅ | ✅ | 879 | 895 | 2,316 | 2% | 62% |
| 1031 | 2409.18430 | physics | 5 | 3 | 0.785 | ✅ | ✅ | ✅ | 718 | 731 | 2,316 | 2% | 69% |
| 1032 | 2409.18430 | physics | 8 | 4 | 0.973 | ✅ | ✅ | ✅ | 608 | 691 | 2,316 | 12% | 74% |
| 1033 | 2409.18430 | physics | 3 | 2 | 0.982 | ✅ | ✅ | ✅ | 842 | 850 | 2,316 | 1% | 64% |
| 1034 | 2410.23529 | physics | 4 | 2 | 0.250 | ✅ | ❌ | ❌ | 496 | 603 | 2,531 | 18% | 80% |
| 1035 | 2410.23529 | physics | 4 | 2 | 0.844 | ✅ | ✅ | ✅ | 3,799 | 3,830 | 2,531 | 1% | -50% |
| 1036 | 2410.23529 | physics | 2 | 1 | 0.486 | ✅ | ❌ | ❌ | 178 | 186 | 2,531 | 4% | 93% |
| 1037 | 2410.23529 | physics | 3 | 2 | 0.978 | ✅ | ✅ | ✅ | 589 | 595 | 2,531 | 1% | 77% |
| 1038 | 2410.23529 | physics | 6 | 3 | 0.724 | ✅ | ✅ | ✅ | 599 | 840 | 2,531 | 29% | 76% |
| 1039 | 2410.23529 | physics | 4 | 2 | 0.790 | ✅ | ✅ | ✅ | 596 | 792 | 2,531 | 25% | 76% |
| 1040 | 2410.23529 | physics | 12 | 7 | 0.256 | ✅ | ❌ | ❌ | 724 | 968 | 2,531 | 25% | 71% |
| 1041 | 2410.23529 | physics | 3 | 2 | 0.987 | ✅ | ✅ | ✅ | 844 | 849 | 2,531 | 1% | 67% |
| 1042 | 2411.15169 | physics | 9 | 5 | 0.301 | ✅ | ❌ | ❌ | 1,701 | 2,120 | 2,531 | 20% | 33% |
| 1043 | 2411.15169 | physics | 12 | 6 | 0.469 | ✅ | ❌ | ❌ | 1,571 | 1,844 | 2,531 | 15% | 38% |
| 1044 | 2411.15169 | physics | 10 | 5 | 0.518 | ✅ | ✅ | ❌ | 1,324 | 1,914 | 2,531 | 31% | 48% |
| 1045 | 2411.15169 | physics | 6 | 3 | 0.612 | ✅ | ✅ | ❌ | 685 | 1,784 | 2,531 | 62% | 73% |
| 1046 | 2411.15169 | physics | 11 | 6 | 0.533 | ✅ | ✅ | ❌ | 1,973 | 2,357 | 2,531 | 16% | 22% |
| 1047 | 2411.15169 | physics | 9 | 5 | 0.319 | ✅ | ❌ | ❌ | 903 | 2,211 | 2,531 | 59% | 64% |
| 1048 | 2411.15169 | physics | 7 | 4 | 0.777 | ✅ | ✅ | ✅ | 1,480 | 1,610 | 2,531 | 8% | 42% |
| 1049 | 2411.15169 | physics | 13 | 7 | 0.087 | ❌ | ❌ | ❌ | 700 | 976 | 2,531 | 28% | 72% |
| 1050 | 2412.10069 | physics | 4 | 2 | 0.274 | ✅ | ❌ | ❌ | 2,681 | 2,799 | 2,531 | 4% | -6% |
| 1051 | 2412.10069 | physics | 5 | 3 | 0.790 | ✅ | ✅ | ✅ | 2,769 | 2,904 | 2,531 | 5% | -9% |
| 1052 | 2412.10069 | physics | 4 | 2 | 0.755 | ✅ | ✅ | ✅ | 2,198 | 2,499 | 2,531 | 12% | 13% |
| 1053 | 2412.10069 | physics | 3 | 2 | 0.739 | ✅ | ✅ | ✅ | 1,772 | 2,424 | 2,531 | 27% | 30% |
| 1054 | 2412.10069 | physics | 4 | 2 | 0.397 | ✅ | ❌ | ❌ | 1,852 | 3,233 | 2,531 | 43% | 27% |
| 1055 | 2412.10069 | physics | 3 | 2 | 0.568 | ✅ | ✅ | ❌ | 262 | 2,888 | 2,531 | 91% | 90% |
| 1056 | 2412.10069 | physics | 8 | 4 | 0.652 | ✅ | ✅ | ❌ | 440 | 632 | 2,531 | 30% | 83% |
| 1057 | 2412.10069 | physics | 6 | 3 | 0.850 | ✅ | ✅ | ✅ | 352 | 492 | 2,531 | 28% | 86% |
| 1058 | 2412.14319 | physics | 8 | 4 | 0.685 | ✅ | ✅ | ❌ | 780 | 962 | 2,531 | 19% | 69% |
| 1059 | 2412.14319 | physics | 12 | 6 | 0.681 | ✅ | ✅ | ❌ | 368 | 572 | 2,531 | 36% | 85% |
| 1060 | 2412.14319 | physics | 7 | 4 | 0.406 | ✅ | ❌ | ❌ | 533 | 667 | 2,531 | 20% | 79% |
| 1061 | 2412.14319 | physics | 13 | 7 | 0.544 | ✅ | ✅ | ❌ | 693 | 945 | 2,531 | 27% | 73% |
| 1062 | 2412.14319 | physics | 8 | 4 | 0.552 | ✅ | ✅ | ❌ | 713 | 1,169 | 2,531 | 39% | 72% |
| 1063 | 2412.14319 | physics | 19 | 10 | 0.213 | ❌ | ❌ | ❌ | 593 | 1,134 | 2,531 | 48% | 77% |
| 1064 | 2412.14319 | physics | 9 | 5 | 0.344 | ✅ | ❌ | ❌ | 809 | 1,284 | 2,531 | 37% | 68% |
| 1065 | 2412.14976 | physics | 12 | 6 | 0.424 | ✅ | ❌ | ❌ | 1,706 | 2,179 | 2,531 | 22% | 33% |
| 1066 | 2412.14976 | physics | 14 | 7 | 0.625 | ✅ | ✅ | ❌ | 2,610 | 2,787 | 2,531 | 6% | -3% |
| 1067 | 2412.14976 | physics | 11 | 6 | 0.447 | ✅ | ❌ | ❌ | 1,447 | 1,944 | 2,531 | 26% | 43% |
| 1068 | 2412.14976 | physics | 13 | 7 | 0.469 | ✅ | ❌ | ❌ | 1,820 | 2,558 | 2,531 | 29% | 28% |
| 1069 | 2412.14976 | physics | 8 | 4 | 0.335 | ✅ | ❌ | ❌ | 1,142 | 2,564 | 2,531 | 55% | 55% |
| 1070 | 2412.14976 | physics | 9 | 5 | 0.472 | ✅ | ❌ | ❌ | 910 | 1,933 | 2,531 | 53% | 64% |
| 1071 | 2412.14976 | physics | 6 | 3 | 0.422 | ✅ | ❌ | ❌ | 1,069 | 2,288 | 2,531 | 53% | 58% |
| 1072 | 2412.14976 | physics | 11 | 7 | 0.750 | ✅ | ✅ | ✅ | 1,634 | 2,031 | 2,531 | 20% | 35% |
| 1073 | 2412.16030 | physics | 10 | 5 | 0.761 | ✅ | ✅ | ✅ | 934 | 1,436 | 2,531 | 35% | 63% |
| 1074 | 2412.16030 | physics | 22 | 11 | 0.622 | ✅ | ✅ | ❌ | 2,768 | 3,518 | 2,531 | 21% | -9% |
| 1075 | 2412.16030 | physics | 18 | 9 | 0.668 | ✅ | ✅ | ❌ | 780 | 1,518 | 2,531 | 49% | 69% |
| 1076 | 2412.16030 | physics | 28 | 15 | 0.122 | ❌ | ❌ | ❌ | 1,024 | 1,922 | 2,531 | 47% | 60% |
| 1077 | 2412.17161 | physics | 8 | 4 | 0.792 | ✅ | ✅ | ✅ | 1,721 | 2,308 | 2,531 | 25% | 32% |
| 1078 | 2412.17161 | physics | 12 | 6 | 0.401 | ✅ | ❌ | ❌ | 1,753 | 2,351 | 2,531 | 25% | 31% |
| 1079 | 2412.17161 | physics | 41 | 21 | 0.069 | ❌ | ❌ | ❌ | 1,122 | 1,659 | 2,531 | 32% | 56% |
| 1080 | 2412.17161 | physics | 19 | 11 | 0.447 | ✅ | ❌ | ❌ | 758 | 1,038 | 2,531 | 27% | 70% |
| 1081 | 2412.17161 | physics | 11 | 6 | 0.336 | ✅ | ❌ | ❌ | 863 | 1,354 | 2,531 | 36% | 66% |
| 1082 | 2412.17161 | physics | 8 | 4 | 0.413 | ✅ | ❌ | ❌ | 575 | 1,097 | 2,531 | 48% | 77% |
| 1083 | 2412.17161 | physics | 9 | 5 | 0.631 | ✅ | ✅ | ❌ | 680 | 953 | 2,531 | 29% | 73% |
| 1084 | 2501.00176 | physics | 8 | 5 | 0.800 | ✅ | ✅ | ✅ | 2,892 | 3,492 | 2,531 | 17% | -14% |
| 1085 | 2501.00176 | physics | 7 | 4 | 0.900 | ✅ | ✅ | ✅ | 3,855 | 3,899 | 2,531 | 1% | -52% |
| 1086 | 2501.00176 | physics | 7 | 4 | 0.767 | ✅ | ✅ | ✅ | 3,291 | 3,557 | 2,531 | 7% | -30% |
| 1087 | 2501.00176 | physics | 8 | 4 | 0.411 | ✅ | ❌ | ❌ | 2,400 | 3,077 | 2,531 | 22% | 5% |
| 1088 | 2501.00176 | physics | 8 | 4 | 0.810 | ✅ | ✅ | ✅ | 2,188 | 2,534 | 2,531 | 14% | 14% |
| 1089 | 2501.00176 | physics | 11 | 6 | 0.461 | ✅ | ❌ | ❌ | 2,211 | 2,922 | 2,531 | 24% | 13% |
| 1090 | 2501.00176 | physics | 7 | 4 | 0.589 | ✅ | ✅ | ❌ | 3,360 | 3,931 | 2,531 | 15% | -33% |
| 1091 | 2501.00176 | physics | 8 | 4 | 0.595 | ✅ | ✅ | ❌ | 3,135 | 3,418 | 2,531 | 8% | -24% |
| 1092 | 2501.00475 | physics | 9 | 5 | 0.526 | ✅ | ✅ | ❌ | 1,858 | 2,424 | 2,531 | 23% | 27% |
| 1093 | 2501.00475 | physics | 25 | 13 | 0.561 | ✅ | ✅ | ❌ | 2,156 | 2,663 | 2,531 | 19% | 15% |
| 1094 | 2501.00475 | physics | 24 | 12 | 0.276 | ✅ | ❌ | ❌ | 1,167 | 1,815 | 2,531 | 36% | 54% |
| 1095 | 2501.00475 | physics | 24 | 12 | 0.646 | ✅ | ✅ | ❌ | 1,053 | 1,506 | 2,531 | 30% | 58% |
| 1096 | 2501.00475 | physics | 12 | 7 | 0.688 | ✅ | ✅ | ❌ | 2,617 | 2,842 | 2,531 | 8% | -3% |
| 1097 | 2501.00475 | physics | 17 | 9 | 0.560 | ✅ | ✅ | ❌ | 2,094 | 2,180 | 2,531 | 4% | 17% |
| 1098 | 2501.00475 | physics | 10 | 5 | 0.358 | ✅ | ❌ | ❌ | 715 | 1,214 | 2,531 | 41% | 72% |
| 1099 | 2403.03335 | q-bio | 4 | 2 | 0.825 | ✅ | ✅ | ✅ | 2,151 | 2,244 | 2,531 | 4% | 15% |
| 1100 | 2403.03335 | q-bio | 2 | 1 | 0.493 | ✅ | ❌ | ❌ | 182 | 371 | 2,531 | 51% | 93% |
| 1101 | 2403.03335 | q-bio | 4 | 3 | 0.494 | ✅ | ❌ | ❌ | 273 | 394 | 2,531 | 31% | 89% |
| 1102 | 2403.03335 | q-bio | 2 | 1 | 0.490 | ✅ | ❌ | ❌ | 312 | 436 | 2,531 | 28% | 88% |
| 1103 | 2403.03335 | q-bio | 3 | 2 | 0.983 | ✅ | ✅ | ✅ | 266 | 268 | 2,531 | 1% | 89% |
| 1104 | 2403.03335 | q-bio | 2 | 1 | 0.483 | ✅ | ❌ | ❌ | 108 | 389 | 2,531 | 72% | 96% |
| 1105 | 2403.03335 | q-bio | 2 | 1 | 0.498 | ✅ | ❌ | ❌ | 153 | 354 | 2,531 | 57% | 94% |
| 1106 | 2403.03335 | q-bio | 3 | 2 | 0.967 | ✅ | ✅ | ✅ | 378 | 385 | 2,531 | 2% | 85% |
| 1107 | 2404.05865 | q-bio | 4 | 2 | 0.425 | ✅ | ❌ | ❌ | 1,932 | 2,454 | 2,531 | 21% | 24% |
| 1108 | 2404.05865 | q-bio | 4 | 3 | 0.857 | ✅ | ✅ | ✅ | 3,840 | 3,868 | 2,531 | 1% | -52% |
| 1109 | 2404.05865 | q-bio | 5 | 3 | 0.820 | ✅ | ✅ | ✅ | 4,003 | 4,059 | 2,531 | 1% | -58% |
| 1110 | 2405.17578 | q-bio | 7 | 4 | 0.679 | ✅ | ✅ | ❌ | 1,921 | 2,013 | 2,531 | 5% | 24% |
| 1111 | 2409.05340 | q-bio | 8 | 4 | 0.566 | ✅ | ✅ | ❌ | 406 | 902 | 2,531 | 55% | 84% |
| 1112 | 2409.05340 | q-bio | 17 | 10 | 0.318 | ✅ | ❌ | ❌ | 585 | 1,076 | 2,531 | 46% | 77% |
| 1113 | 2409.05340 | q-bio | 6 | 3 | 0.682 | ✅ | ✅ | ❌ | 1,150 | 1,441 | 2,531 | 20% | 55% |
| 1114 | 2410.10919 | q-bio | 8 | 4 | 0.627 | ✅ | ✅ | ❌ | 2,008 | 2,196 | 2,316 | 9% | 13% |
| 1115 | 2410.10919 | q-bio | 5 | 3 | 0.598 | ✅ | ✅ | ❌ | 3,561 | 3,792 | 2,316 | 6% | -54% |
| 1116 | 2410.10919 | q-bio | 8 | 5 | 0.808 | ✅ | ✅ | ✅ | 2,677 | 2,737 | 2,316 | 2% | -16% |
| 1117 | 2410.10919 | q-bio | 5 | 3 | 0.475 | ✅ | ❌ | ❌ | 3,415 | 3,585 | 2,316 | 5% | -47% |
| 1118 | 2410.10919 | q-bio | 8 | 4 | 0.579 | ✅ | ✅ | ❌ | 2,252 | 2,361 | 2,316 | 5% | 3% |
| 1119 | 2410.10919 | q-bio | 6 | 3 | 0.792 | ✅ | ✅ | ✅ | 3,143 | 3,228 | 2,316 | 3% | -36% |
| 1120 | 2410.10919 | q-bio | 5 | 3 | 0.512 | ✅ | ✅ | ❌ | 2,449 | 2,637 | 2,316 | 7% | -6% |
| 1121 | 2410.10919 | q-bio | 8 | 4 | 0.852 | ✅ | ✅ | ✅ | 1,784 | 1,960 | 2,316 | 9% | 23% |
| 1122 | 2411.12087 | q-bio | 8 | 4 | 0.429 | ✅ | ❌ | ❌ | 553 | 878 | 2,531 | 37% | 78% |
| 1123 | 2411.12087 | q-bio | 6 | 4 | 0.723 | ✅ | ✅ | ✅ | 1,732 | 1,935 | 2,531 | 10% | 32% |
| 1124 | 2411.12087 | q-bio | 9 | 5 | 0.757 | ✅ | ✅ | ✅ | 646 | 1,199 | 2,531 | 46% | 74% |
| 1125 | 2411.12087 | q-bio | 10 | 5 | 0.799 | ✅ | ✅ | ✅ | 1,478 | 1,741 | 2,531 | 15% | 42% |
| 1126 | 2411.12087 | q-bio | 5 | 3 | 0.439 | ✅ | ❌ | ❌ | 2,296 | 2,520 | 2,531 | 9% | 9% |
| 1127 | 2411.12087 | q-bio | 9 | 5 | 0.768 | ✅ | ✅ | ✅ | 275 | 1,061 | 2,531 | 74% | 89% |
| 1128 | 2411.12087 | q-bio | 7 | 4 | 0.139 | ❌ | ❌ | ❌ | 654 | 879 | 2,531 | 26% | 74% |
| 1129 | 2411.12087 | q-bio | 10 | 5 | 0.088 | ❌ | ❌ | ❌ | 594 | 788 | 2,531 | 25% | 77% |
| 1130 | 2411.12370 | q-bio | 6 | 3 | 0.429 | ✅ | ❌ | ❌ | 2,934 | 3,052 | 2,316 | 4% | -27% |
| 1131 | 2411.12370 | q-bio | 4 | 2 | 0.255 | ✅ | ❌ | ❌ | 296 | 710 | 2,316 | 58% | 87% |
| 1132 | 2411.12370 | q-bio | 7 | 4 | 0.389 | ✅ | ❌ | ❌ | 622 | 952 | 2,316 | 35% | 73% |
| 1133 | 2411.12370 | q-bio | 5 | 3 | 0.342 | ✅ | ❌ | ❌ | 819 | 937 | 2,316 | 13% | 65% |
| 1134 | 2411.12370 | q-bio | 7 | 4 | 0.466 | ✅ | ❌ | ❌ | 682 | 811 | 2,316 | 16% | 71% |
| 1135 | 2411.12370 | q-bio | 6 | 3 | 0.511 | ✅ | ✅ | ❌ | 744 | 886 | 2,316 | 16% | 68% |
| 1136 | 2411.12370 | q-bio | 7 | 4 | 0.573 | ✅ | ✅ | ❌ | 723 | 840 | 2,316 | 14% | 69% |
| 1137 | 2411.14726 | q-bio | 9 | 5 | 0.906 | ✅ | ✅ | ✅ | 1,025 | 1,424 | 2,531 | 28% | 60% |
| 1138 | 2411.14726 | q-bio | 15 | 8 | 0.839 | ✅ | ✅ | ✅ | 1,257 | 1,673 | 2,531 | 25% | 50% |
| 1139 | 2411.14726 | q-bio | 12 | 6 | 0.451 | ✅ | ❌ | ❌ | 1,663 | 2,220 | 2,531 | 25% | 34% |
| 1140 | 2411.14726 | q-bio | 20 | 11 | 0.479 | ✅ | ❌ | ❌ | 755 | 1,193 | 2,531 | 37% | 70% |
| 1141 | 2411.14726 | q-bio | 7 | 4 | 0.946 | ✅ | ✅ | ✅ | 552 | 587 | 2,531 | 6% | 78% |
| 1142 | 2411.16084 | q-bio | 7 | 4 | 0.627 | ✅ | ✅ | ❌ | 1,500 | 1,705 | 2,531 | 12% | 41% |
| 1143 | 2411.16084 | q-bio | 9 | 5 | 0.698 | ✅ | ✅ | ❌ | 648 | 765 | 2,531 | 15% | 74% |
| 1144 | 2411.16084 | q-bio | 9 | 5 | 0.620 | ✅ | ✅ | ❌ | 531 | 732 | 2,531 | 27% | 79% |
| 1145 | 2411.16084 | q-bio | 11 | 6 | 0.539 | ✅ | ✅ | ❌ | 358 | 542 | 2,531 | 34% | 86% |
| 1146 | 2411.16084 | q-bio | 6 | 3 | 0.237 | ❌ | ❌ | ❌ | 459 | 942 | 2,531 | 51% | 82% |
| 1147 | 2411.16084 | q-bio | 7 | 4 | 0.877 | ✅ | ✅ | ✅ | 417 | 435 | 2,531 | 4% | 84% |
| 1148 | 2411.16084 | q-bio | 5 | 3 | 0.552 | ✅ | ✅ | ❌ | 727 | 833 | 2,531 | 13% | 71% |
| 1149 | 2411.16084 | q-bio | 8 | 4 | 0.634 | ✅ | ✅ | ❌ | 724 | 1,019 | 2,531 | 29% | 71% |
| 1150 | 2412.15227 | q-bio | 7 | 4 | 0.744 | ✅ | ✅ | ✅ | 707 | 886 | 2,531 | 20% | 72% |
| 1151 | 2412.15227 | q-bio | 9 | 5 | 0.507 | ✅ | ✅ | ❌ | 1,392 | 1,517 | 2,531 | 8% | 45% |
| 1152 | 2412.15227 | q-bio | 7 | 4 | 0.461 | ✅ | ❌ | ❌ | 1,367 | 1,574 | 2,531 | 13% | 46% |
| 1153 | 2412.15227 | q-bio | 11 | 6 | 0.901 | ✅ | ✅ | ✅ | 1,025 | 1,231 | 2,531 | 17% | 60% |
| 1154 | 2412.15227 | q-bio | 10 | 5 | 0.495 | ✅ | ❌ | ❌ | 614 | 969 | 2,531 | 37% | 76% |
| 1155 | 2412.15227 | q-bio | 4 | 2 | 0.236 | ❌ | ❌ | ❌ | 363 | 680 | 2,531 | 47% | 86% |
| 1156 | 2412.15227 | q-bio | 15 | 8 | 0.794 | ✅ | ✅ | ✅ | 494 | 559 | 2,531 | 12% | 80% |
| 1157 | 2412.15227 | q-bio | 7 | 4 | 0.564 | ✅ | ✅ | ❌ | 551 | 712 | 2,531 | 23% | 78% |
| 1158 | 2401.05713 | q-fin | 10 | 5 | 0.915 | ✅ | ✅ | ✅ | 630 | 664 | 2,316 | 5% | 73% |
| 1159 | 2401.05713 | q-fin | 16 | 9 | 0.064 | ❌ | ❌ | ❌ | 1,282 | 1,625 | 2,316 | 21% | 45% |
| 1160 | 2401.05713 | q-fin | 18 | 9 | 0.510 | ✅ | ✅ | ❌ | 912 | 1,268 | 2,316 | 28% | 61% |
| 1161 | 2401.05713 | q-fin | 13 | 7 | 0.364 | ✅ | ❌ | ❌ | 593 | 1,180 | 2,316 | 50% | 74% |
| 1162 | 2401.05713 | q-fin | 13 | 7 | 0.388 | ✅ | ❌ | ❌ | 1,795 | 2,147 | 2,316 | 16% | 22% |
| 1163 | 2401.05713 | q-fin | 14 | 7 | 0.143 | ❌ | ❌ | ❌ | 546 | 1,604 | 2,316 | 66% | 76% |
| 1164 | 2401.05713 | q-fin | 20 | 10 | 0.199 | ❌ | ❌ | ❌ | 1,273 | 1,817 | 2,316 | 30% | 45% |
| 1165 | 2401.05713 | q-fin | 17 | 9 | 0.209 | ❌ | ❌ | ❌ | 939 | 1,663 | 2,316 | 44% | 59% |
| 1166 | 2410.22346 | q-fin | 12 | 7 | 0.267 | ✅ | ❌ | ❌ | 1,904 | 3,034 | 2,531 | 37% | 25% |
| 1167 | 2410.22346 | q-fin | 9 | 5 | 0.617 | ✅ | ✅ | ❌ | 1,826 | 1,984 | 2,531 | 8% | 28% |
| 1168 | 2410.22346 | q-fin | 12 | 7 | 0.568 | ✅ | ✅ | ❌ | 1,641 | 2,329 | 2,531 | 30% | 35% |
| 1169 | 2410.22346 | q-fin | 13 | 7 | 0.449 | ✅ | ❌ | ❌ | 2,654 | 3,549 | 2,531 | 25% | -5% |
| 1170 | 2410.22346 | q-fin | 14 | 7 | 0.486 | ✅ | ❌ | ❌ | 1,019 | 2,246 | 2,531 | 55% | 60% |
| 1171 | 2410.22346 | q-fin | 17 | 9 | 0.913 | ✅ | ✅ | ✅ | 529 | 984 | 2,531 | 46% | 79% |
| 1172 | 2411.08145 | q-fin | 10 | 5 | 0.550 | ✅ | ✅ | ❌ | 740 | 1,208 | 2,531 | 39% | 71% |
| 1173 | 2411.08145 | q-fin | 4 | 2 | 0.889 | ✅ | ✅ | ✅ | 4,826 | 4,894 | 2,531 | 1% | -91% |
| 1174 | 2411.08145 | q-fin | 9 | 5 | 0.504 | ✅ | ✅ | ❌ | 2,618 | 2,743 | 2,531 | 5% | -3% |
| 1175 | 2411.08145 | q-fin | 4 | 2 | 0.331 | ✅ | ❌ | ❌ | 2,294 | 4,605 | 2,531 | 50% | 9% |
| 1176 | 2411.08145 | q-fin | 4 | 2 | 0.403 | ✅ | ❌ | ❌ | 2,154 | 4,226 | 2,531 | 49% | 15% |
| 1177 | 2411.08145 | q-fin | 8 | 4 | 0.689 | ✅ | ✅ | ❌ | 2,786 | 2,986 | 2,531 | 7% | -10% |
| 1178 | 2411.08145 | q-fin | 4 | 2 | 0.317 | ✅ | ❌ | ❌ | 2,232 | 4,439 | 2,531 | 50% | 12% |
| 1179 | 2411.08145 | q-fin | 4 | 2 | 0.307 | ✅ | ❌ | ❌ | 2,171 | 4,246 | 2,531 | 49% | 14% |
| 1180 | 2411.08382 | q-fin | 20 | 10 | 0.105 | ❌ | ❌ | ❌ | 587 | 1,137 | 2,531 | 48% | 77% |
| 1181 | 2411.08382 | q-fin | 15 | 8 | 0.881 | ✅ | ✅ | ✅ | 787 | 1,008 | 2,531 | 22% | 69% |
| 1182 | 2411.08382 | q-fin | 24 | 13 | 0.788 | ✅ | ✅ | ✅ | 1,802 | 2,027 | 2,531 | 11% | 29% |
| 1183 | 2411.08382 | q-fin | 12 | 6 | 0.647 | ✅ | ✅ | ❌ | 1,858 | 2,027 | 2,531 | 8% | 27% |
| 1184 | 2411.08382 | q-fin | 9 | 5 | 0.734 | ✅ | ✅ | ✅ | 2,960 | 3,154 | 2,531 | 6% | -17% |
| 1185 | 2411.08382 | q-fin | 11 | 6 | 0.771 | ✅ | ✅ | ✅ | 547 | 986 | 2,531 | 45% | 78% |
| 1186 | 2411.08382 | q-fin | 11 | 6 | 0.603 | ✅ | ✅ | ❌ | 1,648 | 1,899 | 2,531 | 13% | 35% |
| 1187 | 2411.08382 | q-fin | 11 | 6 | 0.772 | ✅ | ✅ | ✅ | 2,256 | 2,341 | 2,531 | 4% | 11% |
| 1188 | 2411.08804 | q-fin | 9 | 5 | 0.802 | ✅ | ✅ | ✅ | 3,843 | 3,953 | 2,531 | 3% | -52% |
| 1189 | 2411.08804 | q-fin | 13 | 7 | 0.581 | ✅ | ✅ | ❌ | 879 | 1,255 | 2,531 | 30% | 65% |
| 1190 | 2411.08804 | q-fin | 29 | 16 | 0.433 | ✅ | ❌ | ❌ | 823 | 1,240 | 2,531 | 34% | 67% |
| 1191 | 2411.08804 | q-fin | 8 | 4 | 0.798 | ✅ | ✅ | ✅ | 1,603 | 1,927 | 2,531 | 17% | 37% |
| 1192 | 2411.08804 | q-fin | 20 | 10 | 0.759 | ✅ | ✅ | ✅ | 781 | 1,165 | 2,531 | 33% | 69% |
| 1193 | 2411.08804 | q-fin | 15 | 10 | 0.320 | ✅ | ❌ | ❌ | 931 | 1,192 | 2,531 | 22% | 63% |
| 1194 | 2411.08804 | q-fin | 8 | 4 | 0.585 | ✅ | ✅ | ❌ | 907 | 1,656 | 2,531 | 45% | 64% |
| 1195 | 2411.08804 | q-fin | 18 | 9 | 0.549 | ✅ | ✅ | ❌ | 715 | 864 | 2,531 | 17% | 72% |
| 1196 | 2412.12458 | q-fin | 4 | 2 | 0.440 | ✅ | ❌ | ❌ | 2,414 | 4,738 | 2,531 | 49% | 5% |
| 1197 | 2412.12458 | q-fin | 4 | 3 | 0.799 | ✅ | ✅ | ✅ | 2,180 | 3,840 | 2,531 | 43% | 14% |
| 1198 | 2412.12458 | q-fin | 4 | 2 | 0.797 | ✅ | ✅ | ✅ | 2,397 | 2,592 | 2,531 | 8% | 5% |
| 1199 | 2412.12458 | q-fin | 4 | 2 | 0.419 | ✅ | ❌ | ❌ | 1,658 | 3,783 | 2,531 | 56% | 34% |
| 1200 | 2412.12458 | q-fin | 7 | 4 | 0.541 | ✅ | ✅ | ❌ | 501 | 913 | 2,531 | 45% | 80% |
| 1201 | 2412.12458 | q-fin | 4 | 2 | 0.437 | ✅ | ❌ | ❌ | 2,409 | 4,723 | 2,531 | 49% | 5% |
| 1202 | 2412.12458 | q-fin | 24 | 12 | 0.534 | ✅ | ✅ | ❌ | 535 | 770 | 2,531 | 31% | 79% |
| 1203 | 2412.12458 | q-fin | 12 | 6 | 0.512 | ✅ | ✅ | ❌ | 459 | 555 | 2,531 | 17% | 82% |
| 1204 | 2412.13101 | q-fin | 7 | 5 | 0.420 | ✅ | ❌ | ❌ | 859 | 992 | 2,316 | 13% | 63% |
| 1205 | 2412.13101 | q-fin | 4 | 2 | 0.401 | ✅ | ❌ | ❌ | 2,920 | 3,034 | 2,316 | 4% | -26% |
| 1206 | 2412.13101 | q-fin | 8 | 4 | 0.928 | ✅ | ✅ | ✅ | 277 | 348 | 2,316 | 20% | 88% |
| 1207 | 2412.13101 | q-fin | 7 | 4 | 0.554 | ✅ | ✅ | ❌ | 667 | 771 | 2,316 | 13% | 71% |
| 1208 | 2412.13101 | q-fin | 11 | 6 | 0.526 | ✅ | ✅ | ❌ | 412 | 789 | 2,316 | 48% | 82% |
| 1209 | 2412.13101 | q-fin | 14 | 7 | 0.576 | ✅ | ✅ | ❌ | 446 | 773 | 2,316 | 42% | 81% |
| 1210 | 2412.13101 | q-fin | 13 | 7 | 0.522 | ✅ | ✅ | ❌ | 367 | 560 | 2,316 | 34% | 84% |
| 1211 | 2412.13101 | q-fin | 13 | 7 | 0.504 | ✅ | ✅ | ❌ | 317 | 756 | 2,316 | 58% | 86% |
| 1212 | 2412.16122 | q-fin | 4 | 2 | 0.538 | ✅ | ✅ | ❌ | 281 | 1,772 | 2,531 | 84% | 89% |
| 1213 | 2412.16122 | q-fin | 5 | 3 | 0.381 | ✅ | ❌ | ❌ | 351 | 1,289 | 2,531 | 73% | 86% |
| 1214 | 2412.16122 | q-fin | 5 | 3 | 0.639 | ✅ | ✅ | ❌ | 1,162 | 1,282 | 2,531 | 9% | 54% |
| 1215 | 2412.16122 | q-fin | 7 | 4 | 0.596 | ✅ | ✅ | ❌ | 324 | 803 | 2,531 | 60% | 87% |
| 1216 | 2412.16122 | q-fin | 5 | 3 | 0.531 | ✅ | ✅ | ❌ | 951 | 1,176 | 2,531 | 19% | 62% |
| 1217 | 2412.16122 | q-fin | 5 | 3 | 0.455 | ✅ | ❌ | ❌ | 1,572 | 2,105 | 2,531 | 25% | 38% |
| 1218 | 2412.16122 | q-fin | 4 | 2 | 0.127 | ❌ | ❌ | ❌ | 67 | 1,383 | 2,531 | 95% | 97% |
| 1219 | 2412.16122 | q-fin | 5 | 3 | 0.531 | ✅ | ✅ | ❌ | 1,167 | 1,313 | 2,531 | 11% | 54% |
| 1220 | 2412.16160 | q-fin | 9 | 5 | 0.822 | ✅ | ✅ | ✅ | 2,212 | 2,823 | 2,531 | 22% | 13% |
| 1221 | 2412.16160 | q-fin | 17 | 9 | 0.392 | ✅ | ❌ | ❌ | 1,122 | 1,335 | 2,531 | 16% | 56% |
| 1222 | 2412.16160 | q-fin | 26 | 13 | 0.182 | ❌ | ❌ | ❌ | 1,120 | 1,652 | 2,531 | 32% | 56% |
| 1223 | 2412.16160 | q-fin | 12 | 6 | 0.669 | ✅ | ✅ | ❌ | 788 | 1,002 | 2,531 | 21% | 69% |
| 1224 | 2412.16160 | q-fin | 40 | 20 | 0.147 | ❌ | ❌ | ❌ | 839 | 1,481 | 2,531 | 43% | 67% |
| 1225 | 2412.16160 | q-fin | 9 | 5 | 0.939 | ✅ | ✅ | ✅ | 1,448 | 1,484 | 2,531 | 2% | 43% |
| 1226 | 2412.16160 | q-fin | 9 | 5 | 0.805 | ✅ | ✅ | ✅ | 825 | 911 | 2,531 | 9% | 67% |
| 1227 | 2412.16927 | q-fin | 10 | 5 | 0.437 | ✅ | ❌ | ❌ | 810 | 1,420 | 2,531 | 43% | 68% |
| 1228 | 2412.16927 | q-fin | 23 | 12 | 0.715 | ✅ | ✅ | ✅ | 1,991 | 2,161 | 2,531 | 8% | 21% |
| 1229 | 2412.16927 | q-fin | 6 | 3 | 0.472 | ✅ | ❌ | ❌ | 2,963 | 3,062 | 2,531 | 3% | -17% |
| 1230 | 2412.16927 | q-fin | 8 | 4 | 0.676 | ✅ | ✅ | ❌ | 687 | 808 | 2,531 | 15% | 73% |
| 1231 | 2412.16927 | q-fin | 7 | 4 | 0.317 | ✅ | ❌ | ❌ | 2,879 | 3,121 | 2,531 | 8% | -14% |
| 1232 | 2412.16927 | q-fin | 9 | 5 | 0.582 | ✅ | ✅ | ❌ | 455 | 592 | 2,531 | 23% | 82% |
| 1233 | 2412.16927 | q-fin | 3 | 2 | 0.735 | ✅ | ✅ | ✅ | 374 | 453 | 2,531 | 17% | 85% |
| 1234 | 2412.16927 | q-fin | 8 | 4 | 0.654 | ✅ | ✅ | ❌ | 311 | 458 | 2,531 | 32% | 88% |
| 1235 | 2309.06983 | stat | 5 | 3 | 0.594 | ✅ | ✅ | ❌ | 273 | 411 | 2,531 | 34% | 89% |
| 1236 | 2309.06983 | stat | 4 | 2 | 0.662 | ✅ | ✅ | ❌ | 283 | 422 | 2,531 | 33% | 89% |
| 1237 | 2309.06983 | stat | 6 | 3 | 0.366 | ✅ | ❌ | ❌ | 143 | 399 | 2,531 | 64% | 94% |
| 1238 | 2309.06983 | stat | 7 | 4 | 0.432 | ✅ | ❌ | ❌ | 240 | 383 | 2,531 | 37% | 91% |
| 1239 | 2309.06983 | stat | 7 | 4 | 0.534 | ✅ | ✅ | ❌ | 207 | 352 | 2,531 | 41% | 92% |
| 1240 | 2309.06983 | stat | 6 | 3 | 0.717 | ✅ | ✅ | ✅ | 243 | 317 | 2,531 | 23% | 90% |
| 1241 | 2309.06983 | stat | 7 | 4 | 0.672 | ✅ | ✅ | ❌ | 191 | 337 | 2,531 | 43% | 92% |
| 1242 | 2309.06983 | stat | 5 | 3 | 0.950 | ✅ | ✅ | ✅ | 387 | 391 | 2,531 | 1% | 85% |
| 1243 | 2312.12645 | stat | 4 | 2 | 0.347 | ✅ | ❌ | ❌ | 1,531 | 1,961 | 2,316 | 22% | 34% |
| 1244 | 2312.12645 | stat | 5 | 3 | 0.444 | ✅ | ❌ | ❌ | 394 | 1,774 | 2,316 | 78% | 83% |
| 1245 | 2312.12645 | stat | 25 | 14 | 0.966 | ✅ | ✅ | ✅ | 573 | 817 | 2,316 | 30% | 75% |
| 1246 | 2312.12645 | stat | 8 | 4 | 0.950 | ✅ | ✅ | ✅ | 702 | 800 | 2,316 | 12% | 70% |
| 1247 | 2312.12645 | stat | 7 | 4 | 0.935 | ✅ | ✅ | ✅ | 1,321 | 1,467 | 2,316 | 10% | 43% |
| 1248 | 2312.12645 | stat | 8 | 4 | 0.481 | ✅ | ❌ | ❌ | 546 | 597 | 2,316 | 9% | 76% |
| 1249 | 2405.20601 | stat | 5 | 3 | 0.494 | ✅ | ❌ | ❌ | 2,081 | 2,198 | 2,531 | 5% | 18% |
| 1250 | 2405.20601 | stat | 5 | 3 | 0.657 | ✅ | ✅ | ❌ | 1,872 | 1,991 | 2,531 | 6% | 26% |
| 1251 | 2405.20601 | stat | 7 | 4 | 0.494 | ✅ | ❌ | ❌ | 2,089 | 2,280 | 2,531 | 8% | 17% |
| 1252 | 2405.20601 | stat | 6 | 3 | 0.589 | ✅ | ✅ | ❌ | 507 | 567 | 2,531 | 11% | 80% |
| 1253 | 2405.20601 | stat | 6 | 3 | 0.233 | ❌ | ❌ | ❌ | 189 | 1,719 | 2,531 | 89% | 93% |
| 1254 | 2405.20601 | stat | 4 | 2 | 0.557 | ✅ | ✅ | ❌ | 644 | 858 | 2,531 | 25% | 75% |
| 1255 | 2405.20601 | stat | 6 | 3 | 0.565 | ✅ | ✅ | ❌ | 1,756 | 2,038 | 2,531 | 14% | 31% |
| 1256 | 2405.20601 | stat | 6 | 3 | 0.466 | ✅ | ❌ | ❌ | 302 | 2,008 | 2,531 | 85% | 88% |
| 1257 | 2407.10577 | stat | 12 | 8 | 0.584 | ✅ | ✅ | ❌ | 759 | 840 | 2,316 | 10% | 67% |
| 1258 | 2409.14197 | stat | 11 | 7 | 0.570 | ✅ | ✅ | ❌ | 2,149 | 2,257 | 2,531 | 5% | 15% |
| 1259 | 2409.14197 | stat | 7 | 4 | 0.852 | ✅ | ✅ | ✅ | 1,776 | 1,869 | 2,531 | 5% | 30% |
| 1260 | 2409.14197 | stat | 8 | 4 | 0.559 | ✅ | ✅ | ❌ | 1,833 | 1,974 | 2,531 | 7% | 28% |
| 1261 | 2409.14197 | stat | 7 | 4 | 0.924 | ✅ | ✅ | ✅ | 3,325 | 3,474 | 2,531 | 4% | -31% |
| 1262 | 2409.14197 | stat | 7 | 4 | 0.971 | ✅ | ✅ | ✅ | 436 | 456 | 2,531 | 4% | 83% |
| 1263 | 2409.14197 | stat | 6 | 3 | 0.472 | ✅ | ❌ | ❌ | 1,702 | 1,888 | 2,531 | 10% | 33% |
| 1264 | 2409.14197 | stat | 14 | 7 | 0.754 | ✅ | ✅ | ✅ | 357 | 464 | 2,531 | 23% | 86% |
| 1265 | 2410.12930 | stat | 7 | 4 | 0.503 | ✅ | ✅ | ❌ | 573 | 777 | 2,531 | 26% | 77% |
| 1266 | 2410.12930 | stat | 6 | 3 | 0.797 | ✅ | ✅ | ✅ | 507 | 551 | 2,531 | 8% | 80% |
| 1267 | 2410.12930 | stat | 5 | 3 | 0.661 | ✅ | ✅ | ❌ | 444 | 792 | 2,531 | 44% | 82% |
| 1268 | 2410.12930 | stat | 6 | 3 | 0.570 | ✅ | ✅ | ❌ | 376 | 512 | 2,531 | 27% | 85% |
| 1269 | 2410.12930 | stat | 6 | 3 | 0.145 | ❌ | ❌ | ❌ | 198 | 466 | 2,531 | 58% | 92% |
| 1270 | 2410.12930 | stat | 4 | 2 | 0.924 | ✅ | ✅ | ✅ | 651 | 716 | 2,531 | 9% | 74% |
| 1271 | 2410.12930 | stat | 5 | 3 | 0.712 | ✅ | ✅ | ✅ | 509 | 586 | 2,531 | 13% | 80% |
| 1272 | 2410.12930 | stat | 9 | 5 | 0.850 | ✅ | ✅ | ✅ | 423 | 528 | 2,531 | 20% | 83% |
| 1273 | 2411.04729 | stat | 7 | 4 | 0.440 | ✅ | ❌ | ❌ | 2,220 | 2,257 | 2,316 | 2% | 4% |
| 1274 | 2411.04729 | stat | 7 | 4 | 0.368 | ✅ | ❌ | ❌ | 454 | 780 | 2,316 | 42% | 80% |
| 1275 | 2411.04729 | stat | 9 | 5 | 0.060 | ❌ | ❌ | ❌ | 538 | 918 | 2,316 | 41% | 77% |
| 1276 | 2411.04729 | stat | 9 | 5 | 0.628 | ✅ | ✅ | ❌ | 999 | 1,214 | 2,316 | 18% | 57% |
| 1277 | 2411.04729 | stat | 7 | 4 | 0.880 | ✅ | ✅ | ✅ | 1,137 | 1,226 | 2,316 | 7% | 51% |
| 1278 | 2411.04729 | stat | 5 | 3 | 0.615 | ✅ | ✅ | ❌ | 1,754 | 1,979 | 2,316 | 11% | 24% |
| 1279 | 2411.04729 | stat | 6 | 3 | 0.578 | ✅ | ✅ | ❌ | 225 | 1,072 | 2,316 | 79% | 90% |
| 1280 | 2411.04729 | stat | 13 | 7 | 0.675 | ✅ | ✅ | ❌ | 687 | 912 | 2,316 | 25% | 70% |
| 1281 | 2412.10296 | stat | 14 | 8 | 0.288 | ✅ | ❌ | ❌ | 759 | 961 | 2,316 | 21% | 67% |
| 1282 | 2412.10296 | stat | 11 | 6 | 0.649 | ✅ | ✅ | ❌ | 561 | 734 | 2,316 | 24% | 76% |
| 1283 | 2412.10296 | stat | 11 | 6 | 0.404 | ✅ | ❌ | ❌ | 864 | 927 | 2,316 | 7% | 63% |
| 1284 | 2412.10296 | stat | 15 | 8 | 0.710 | ✅ | ✅ | ✅ | 699 | 976 | 2,316 | 28% | 70% |
| 1285 | 2412.10296 | stat | 10 | 5 | 0.409 | ✅ | ❌ | ❌ | 649 | 1,008 | 2,316 | 36% | 72% |
| 1286 | 2412.10296 | stat | 20 | 10 | 0.171 | ❌ | ❌ | ❌ | 470 | 1,011 | 2,316 | 54% | 80% |
| 1287 | 2412.10296 | stat | 23 | 12 | 0.642 | ✅ | ✅ | ❌ | 560 | 1,120 | 2,316 | 50% | 76% |
| 1288 | 2412.10296 | stat | 8 | 4 | 0.594 | ✅ | ✅ | ❌ | 726 | 992 | 2,316 | 27% | 69% |
| 1289 | 2412.11303 | stat | 9 | 5 | 0.502 | ✅ | ✅ | ❌ | 2,027 | 2,220 | 2,531 | 9% | 20% |
| 1290 | 2412.11303 | stat | 10 | 5 | 0.431 | ✅ | ❌ | ❌ | 2,516 | 3,033 | 2,531 | 17% | 1% |
| 1291 | 2412.11303 | stat | 8 | 6 | 0.671 | ✅ | ✅ | ❌ | 1,268 | 1,365 | 2,531 | 7% | 50% |
| 1292 | 2412.11303 | stat | 13 | 7 | 0.243 | ❌ | ❌ | ❌ | 609 | 1,025 | 2,531 | 41% | 76% |
| 1293 | 2412.11303 | stat | 10 | 5 | 0.393 | ✅ | ❌ | ❌ | 708 | 1,005 | 2,531 | 30% | 72% |
| 1294 | 2412.11303 | stat | 10 | 5 | 0.447 | ✅ | ❌ | ❌ | 765 | 1,188 | 2,531 | 36% | 70% |
| 1295 | 2412.11303 | stat | 10 | 5 | 0.943 | ✅ | ✅ | ✅ | 527 | 869 | 2,531 | 39% | 79% |
| 1296 | 2412.11303 | stat | 8 | 4 | 0.794 | ✅ | ✅ | ✅ | 762 | 889 | 2,531 | 14% | 70% |
| 1297 | 2412.15633 | stat | 11 | 6 | 0.221 | ❌ | ❌ | ❌ | 917 | 1,542 | 2,316 | 41% | 60% |
| 1298 | 2412.15633 | stat | 10 | 5 | 0.486 | ✅ | ❌ | ❌ | 979 | 1,243 | 2,316 | 21% | 58% |
| 1299 | 2412.15633 | stat | 5 | 3 | 0.368 | ✅ | ❌ | ❌ | 1,147 | 2,079 | 2,316 | 45% | 50% |
| 1300 | 2412.15633 | stat | 11 | 6 | 0.470 | ✅ | ❌ | ❌ | 1,023 | 1,224 | 2,316 | 16% | 56% |
| 1301 | 2412.15633 | stat | 13 | 7 | 0.176 | ❌ | ❌ | ❌ | 625 | 1,180 | 2,316 | 47% | 73% |
| 1302 | 2412.15633 | stat | 10 | 5 | 0.364 | ✅ | ❌ | ❌ | 916 | 1,296 | 2,316 | 29% | 60% |
| 1303 | 2412.15633 | stat | 9 | 6 | 0.862 | ✅ | ✅ | ✅ | 1,345 | 1,639 | 2,316 | 18% | 42% |
| 1304 | 2412.15633 | stat | 7 | 4 | 0.517 | ✅ | ✅ | ❌ | 1,107 | 1,545 | 2,316 | 28% | 52% |
| 1305 | 2311.07631 | cs | 7 | 5 | 0.531 | ✅ | ✅ | ❌ | 554 | 692 | 2,531 | 20% | 78% |
| 1306 | 2311.07631 | cs | 6 | 3 | 0.653 | ✅ | ✅ | ❌ | 1,978 | 2,077 | 2,531 | 5% | 22% |
| 1307 | 2311.07631 | cs | 6 | 3 | 0.497 | ✅ | ❌ | ❌ | 1,843 | 2,077 | 2,531 | 11% | 27% |
| 1308 | 2311.07631 | cs | 6 | 3 | 0.642 | ✅ | ✅ | ❌ | 1,843 | 2,077 | 2,531 | 11% | 27% |
| 1309 | 2405.09360 | econ | 21 | 12 | 0.613 | ✅ | ✅ | ❌ | 1,556 | 1,916 | 2,531 | 19% | 39% |
| 1310 | 2405.09360 | econ | 28 | 14 | 0.237 | ❌ | ❌ | ❌ | 1,111 | 1,589 | 2,531 | 30% | 56% |
| 1311 | 2405.09360 | econ | 37 | 19 | 0.120 | ❌ | ❌ | ❌ | 971 | 1,446 | 2,531 | 33% | 62% |
| 1312 | 2405.09360 | econ | 28 | 14 | 0.392 | ✅ | ❌ | ❌ | 1,194 | 1,589 | 2,531 | 25% | 53% |
| 1313 | 2406.05299 | econ | 7 | 4 | 0.560 | ✅ | ✅ | ❌ | 543 | 1,022 | 2,316 | 47% | 77% |
| 1314 | 2406.05299 | econ | 10 | 5 | 0.277 | ✅ | ❌ | ❌ | 244 | 453 | 2,316 | 46% | 89% |
| 1315 | 2406.05299 | econ | 15 | 8 | 0.237 | ❌ | ❌ | ❌ | 457 | 744 | 2,316 | 39% | 80% |
| 1316 | 2406.05299 | econ | 13 | 7 | 0.179 | ❌ | ❌ | ❌ | 656 | 1,219 | 2,316 | 46% | 72% |
| 1317 | 2406.11528 | econ | 16 | 8 | 0.223 | ❌ | ❌ | ❌ | 982 | 1,518 | 2,531 | 35% | 61% |
| 1318 | 2406.11528 | econ | 17 | 9 | 0.228 | ❌ | ❌ | ❌ | 763 | 1,293 | 2,531 | 41% | 70% |
| 1319 | 2406.11528 | econ | 18 | 9 | 0.129 | ❌ | ❌ | ❌ | 301 | 691 | 2,531 | 56% | 88% |
| 1320 | 2406.11528 | econ | 17 | 9 | 0.325 | ✅ | ❌ | ❌ | 719 | 1,293 | 2,531 | 44% | 72% |
| 1321 | 2408.09618 | econ | 8 | 4 | 0.075 | ❌ | ❌ | ❌ | 304 | 395 | 2,531 | 23% | 88% |
| 1322 | 2408.09618 | econ | 7 | 4 | 0.715 | ✅ | ✅ | ✅ | 417 | 512 | 2,531 | 19% | 84% |
| 1323 | 2408.09618 | econ | 7 | 4 | 0.616 | ✅ | ✅ | ❌ | 417 | 512 | 2,531 | 19% | 84% |
| 1324 | 2408.09618 | econ | 8 | 4 | 0.081 | ❌ | ❌ | ❌ | 304 | 395 | 2,531 | 23% | 88% |
| 1325 | 2408.14349 | cs | 5 | 3 | 0.657 | ✅ | ✅ | ❌ | 1,515 | 1,576 | 2,531 | 4% | 40% |
| 1326 | 2408.14349 | cs | 5 | 3 | 0.794 | ✅ | ✅ | ✅ | 1,480 | 1,576 | 2,531 | 6% | 42% |
| 1327 | 2408.14349 | cs | 7 | 4 | 0.511 | ✅ | ✅ | ❌ | 493 | 825 | 2,531 | 40% | 81% |
| 1328 | 2408.14349 | cs | 7 | 5 | 0.577 | ✅ | ✅ | ❌ | 788 | 825 | 2,531 | 4% | 69% |
| 1329 | 2409.08773 | econ | 6 | 3 | 0.521 | ✅ | ✅ | ❌ | 1,383 | 1,591 | 2,531 | 13% | 45% |
| 1330 | 2409.08773 | econ | 23 | 12 | 0.090 | ❌ | ❌ | ❌ | 577 | 657 | 2,531 | 12% | 77% |
| 1331 | 2409.08773 | econ | 4 | 2 | 0.341 | ✅ | ❌ | ❌ | 3,246 | 3,332 | 2,531 | 3% | -28% |
| 1332 | 2409.08773 | econ | 6 | 3 | 0.461 | ✅ | ❌ | ❌ | 2,770 | 2,834 | 2,531 | 2% | -9% |
| 1333 | 2410.14317 | econ | 17 | 9 | 0.124 | ❌ | ❌ | ❌ | 461 | 928 | 2,531 | 50% | 82% |
| 1334 | 2410.14317 | econ | 9 | 5 | 0.332 | ✅ | ❌ | ❌ | 539 | 895 | 2,531 | 40% | 79% |
| 1335 | 2410.14317 | econ | 5 | 3 | 0.541 | ✅ | ✅ | ❌ | 1,179 | 1,248 | 2,531 | 6% | 53% |
| 1336 | 2410.14317 | econ | 10 | 5 | 0.290 | ✅ | ❌ | ❌ | 810 | 975 | 2,531 | 17% | 68% |
| 1337 | 2411.15797 | econ | 13 | 8 | 0.333 | ✅ | ❌ | ❌ | 1,079 | 1,767 | 2,531 | 39% | 57% |
| 1338 | 2411.15797 | econ | 3 | 2 | 0.425 | ✅ | ❌ | ❌ | 2,434 | 2,594 | 2,531 | 6% | 4% |
| 1339 | 2411.15797 | econ | 4 | 2 | 0.647 | ✅ | ✅ | ❌ | 1,030 | 1,053 | 2,531 | 2% | 59% |
| 1340 | 2411.15797 | econ | 9 | 5 | 0.628 | ✅ | ✅ | ❌ | 835 | 1,242 | 2,531 | 33% | 67% |
| 1341 | 2411.19857 | econ | 10 | 5 | 0.047 | ❌ | ❌ | ❌ | 630 | 1,250 | 2,316 | 50% | 73% |
| 1342 | 2411.19857 | econ | 17 | 10 | 0.169 | ❌ | ❌ | ❌ | 809 | 1,023 | 2,316 | 21% | 65% |
| 1343 | 2411.19857 | econ | 17 | 9 | 0.112 | ❌ | ❌ | ❌ | 706 | 1,023 | 2,316 | 31% | 70% |
| 1344 | 2411.19857 | econ | 9 | 5 | 0.641 | ✅ | ✅ | ❌ | 622 | 1,029 | 2,316 | 40% | 73% |
| 1345 | 2412.07948 | eess | 18 | 11 | 0.666 | ✅ | ✅ | ❌ | 2,374 | 2,812 | 2,531 | 16% | 6% |
| 1346 | 2412.07948 | eess | 13 | 7 | 0.371 | ✅ | ❌ | ❌ | 1,677 | 1,908 | 2,531 | 12% | 34% |
| 1347 | 2412.07948 | eess | 13 | 7 | 0.334 | ✅ | ❌ | ❌ | 1,550 | 1,908 | 2,531 | 19% | 39% |
| 1348 | 2412.07948 | eess | 18 | 9 | 0.493 | ✅ | ❌ | ❌ | 2,225 | 2,812 | 2,531 | 21% | 12% |
| 1349 | 2412.09651 | cs | 5 | 3 | 0.473 | ✅ | ❌ | ❌ | 1,796 | 2,245 | 2,316 | 20% | 22% |
| 1350 | 2412.09651 | cs | 12 | 6 | 0.517 | ✅ | ✅ | ❌ | 1,497 | 1,753 | 2,316 | 15% | 35% |
| 1351 | 2412.09651 | cs | 12 | 6 | 0.521 | ✅ | ✅ | ❌ | 1,514 | 1,753 | 2,316 | 14% | 35% |
| 1352 | 2412.09651 | cs | 8 | 6 | 0.552 | ✅ | ✅ | ❌ | 521 | 882 | 2,316 | 41% | 78% |
| 1353 | 2412.10129 | cs | 6 | 3 | 0.443 | ✅ | ❌ | ❌ | 461 | 1,466 | 2,531 | 69% | 82% |
| 1354 | 2412.10129 | cs | 6 | 4 | 0.440 | ✅ | ❌ | ❌ | 1,970 | 2,191 | 2,531 | 10% | 22% |
| 1355 | 2412.10129 | cs | 6 | 3 | 0.588 | ✅ | ✅ | ❌ | 1,907 | 2,143 | 2,531 | 11% | 25% |
| 1356 | 2412.10129 | cs | 5 | 3 | 0.515 | ✅ | ✅ | ❌ | 587 | 794 | 2,531 | 26% | 77% |
| 1357 | 2412.10649 | eess | 15 | 9 | 0.373 | ✅ | ❌ | ❌ | 1,696 | 2,276 | 2,531 | 25% | 33% |
| 1358 | 2412.10649 | eess | 14 | 7 | 0.531 | ✅ | ✅ | ❌ | 1,490 | 1,903 | 2,531 | 22% | 41% |
| 1359 | 2412.10649 | eess | 8 | 4 | 0.251 | ✅ | ❌ | ❌ | 2,444 | 3,795 | 2,531 | 36% | 3% |
| 1360 | 2412.10649 | eess | 15 | 8 | 0.075 | ❌ | ❌ | ❌ | 1,108 | 2,276 | 2,531 | 51% | 56% |
| 1361 | 2412.11719 | cs | 2 | 1 | 0.926 | ✅ | ✅ | ✅ | 0 | 1,032 | 2,318 | 100% | 100% |
| 1362 | 2412.11719 | cs | 2 | 2 | 0.868 | ✅ | ✅ | ✅ | 970 | 970 | 2,318 | 0% | 58% |
| 1363 | 2412.11719 | cs | 2 | 1 | 0.564 | ✅ | ✅ | ❌ | 1,950 | 1,983 | 2,318 | 2% | 16% |
| 1364 | 2412.11719 | cs | 2 | 1 | 0.895 | ✅ | ✅ | ✅ | 0 | 1,032 | 2,318 | 100% | 100% |
| 1365 | 2412.13786 | eess | 12 | 6 | 0.410 | ✅ | ❌ | ❌ | 1,536 | 2,191 | 2,531 | 30% | 39% |
| 1366 | 2412.13786 | eess | 22 | 11 | 0.256 | ✅ | ❌ | ❌ | 763 | 1,470 | 2,531 | 48% | 70% |
| 1367 | 2412.13786 | eess | 12 | 6 | 0.455 | ✅ | ❌ | ❌ | 1,422 | 2,123 | 2,531 | 33% | 44% |
| 1368 | 2412.13786 | eess | 22 | 11 | 0.333 | ✅ | ❌ | ❌ | 811 | 1,470 | 2,531 | 45% | 68% |
| 1369 | 2412.15322 | eess | 2 | 1 | 0.655 | ✅ | ✅ | ❌ | 2,615 | 2,693 | 2,531 | 3% | -3% |
| 1370 | 2412.15322 | eess | 10 | 5 | 0.212 | ❌ | ❌ | ❌ | 2,322 | 2,865 | 2,531 | 19% | 8% |
| 1371 | 2412.15322 | eess | 5 | 3 | 0.464 | ✅ | ❌ | ❌ | 4,273 | 4,349 | 2,531 | 2% | -69% |
| 1372 | 2412.15322 | eess | 15 | 8 | 0.372 | ✅ | ❌ | ❌ | 822 | 1,220 | 2,531 | 33% | 68% |
| 1373 | 2412.16977 | eess | 15 | 8 | 0.592 | ✅ | ✅ | ❌ | 2,099 | 2,645 | 2,531 | 21% | 17% |
| 1374 | 2412.16977 | eess | 13 | 7 | 0.654 | ✅ | ✅ | ❌ | 898 | 1,204 | 2,531 | 25% | 65% |
| 1375 | 2412.16977 | eess | 15 | 8 | 0.143 | ❌ | ❌ | ❌ | 1,122 | 1,600 | 2,531 | 30% | 56% |
| 1376 | 2412.16977 | eess | 15 | 8 | 0.574 | ✅ | ✅ | ❌ | 1,153 | 1,600 | 2,531 | 28% | 54% |
| 1377 | 2412.17966 | cs | 16 | 8 | 0.032 | ❌ | ❌ | ❌ | 921 | 2,147 | 2,531 | 57% | 64% |
| 1378 | 2412.17966 | cs | 16 | 8 | 0.382 | ✅ | ❌ | ❌ | 1,840 | 2,147 | 2,531 | 14% | 27% |
| 1379 | 2412.17966 | cs | 14 | 7 | 0.504 | ✅ | ✅ | ❌ | 1,540 | 2,640 | 2,531 | 42% | 39% |
| 1380 | 2412.17966 | cs | 16 | 8 | 0.599 | ✅ | ✅ | ❌ | 3,557 | 4,015 | 2,531 | 11% | -41% |
| 1381 | 2412.18619 | eess | 4 | 2 | 0.637 | ✅ | ✅ | ❌ | 2,918 | 3,134 | 2,210 | 7% | -32% |
| 1382 | 2412.18619 | eess | 6 | 3 | 0.115 | ❌ | ❌ | ❌ | 1,334 | 2,523 | 2,210 | 47% | 40% |
| 1383 | 2412.18619 | eess | 9 | 5 | 0.446 | ✅ | ❌ | ❌ | 1,040 | 1,338 | 2,210 | 22% | 53% |
| 1384 | 2412.18619 | eess | 4 | 2 | 0.687 | ✅ | ✅ | ❌ | 1,705 | 1,863 | 2,210 | 8% | 23% |
| 1385 | 2412.18823 | cs | 19 | 11 | 0.198 | ❌ | ❌ | ❌ | 486 | 996 | 2,531 | 51% | 81% |
| 1386 | 2412.18823 | cs | 3 | 2 | 0.753 | ✅ | ✅ | ✅ | 1,887 | 1,888 | 2,531 | 0% | 25% |
| 1387 | 2412.18823 | cs | 3 | 2 | 0.936 | ✅ | ✅ | ✅ | 1,887 | 1,888 | 2,531 | 0% | 25% |
| 1388 | 2412.18823 | cs | 5 | 4 | 0.593 | ✅ | ✅ | ❌ | 1,965 | 2,252 | 2,531 | 13% | 22% |
| 1389 | 2412.18955 | eess | 12 | 6 | 0.700 | ✅ | ✅ | ❌ | 821 | 2,815 | 2,531 | 71% | 68% |
| 1390 | 2412.18955 | eess | 15 | 8 | 0.785 | ✅ | ✅ | ✅ | 2,184 | 3,034 | 2,531 | 28% | 14% |
| 1391 | 2412.18955 | eess | 15 | 8 | 0.582 | ✅ | ✅ | ❌ | 2,015 | 3,034 | 2,531 | 34% | 20% |
| 1392 | 2412.18955 | eess | 12 | 6 | 0.628 | ✅ | ✅ | ❌ | 1,867 | 2,125 | 2,531 | 12% | 26% |
| 1393 | 2412.19024 | econ | 7 | 4 | 0.675 | ✅ | ✅ | ❌ | 2,634 | 2,678 | 2,531 | 2% | -4% |
| 1394 | 2412.19024 | econ | 7 | 4 | 0.747 | ✅ | ✅ | ✅ | 2,634 | 2,678 | 2,531 | 2% | -4% |
| 1395 | 2412.19024 | econ | 5 | 3 | 0.896 | ✅ | ✅ | ✅ | 2,581 | 2,687 | 2,531 | 4% | -2% |
| 1396 | 2412.19024 | econ | 5 | 3 | 0.657 | ✅ | ✅ | ❌ | 2,596 | 2,644 | 2,531 | 2% | -3% |
| 1397 | 2412.19043 | eess | 16 | 8 | 0.075 | ❌ | ❌ | ❌ | 1,799 | 2,264 | 2,531 | 21% | 29% |
| 1398 | 2412.19043 | eess | 11 | 6 | 0.600 | ✅ | ✅ | ❌ | 2,822 | 2,937 | 2,531 | 4% | -11% |
| 1399 | 2412.19043 | eess | 16 | 8 | 0.446 | ✅ | ❌ | ❌ | 1,413 | 2,264 | 2,531 | 38% | 44% |
| 1400 | 2412.19043 | eess | 16 | 8 | 0.345 | ✅ | ❌ | ❌ | 1,006 | 2,264 | 2,531 | 56% | 60% |
| 1401 | 2412.20176 | econ | 7 | 4 | 0.548 | ✅ | ✅ | ❌ | 1,762 | 1,863 | 2,318 | 5% | 24% |
| 1402 | 2412.20176 | econ | 10 | 5 | 0.654 | ✅ | ✅ | ❌ | 1,612 | 1,866 | 2,318 | 14% | 30% |
| 1403 | 2412.20176 | econ | 7 | 4 | 0.476 | ✅ | ❌ | ❌ | 1,762 | 1,863 | 2,318 | 5% | 24% |
| 1404 | 2412.20176 | econ | 10 | 5 | 0.716 | ✅ | ✅ | ✅ | 557 | 741 | 2,318 | 25% | 76% |
| 1405 | 2412.20486 | cs | 9 | 5 | 0.658 | ✅ | ✅ | ❌ | 3,020 | 3,086 | 2,531 | 2% | -19% |
| 1406 | 2412.20486 | cs | 14 | 7 | 0.544 | ✅ | ✅ | ❌ | 1,466 | 1,832 | 2,531 | 20% | 42% |
| 1407 | 2412.20486 | cs | 9 | 5 | 0.677 | ✅ | ✅ | ❌ | 3,020 | 3,086 | 2,531 | 2% | -19% |
| 1408 | 2412.20486 | cs | 14 | 7 | 0.469 | ✅ | ❌ | ❌ | 1,423 | 1,649 | 2,531 | 14% | 44% |
| 1409 | 2412.20805 | eess | 16 | 8 | 0.591 | ✅ | ✅ | ❌ | 1,803 | 2,360 | 2,531 | 24% | 29% |
| 1410 | 2412.20805 | eess | 25 | 13 | 0.607 | ✅ | ✅ | ❌ | 1,711 | 2,168 | 2,531 | 21% | 32% |
| 1411 | 2412.20805 | eess | 16 | 8 | 0.593 | ✅ | ✅ | ❌ | 2,007 | 2,360 | 2,531 | 15% | 21% |
| 1412 | 2412.20805 | eess | 25 | 13 | 0.311 | ✅ | ❌ | ❌ | 1,564 | 2,168 | 2,531 | 28% | 38% |
| 1413 | 2501.00038 | eess | 16 | 8 | 0.395 | ✅ | ❌ | ❌ | 1,322 | 2,891 | 2,531 | 54% | 48% |
| 1414 | 2501.00038 | eess | 20 | 10 | 0.511 | ✅ | ✅ | ❌ | 2,233 | 3,388 | 2,531 | 34% | 12% |
| 1415 | 2501.00038 | eess | 16 | 8 | 0.555 | ✅ | ✅ | ❌ | 2,256 | 2,891 | 2,531 | 22% | 11% |
| 1416 | 2501.00038 | eess | 15 | 8 | 0.139 | ❌ | ❌ | ❌ | 429 | 1,126 | 2,531 | 62% | 83% |
| 1417 | 2501.03254 | cs | 5 | 3 | 0.677 | ✅ | ✅ | ❌ | 2,075 | 2,142 | 2,531 | 3% | 18% |
| 1418 | 2501.03254 | cs | 4 | 2 | 0.266 | ✅ | ❌ | ❌ | 186 | 2,126 | 2,531 | 91% | 93% |
| 1419 | 2501.03254 | cs | 5 | 3 | 0.572 | ✅ | ✅ | ❌ | 2,115 | 2,284 | 2,531 | 7% | 16% |
| 1420 | 2501.03254 | cs | 3 | 2 | 0.722 | ✅ | ✅ | ✅ | 1,850 | 1,874 | 2,531 | 1% | 27% |
| 1421 | 2504.06268 | cs | 5 | 4 | 0.696 | ✅ | ✅ | ❌ | 900 | 1,018 | 2,318 | 12% | 61% |
| 1422 | 2504.06268 | cs | 6 | 3 | 0.461 | ✅ | ❌ | ❌ | 1,060 | 1,885 | 2,318 | 44% | 54% |
| 1423 | 2504.06268 | cs | 6 | 3 | 0.732 | ✅ | ✅ | ✅ | 1,060 | 1,885 | 2,318 | 44% | 54% |
| 1424 | 2504.06268 | cs | 5 | 3 | 0.644 | ✅ | ✅ | ❌ | 587 | 1,018 | 2,318 | 42% | 75% |
| 1425 | 2412.05250 | math | 9 | 5 | 0.783 | ✅ | ✅ | ✅ | 329 | 719 | 2,531 | 54% | 87% |
| 1426 | 2412.05250 | math | 5 | 3 | 0.146 | ❌ | ❌ | ❌ | 620 | 741 | 2,531 | 16% | 76% |
| 1427 | 2412.05250 | math | 7 | 4 | 0.403 | ✅ | ❌ | ❌ | 448 | 602 | 2,531 | 26% | 82% |
| 1428 | 2412.05250 | math | 7 | 5 | 0.628 | ✅ | ✅ | ❌ | 592 | 718 | 2,531 | 18% | 77% |
| 1429 | 2412.06942 | math | 7 | 4 | 0.730 | ✅ | ✅ | ✅ | 606 | 734 | 2,316 | 17% | 74% |
| 1430 | 2412.06942 | math | 7 | 4 | 0.326 | ✅ | ❌ | ❌ | 196 | 617 | 2,316 | 68% | 92% |
| 1431 | 2412.06942 | math | 7 | 4 | 0.689 | ✅ | ✅ | ❌ | 606 | 734 | 2,316 | 17% | 74% |
| 1432 | 2412.06942 | math | 7 | 5 | 0.452 | ✅ | ❌ | ❌ | 591 | 617 | 2,316 | 4% | 74% |
| 1433 | 2412.11897 | math | 17 | 9 | 0.170 | ❌ | ❌ | ❌ | 822 | 1,390 | 2,316 | 41% | 65% |
| 1434 | 2412.11897 | math | 19 | 10 | 0.250 | ❌ | ❌ | ❌ | 643 | 1,157 | 2,316 | 44% | 72% |
| 1435 | 2412.11897 | math | 20 | 10 | 0.153 | ❌ | ❌ | ❌ | 820 | 1,751 | 2,316 | 53% | 65% |
| 1436 | 2412.11897 | math | 15 | 8 | 0.466 | ✅ | ❌ | ❌ | 643 | 1,161 | 2,316 | 45% | 72% |
| 1437 | 2412.12319 | math | 14 | 7 | 0.313 | ✅ | ❌ | ❌ | 635 | 1,160 | 2,531 | 45% | 75% |
| 1438 | 2412.12319 | math | 18 | 9 | 0.181 | ❌ | ❌ | ❌ | 727 | 1,320 | 2,531 | 45% | 71% |
| 1439 | 2412.12319 | math | 17 | 9 | 0.098 | ❌ | ❌ | ❌ | 574 | 1,022 | 2,531 | 44% | 77% |
| 1440 | 2412.12319 | math | 12 | 6 | 0.191 | ❌ | ❌ | ❌ | 594 | 1,202 | 2,531 | 51% | 77% |
| 1441 | 2412.12372 | math | 22 | 11 | 0.212 | ❌ | ❌ | ❌ | 660 | 1,556 | 2,531 | 58% | 74% |
| 1442 | 2412.12372 | math | 25 | 14 | 0.041 | ❌ | ❌ | ❌ | 928 | 1,513 | 2,531 | 39% | 63% |
| 1443 | 2412.12372 | math | 25 | 13 | 0.090 | ❌ | ❌ | ❌ | 801 | 1,513 | 2,531 | 47% | 68% |
| 1444 | 2412.12372 | math | 19 | 10 | 0.379 | ✅ | ❌ | ❌ | 1,059 | 1,587 | 2,531 | 33% | 58% |
| 1445 | 2412.12446 | math | 13 | 8 | 0.172 | ❌ | ❌ | ❌ | 786 | 1,447 | 2,316 | 46% | 66% |
| 1446 | 2412.12446 | math | 12 | 6 | 0.349 | ✅ | ❌ | ❌ | 1,141 | 1,825 | 2,316 | 37% | 51% |
| 1447 | 2412.12446 | math | 11 | 6 | 0.393 | ✅ | ❌ | ❌ | 1,164 | 1,996 | 2,316 | 42% | 50% |
| 1448 | 2412.12446 | math | 10 | 5 | 0.540 | ✅ | ✅ | ❌ | 590 | 1,778 | 2,316 | 67% | 75% |
| 1449 | 2412.17167 | math | 20 | 10 | 0.659 | ✅ | ✅ | ❌ | 494 | 598 | 2,316 | 17% | 79% |
| 1450 | 2412.17167 | math | 20 | 10 | 0.608 | ✅ | ✅ | ❌ | 512 | 598 | 2,316 | 14% | 78% |
| 1451 | 2412.17167 | math | 21 | 11 | 0.571 | ✅ | ✅ | ❌ | 665 | 1,065 | 2,316 | 38% | 71% |
| 1452 | 2412.17167 | math | 20 | 11 | 0.534 | ✅ | ✅ | ❌ | 516 | 598 | 2,316 | 14% | 78% |
| 1453 | 2412.20318 | math | 26 | 13 | 0.133 | ❌ | ❌ | ❌ | 595 | 1,219 | 2,531 | 51% | 76% |
| 1454 | 2412.20318 | math | 14 | 7 | 0.371 | ✅ | ❌ | ❌ | 915 | 1,011 | 2,531 | 9% | 64% |
| 1455 | 2412.20318 | math | 26 | 13 | 0.113 | ❌ | ❌ | ❌ | 575 | 1,219 | 2,531 | 53% | 77% |
| 1456 | 2412.20318 | math | 18 | 9 | 0.193 | ❌ | ❌ | ❌ | 817 | 1,329 | 2,531 | 39% | 68% |
| 1457 | 2412.20966 | math | 17 | 9 | 0.130 | ❌ | ❌ | ❌ | 478 | 1,002 | 2,531 | 52% | 81% |
| 1458 | 2412.20966 | math | 12 | 6 | 0.366 | ✅ | ❌ | ❌ | 661 | 1,158 | 2,531 | 43% | 74% |
| 1459 | 2412.20966 | math | 17 | 9 | 0.611 | ✅ | ✅ | ❌ | 373 | 1,002 | 2,531 | 63% | 85% |
| 1460 | 2412.20966 | math | 6 | 3 | 0.429 | ✅ | ❌ | ❌ | 679 | 709 | 2,531 | 4% | 73% |
| 1461 | 2501.03236 | math | 14 | 7 | 0.124 | ❌ | ❌ | ❌ | 713 | 904 | 2,531 | 21% | 72% |
| 1462 | 2501.03236 | math | 17 | 9 | 0.149 | ❌ | ❌ | ❌ | 605 | 843 | 2,531 | 28% | 76% |
| 1463 | 2501.03236 | math | 16 | 8 | 0.102 | ❌ | ❌ | ❌ | 309 | 625 | 2,531 | 51% | 88% |
| 1464 | 2501.03236 | math | 11 | 6 | 0.129 | ❌ | ❌ | ❌ | 776 | 1,022 | 2,531 | 24% | 69% |
| 1465 | 2409.18430 | physics | 2 | 1 | 0.297 | ✅ | ❌ | ❌ | 196 | 1,609 | 2,316 | 88% | 92% |
| 1466 | 2409.18430 | physics | 2 | 1 | 0.364 | ✅ | ❌ | ❌ | 2,283 | 2,582 | 2,316 | 12% | 1% |
| 1467 | 2409.18430 | physics | 2 | 1 | 0.000 | ❌ | ❌ | ❌ | 299 | 2,582 | 2,316 | 88% | 87% |
| 1468 | 2409.18430 | physics | 2 | 1 | 0.625 | ✅ | ✅ | ❌ | 2,843 | 2,974 | 2,316 | 4% | -23% |
| 1469 | 2410.23529 | physics | 4 | 2 | 0.516 | ✅ | ✅ | ❌ | 496 | 603 | 2,531 | 18% | 80% |
| 1470 | 2410.23529 | physics | 2 | 1 | 0.800 | ✅ | ✅ | ✅ | 2,217 | 2,233 | 2,531 | 1% | 12% |
| 1471 | 2410.23529 | physics | 4 | 2 | 0.526 | ✅ | ✅ | ❌ | 496 | 603 | 2,531 | 18% | 80% |
| 1472 | 2410.23529 | physics | 4 | 2 | 0.040 | ❌ | ❌ | ❌ | 2,130 | 3,830 | 2,531 | 44% | 16% |
| 1473 | 2411.15169 | physics | 7 | 4 | 0.410 | ✅ | ❌ | ❌ | 1,480 | 1,610 | 2,531 | 8% | 42% |
| 1474 | 2411.15169 | physics | 12 | 6 | 0.599 | ✅ | ✅ | ❌ | 1,462 | 1,844 | 2,531 | 21% | 42% |
| 1475 | 2411.15169 | physics | 7 | 4 | 0.578 | ✅ | ✅ | ❌ | 1,480 | 1,610 | 2,531 | 8% | 42% |
| 1476 | 2411.15169 | physics | 12 | 6 | 0.552 | ✅ | ✅ | ❌ | 1,462 | 1,844 | 2,531 | 21% | 42% |
| 1477 | 2412.10069 | physics | 2 | 1 | 0.660 | ✅ | ✅ | ❌ | 2,719 | 2,775 | 2,531 | 2% | -7% |
| 1478 | 2412.10069 | physics | 4 | 2 | 0.575 | ✅ | ✅ | ❌ | 2,311 | 2,499 | 2,531 | 8% | 9% |
| 1479 | 2412.10069 | physics | 2 | 1 | 0.050 | ❌ | ❌ | ❌ | 56 | 2,775 | 2,531 | 98% | 98% |
| 1480 | 2412.10069 | physics | 3 | 2 | 0.744 | ✅ | ✅ | ✅ | 2,763 | 2,888 | 2,531 | 4% | -9% |
| 1481 | 2412.14319 | physics | 20 | 10 | 0.125 | ❌ | ❌ | ❌ | 518 | 1,147 | 2,531 | 55% | 80% |
| 1482 | 2412.14319 | physics | 8 | 4 | 0.413 | ✅ | ❌ | ❌ | 540 | 579 | 2,531 | 7% | 79% |
| 1483 | 2412.14319 | physics | 12 | 6 | 0.323 | ✅ | ❌ | ❌ | 300 | 572 | 2,531 | 48% | 88% |
| 1484 | 2412.14319 | physics | 14 | 7 | 0.132 | ❌ | ❌ | ❌ | 501 | 1,165 | 2,531 | 57% | 80% |
| 1485 | 2412.14976 | physics | 6 | 4 | 0.248 | ❌ | ❌ | ❌ | 913 | 2,435 | 2,531 | 63% | 64% |
| 1486 | 2412.14976 | physics | 11 | 6 | 0.676 | ✅ | ✅ | ❌ | 2,515 | 2,927 | 2,531 | 14% | 1% |
| 1487 | 2412.14976 | physics | 9 | 5 | 0.514 | ✅ | ✅ | ❌ | 2,525 | 2,638 | 2,531 | 4% | 0% |
| 1488 | 2412.14976 | physics | 13 | 7 | 0.596 | ✅ | ✅ | ❌ | 2,165 | 2,558 | 2,531 | 15% | 14% |
| 1489 | 2412.16030 | physics | 10 | 5 | 0.388 | ✅ | ❌ | ❌ | 934 | 1,436 | 2,531 | 35% | 63% |
| 1490 | 2412.16030 | physics | 28 | 14 | 0.073 | ❌ | ❌ | ❌ | 1,015 | 1,922 | 2,531 | 47% | 60% |
| 1491 | 2412.16030 | physics | 28 | 16 | 0.275 | ✅ | ❌ | ❌ | 1,320 | 1,922 | 2,531 | 31% | 48% |
| 1492 | 2412.16030 | physics | 18 | 9 | 0.534 | ✅ | ✅ | ❌ | 1,105 | 1,518 | 2,531 | 27% | 56% |
| 1493 | 2412.17161 | physics | 8 | 4 | 0.272 | ✅ | ❌ | ❌ | 567 | 2,308 | 2,531 | 75% | 78% |
| 1494 | 2412.17161 | physics | 19 | 11 | 0.561 | ✅ | ✅ | ❌ | 593 | 1,038 | 2,531 | 43% | 77% |
| 1495 | 2412.17161 | physics | 12 | 6 | 0.397 | ✅ | ❌ | ❌ | 1,741 | 2,351 | 2,531 | 26% | 31% |
| 1496 | 2412.17161 | physics | 8 | 4 | 0.524 | ✅ | ✅ | ❌ | 1,781 | 2,308 | 2,531 | 23% | 30% |
| 1497 | 2501.00176 | physics | 6 | 3 | 0.628 | ✅ | ✅ | ❌ | 3,118 | 3,172 | 2,531 | 2% | -23% |
| 1498 | 2501.00176 | physics | 8 | 4 | 0.542 | ✅ | ✅ | ❌ | 2,112 | 3,077 | 2,531 | 31% | 17% |
| 1499 | 2501.00176 | physics | 7 | 4 | 0.631 | ✅ | ✅ | ❌ | 3,855 | 3,899 | 2,531 | 1% | -52% |
| 1500 | 2501.00176 | physics | 7 | 5 | 0.768 | ✅ | ✅ | ✅ | 3,451 | 3,557 | 2,531 | 3% | -36% |
| 1501 | 2501.00475 | physics | 24 | 12 | 0.358 | ✅ | ❌ | ❌ | 1,034 | 1,506 | 2,531 | 31% | 59% |
| 1502 | 2501.00475 | physics | 24 | 12 | 0.040 | ❌ | ❌ | ❌ | 717 | 1,815 | 2,531 | 60% | 72% |
| 1503 | 2501.00475 | physics | 17 | 9 | 0.849 | ✅ | ✅ | ✅ | 2,034 | 2,180 | 2,531 | 7% | 20% |
| 1504 | 2501.00475 | physics | 24 | 13 | 0.350 | ✅ | ❌ | ❌ | 1,109 | 1,506 | 2,531 | 26% | 56% |
| 1505 | 2403.03335 | q-bio | 3 | 2 | 0.662 | ✅ | ✅ | ❌ | 332 | 371 | 2,531 | 11% | 87% |
| 1506 | 2403.03335 | q-bio | 3 | 2 | 0.759 | ✅ | ✅ | ✅ | 378 | 385 | 2,531 | 2% | 85% |
| 1507 | 2403.03335 | q-bio | 4 | 2 | 0.542 | ✅ | ✅ | ❌ | 2,108 | 2,244 | 2,531 | 6% | 17% |
| 1508 | 2403.03335 | q-bio | 4 | 2 | 0.049 | ❌ | ❌ | ❌ | 93 | 2,244 | 2,531 | 96% | 96% |
| 1509 | 2404.05865 | q-bio | 4 | 2 | 0.737 | ✅ | ✅ | ✅ | 3,812 | 3,868 | 2,531 | 1% | -51% |
| 1510 | 2404.05865 | q-bio | 5 | 3 | 0.483 | ✅ | ❌ | ❌ | 1,897 | 4,059 | 2,531 | 53% | 25% |
| 1511 | 2404.05865 | q-bio | 4 | 2 | 0.837 | ✅ | ✅ | ✅ | 3,812 | 3,868 | 2,531 | 1% | -51% |
| 1512 | 2404.05865 | q-bio | 4 | 2 | 0.599 | ✅ | ✅ | ❌ | 1,934 | 3,868 | 2,531 | 50% | 24% |
| 1513 | 2405.17578 | q-bio | 7 | 4 | 0.269 | ✅ | ❌ | ❌ | 1,883 | 2,013 | 2,531 | 6% | 26% |
| 1514 | 2405.17578 | q-bio | 6 | 3 | 0.331 | ✅ | ❌ | ❌ | 779 | 1,299 | 2,531 | 40% | 69% |
| 1515 | 2405.17578 | q-bio | 6 | 4 | 0.107 | ❌ | ❌ | ❌ | 686 | 1,299 | 2,531 | 47% | 73% |
| 1516 | 2409.05340 | q-bio | 7 | 4 | 0.746 | ✅ | ✅ | ✅ | 4,391 | 4,511 | 2,531 | 3% | -73% |
| 1517 | 2409.05340 | q-bio | 7 | 4 | 0.746 | ✅ | ✅ | ✅ | 4,395 | 4,511 | 2,531 | 3% | -74% |
| 1518 | 2409.05340 | q-bio | 7 | 4 | 0.746 | ✅ | ✅ | ✅ | 4,407 | 4,511 | 2,531 | 2% | -74% |
| 1519 | 2409.05340 | q-bio | 7 | 4 | 0.743 | ✅ | ✅ | ✅ | 4,415 | 4,511 | 2,531 | 2% | -74% |
| 1520 | 2410.10919 | q-bio | 2 | 1 | 0.017 | ❌ | ❌ | ❌ | 32 | 2,841 | 2,316 | 99% | 99% |
| 1521 | 2410.10919 | q-bio | 2 | 1 | 0.846 | ✅ | ✅ | ✅ | 3,250 | 3,270 | 2,316 | 1% | -40% |
| 1522 | 2410.10919 | q-bio | 8 | 5 | 0.577 | ✅ | ✅ | ❌ | 1,938 | 1,960 | 2,316 | 1% | 16% |
| 1523 | 2410.10919 | q-bio | 5 | 3 | 0.625 | ✅ | ✅ | ❌ | 3,447 | 3,585 | 2,316 | 4% | -49% |
| 1524 | 2411.12087 | q-bio | 9 | 5 | 0.557 | ✅ | ✅ | ❌ | 255 | 1,061 | 2,531 | 76% | 90% |
| 1525 | 2411.12087 | q-bio | 10 | 5 | 0.617 | ✅ | ✅ | ❌ | 442 | 788 | 2,531 | 44% | 83% |
| 1526 | 2411.12087 | q-bio | 7 | 4 | 0.365 | ✅ | ❌ | ❌ | 437 | 879 | 2,531 | 50% | 83% |
| 1527 | 2411.12087 | q-bio | 7 | 4 | 0.740 | ✅ | ✅ | ✅ | 579 | 879 | 2,531 | 34% | 77% |
| 1528 | 2411.12370 | q-bio | 6 | 4 | 0.733 | ✅ | ✅ | ✅ | 2,947 | 3,052 | 2,316 | 3% | -27% |
| 1529 | 2411.12370 | q-bio | 6 | 3 | 0.755 | ✅ | ✅ | ✅ | 2,934 | 3,052 | 2,316 | 4% | -27% |
| 1530 | 2411.12370 | q-bio | 2 | 1 | 0.128 | ❌ | ❌ | ❌ | 225 | 3,045 | 2,316 | 93% | 90% |
| 1531 | 2411.12370 | q-bio | 2 | 1 | 0.734 | ✅ | ✅ | ✅ | 3,250 | 3,585 | 2,316 | 9% | -40% |
| 1532 | 2411.14726 | q-bio | 12 | 6 | 0.214 | ❌ | ❌ | ❌ | 701 | 2,220 | 2,531 | 68% | 72% |
| 1533 | 2411.14726 | q-bio | 15 | 8 | 0.157 | ❌ | ❌ | ❌ | 502 | 1,673 | 2,531 | 70% | 80% |
| 1534 | 2411.14726 | q-bio | 12 | 6 | 0.366 | ✅ | ❌ | ❌ | 1,280 | 2,220 | 2,531 | 42% | 49% |
| 1535 | 2411.14726 | q-bio | 7 | 4 | 0.480 | ✅ | ❌ | ❌ | 552 | 587 | 2,531 | 6% | 78% |
| 1536 | 2411.16084 | q-bio | 3 | 2 | 0.438 | ✅ | ❌ | ❌ | 152 | 1,070 | 2,531 | 86% | 94% |
| 1537 | 2411.16084 | q-bio | 3 | 2 | 0.579 | ✅ | ✅ | ❌ | 152 | 1,070 | 2,531 | 86% | 94% |
| 1538 | 2411.16084 | q-bio | 2 | 1 | 0.663 | ✅ | ✅ | ❌ | 2,822 | 2,845 | 2,531 | 1% | -11% |
| 1539 | 2411.16084 | q-bio | 2 | 2 | 0.678 | ✅ | ✅ | ❌ | 2,454 | 2,454 | 2,531 | 0% | 3% |
| 1540 | 2412.15227 | q-bio | 7 | 4 | 0.511 | ✅ | ✅ | ❌ | 745 | 886 | 2,531 | 16% | 71% |
| 1541 | 2412.15227 | q-bio | 7 | 4 | 0.332 | ✅ | ❌ | ❌ | 647 | 1,574 | 2,531 | 59% | 74% |
| 1542 | 2412.15227 | q-bio | 7 | 4 | 0.304 | ✅ | ❌ | ❌ | 599 | 1,574 | 2,531 | 62% | 76% |
| 1543 | 2412.15227 | q-bio | 7 | 4 | 0.693 | ✅ | ✅ | ❌ | 745 | 886 | 2,531 | 16% | 71% |
| 1544 | 2401.05713 | q-fin | 13 | 7 | 0.448 | ✅ | ❌ | ❌ | 1,547 | 2,147 | 2,316 | 28% | 33% |
| 1545 | 2401.05713 | q-fin | 17 | 10 | 0.096 | ❌ | ❌ | ❌ | 994 | 1,655 | 2,316 | 40% | 57% |
| 1546 | 2401.05713 | q-fin | 10 | 5 | 0.562 | ✅ | ✅ | ❌ | 629 | 664 | 2,316 | 5% | 73% |
| 1547 | 2401.05713 | q-fin | 16 | 8 | 0.139 | ❌ | ❌ | ❌ | 973 | 1,615 | 2,316 | 40% | 58% |
| 1548 | 2410.22346 | q-fin | 12 | 7 | 0.511 | ✅ | ✅ | ❌ | 1,838 | 3,034 | 2,531 | 39% | 27% |
| 1549 | 2410.22346 | q-fin | 9 | 5 | 0.422 | ✅ | ❌ | ❌ | 1,908 | 1,984 | 2,531 | 4% | 25% |
| 1550 | 2410.22346 | q-fin | 12 | 6 | 0.459 | ✅ | ❌ | ❌ | 1,901 | 3,034 | 2,531 | 37% | 25% |
| 1551 | 2410.22346 | q-fin | 12 | 6 | 0.543 | ✅ | ✅ | ❌ | 1,963 | 2,329 | 2,531 | 16% | 22% |
| 1552 | 2411.08145 | q-fin | 4 | 2 | 0.258 | ✅ | ❌ | ❌ | 2,293 | 4,605 | 2,531 | 50% | 9% |
| 1553 | 2411.08145 | q-fin | 4 | 2 | 0.846 | ✅ | ✅ | ✅ | 2,465 | 4,894 | 2,531 | 50% | 3% |
| 1554 | 2411.08145 | q-fin | 4 | 2 | 0.676 | ✅ | ✅ | ❌ | 4,826 | 4,894 | 2,531 | 1% | -91% |
| 1555 | 2411.08145 | q-fin | 10 | 5 | 0.444 | ✅ | ❌ | ❌ | 815 | 1,208 | 2,531 | 33% | 68% |
| 1556 | 2411.08382 | q-fin | 11 | 6 | 0.657 | ✅ | ✅ | ❌ | 2,227 | 2,341 | 2,531 | 5% | 12% |
| 1557 | 2411.08382 | q-fin | 9 | 5 | 0.499 | ✅ | ❌ | ❌ | 2,023 | 3,154 | 2,531 | 36% | 20% |
| 1558 | 2411.08382 | q-fin | 10 | 5 | 0.606 | ✅ | ✅ | ❌ | 2,101 | 2,377 | 2,531 | 12% | 17% |
| 1559 | 2411.08382 | q-fin | 24 | 13 | 0.389 | ✅ | ❌ | ❌ | 1,830 | 2,027 | 2,531 | 10% | 28% |
| 1560 | 2411.08804 | q-fin | 8 | 4 | 0.748 | ✅ | ✅ | ✅ | 1,686 | 1,927 | 2,531 | 13% | 33% |
| 1561 | 2411.08804 | q-fin | 8 | 4 | 0.831 | ✅ | ✅ | ✅ | 1,582 | 1,927 | 2,531 | 18% | 37% |
| 1562 | 2411.08804 | q-fin | 3 | 2 | 0.543 | ✅ | ✅ | ❌ | 948 | 954 | 2,531 | 1% | 63% |
| 1563 | 2411.08804 | q-fin | 3 | 2 | 0.700 | ✅ | ✅ | ✅ | 948 | 954 | 2,531 | 1% | 63% |
| 1564 | 2412.12458 | q-fin | 4 | 2 | 0.392 | ✅ | ❌ | ❌ | 1,660 | 3,840 | 2,531 | 57% | 34% |
| 1565 | 2412.12458 | q-fin | 4 | 2 | 0.591 | ✅ | ✅ | ❌ | 2,409 | 2,592 | 2,531 | 7% | 5% |
| 1566 | 2412.12458 | q-fin | 2 | 1 | 0.010 | ❌ | ❌ | ❌ | 12 | 2,343 | 2,531 | 99% | 100% |
| 1567 | 2412.12458 | q-fin | 4 | 2 | 0.419 | ✅ | ❌ | ❌ | 1,658 | 3,783 | 2,531 | 56% | 34% |
| 1568 | 2412.13101 | q-fin | 4 | 2 | 0.054 | ❌ | ❌ | ❌ | 141 | 3,034 | 2,316 | 95% | 94% |
| 1569 | 2412.13101 | q-fin | 13 | 7 | 0.376 | ✅ | ❌ | ❌ | 667 | 989 | 2,316 | 33% | 71% |
| 1570 | 2412.13101 | q-fin | 13 | 7 | 0.401 | ✅ | ❌ | ❌ | 697 | 1,095 | 2,316 | 36% | 70% |
| 1571 | 2412.13101 | q-fin | 11 | 6 | 0.187 | ❌ | ❌ | ❌ | 653 | 906 | 2,316 | 28% | 72% |
| 1572 | 2412.16122 | q-fin | 5 | 3 | 0.736 | ✅ | ✅ | ✅ | 951 | 1,176 | 2,531 | 19% | 62% |
| 1573 | 2412.16122 | q-fin | 5 | 3 | 0.652 | ✅ | ✅ | ❌ | 999 | 1,176 | 2,531 | 15% | 61% |
| 1574 | 2412.16122 | q-fin | 3 | 2 | 0.653 | ✅ | ✅ | ❌ | 2,899 | 3,015 | 2,531 | 4% | -15% |
| 1575 | 2412.16122 | q-fin | 5 | 3 | 0.365 | ✅ | ❌ | ❌ | 973 | 1,289 | 2,531 | 25% | 62% |
| 1576 | 2412.16160 | q-fin | 9 | 5 | 0.547 | ✅ | ✅ | ❌ | 1,889 | 2,823 | 2,531 | 33% | 25% |
| 1577 | 2412.16160 | q-fin | 2 | 1 | 0.029 | ❌ | ❌ | ❌ | 3,525 | 3,525 | 2,531 | 0% | -39% |
| 1578 | 2412.16160 | q-fin | 2 | 2 | 0.940 | ✅ | ✅ | ✅ | 3,500 | 3,500 | 2,531 | 0% | -38% |
| 1579 | 2412.16160 | q-fin | 9 | 5 | 0.404 | ✅ | ❌ | ❌ | 1,986 | 2,823 | 2,531 | 30% | 22% |
| 1580 | 2412.16927 | q-fin | 23 | 14 | 0.575 | ✅ | ✅ | ❌ | 2,043 | 2,161 | 2,531 | 5% | 19% |
| 1581 | 2412.16927 | q-fin | 10 | 5 | 0.621 | ✅ | ✅ | ❌ | 1,350 | 1,420 | 2,531 | 5% | 47% |
| 1582 | 2412.16927 | q-fin | 6 | 3 | 0.590 | ✅ | ✅ | ❌ | 3,007 | 3,062 | 2,531 | 2% | -19% |
| 1583 | 2412.16927 | q-fin | 7 | 4 | 0.601 | ✅ | ✅ | ❌ | 2,796 | 3,121 | 2,531 | 10% | -10% |
| 1584 | 2309.06983 | stat | 6 | 3 | 0.601 | ✅ | ✅ | ❌ | 200 | 383 | 2,531 | 48% | 92% |
| 1585 | 2309.06983 | stat | 6 | 3 | 0.726 | ✅ | ✅ | ✅ | 298 | 383 | 2,531 | 22% | 88% |
| 1586 | 2309.06983 | stat | 4 | 2 | 0.244 | ❌ | ❌ | ❌ | 252 | 383 | 2,531 | 34% | 90% |
| 1587 | 2309.06983 | stat | 4 | 2 | 0.434 | ✅ | ❌ | ❌ | 252 | 383 | 2,531 | 34% | 90% |
| 1588 | 2312.12645 | stat | 4 | 2 | 0.046 | ❌ | ❌ | ❌ | 247 | 1,961 | 2,316 | 87% | 89% |
| 1589 | 2312.12645 | stat | 4 | 2 | 0.000 | ❌ | ❌ | ❌ | 430 | 1,961 | 2,316 | 78% | 81% |
| 1590 | 2312.12645 | stat | 6 | 3 | 0.600 | ✅ | ✅ | ❌ | 256 | 289 | 2,316 | 11% | 89% |
| 1591 | 2312.12645 | stat | 8 | 4 | 0.803 | ✅ | ✅ | ✅ | 541 | 597 | 2,316 | 9% | 77% |
| 1592 | 2405.20601 | stat | 4 | 2 | 0.466 | ✅ | ❌ | ❌ | 512 | 858 | 2,531 | 40% | 80% |
| 1593 | 2405.20601 | stat | 4 | 2 | 0.488 | ✅ | ❌ | ❌ | 1,979 | 3,889 | 2,531 | 49% | 22% |
| 1594 | 2405.20601 | stat | 6 | 3 | 0.792 | ✅ | ✅ | ✅ | 1,756 | 2,038 | 2,531 | 14% | 31% |
| 1595 | 2405.20601 | stat | 4 | 2 | 0.312 | ✅ | ❌ | ❌ | 414 | 858 | 2,531 | 52% | 84% |
| 1596 | 2407.10577 | stat | 17 | 9 | 0.130 | ❌ | ❌ | ❌ | 747 | 1,165 | 2,316 | 36% | 68% |
| 1597 | 2407.10577 | stat | 19 | 10 | 0.149 | ❌ | ❌ | ❌ | 737 | 1,182 | 2,316 | 38% | 68% |
| 1598 | 2407.10577 | stat | 17 | 9 | 0.119 | ❌ | ❌ | ❌ | 787 | 1,165 | 2,316 | 32% | 66% |
| 1599 | 2409.14197 | stat | 7 | 4 | 0.546 | ✅ | ✅ | ❌ | 3,329 | 3,474 | 2,531 | 4% | -32% |
| 1600 | 2409.14197 | stat | 7 | 4 | 0.563 | ✅ | ✅ | ❌ | 3,348 | 3,474 | 2,531 | 4% | -32% |
| 1601 | 2409.14197 | stat | 7 | 4 | 0.566 | ✅ | ✅ | ❌ | 3,325 | 3,474 | 2,531 | 4% | -31% |
| 1602 | 2409.14197 | stat | 8 | 4 | 0.826 | ✅ | ✅ | ✅ | 1,833 | 1,974 | 2,531 | 7% | 28% |
| 1603 | 2410.12930 | stat | 6 | 3 | 0.473 | ✅ | ❌ | ❌ | 376 | 512 | 2,531 | 27% | 85% |
| 1604 | 2410.12930 | stat | 3 | 2 | 0.458 | ✅ | ❌ | ❌ | 603 | 723 | 2,531 | 17% | 76% |
| 1605 | 2410.12930 | stat | 4 | 2 | 0.434 | ✅ | ❌ | ❌ | 165 | 583 | 2,531 | 72% | 93% |
| 1606 | 2410.12930 | stat | 4 | 2 | 0.565 | ✅ | ✅ | ❌ | 473 | 636 | 2,531 | 26% | 81% |
| 1607 | 2411.04729 | stat | 7 | 5 | 0.395 | ✅ | ❌ | ❌ | 605 | 780 | 2,316 | 22% | 74% |
| 1608 | 2411.04729 | stat | 7 | 4 | 0.586 | ✅ | ✅ | ❌ | 1,137 | 1,226 | 2,316 | 7% | 51% |
| 1609 | 2411.04729 | stat | 9 | 5 | 0.344 | ✅ | ❌ | ❌ | 708 | 918 | 2,316 | 23% | 69% |
| 1610 | 2411.04729 | stat | 7 | 4 | 0.597 | ✅ | ✅ | ❌ | 1,137 | 1,226 | 2,316 | 7% | 51% |
| 1611 | 2412.10296 | stat | 23 | 12 | 0.772 | ✅ | ✅ | ✅ | 624 | 1,120 | 2,316 | 44% | 73% |
| 1612 | 2412.10296 | stat | 15 | 8 | 0.221 | ❌ | ❌ | ❌ | 756 | 976 | 2,316 | 23% | 67% |
| 1613 | 2412.10296 | stat | 10 | 5 | 0.476 | ✅ | ❌ | ❌ | 804 | 1,008 | 2,316 | 20% | 65% |
| 1614 | 2412.10296 | stat | 8 | 4 | 0.389 | ✅ | ❌ | ❌ | 766 | 992 | 2,316 | 23% | 67% |
| 1615 | 2412.11303 | stat | 10 | 5 | 0.786 | ✅ | ✅ | ✅ | 2,536 | 3,033 | 2,531 | 16% | -0% |
| 1616 | 2412.11303 | stat | 10 | 5 | 0.788 | ✅ | ✅ | ✅ | 2,468 | 3,033 | 2,531 | 19% | 2% |
| 1617 | 2412.11303 | stat | 8 | 4 | 0.543 | ✅ | ✅ | ❌ | 1,115 | 1,365 | 2,531 | 18% | 56% |
| 1618 | 2412.11303 | stat | 9 | 5 | 0.377 | ✅ | ❌ | ❌ | 1,859 | 2,220 | 2,531 | 16% | 27% |
| 1619 | 2412.15633 | stat | 5 | 3 | 0.631 | ✅ | ✅ | ❌ | 2,044 | 2,079 | 2,316 | 2% | 12% |
| 1620 | 2412.15633 | stat | 13 | 7 | 0.218 | ❌ | ❌ | ❌ | 846 | 1,180 | 2,316 | 28% | 63% |
| 1621 | 2412.15633 | stat | 10 | 5 | 0.465 | ✅ | ❌ | ❌ | 1,074 | 1,296 | 2,316 | 17% | 54% |
| 1622 | 2412.15633 | stat | 11 | 6 | 0.234 | ❌ | ❌ | ❌ | 1,262 | 1,542 | 2,316 | 18% | 46% |
| **Total** | | | **17352** | **9254** | | | | | **1,908,329** | **2,678,723** | **4,003,039** | **29%** | **52%** |

## Summary

- **Mean IoU:** 0.569
- **IoU@0.25:** 1366/1619 (84.4%)
- **IoU@0.5:** 966/1619 (59.7%)
- **IoU@0.7:** 579/1619 (35.8%)
- **Failed:** 4

**Token Totals:** Selected 1,908,329 | All OCR 2,678,723 | Full Image 4,003,039

**Savings:** 28.8% vs All OCR | 52.3% vs Full Image


==> anc/colqwen3-8b/progress.md <==
# BBox-DocVQA Benchmark Progress

## Configuration

### Model & Environment

| Setting | Value |
|---------|-------|
| Embedding Model | `colqwen3-8b` |
| DeepSeek Mode | `Gundam` |
| DeepSeek Task | `markdown` |

### Scoring & Thresholding

| Setting | Value |
|---------|-------|
| Threshold Method | `percentile` |
| Token Aggregation | `max` |
| Region Scoring | `max` |
| Percentile | `50.0` |
| Top-K | `None` |
| Min Patch Overlap | `0.0` |

### Dataset

| Setting | Value |
|---------|-------|
| Sample Limit | `None` |
| Filter | `None` |

## Progress

**Processed:** 1623/1623 (4 failed)

**Hit Rates:** IoU@0.25: 1359/1619 (83.9%) | IoU@0.5: 968/1619 (59.8%) | IoU@0.7: 585/1619 (36.1%)

## Category Breakdown

| Category | N | Mean IoU | IoU@0.25 | IoU@0.5 | IoU@0.7 | Det IoU | Det@0.5 |
|----------|---:|--------:|--------:|--------:|--------:|--------:|--------:|
| cs | 216 | 0.689 | 92.6% | 74.5% | 57.4% | 0.749 | 86.1% |
| econ | 214 | 0.509 | 72.0% | 46.3% | 33.6% | 0.551 | 53.7% |
| eess | 196 | 0.660 | 96.4% | 79.1% | 44.9% | 0.701 | 88.3% |
| math | 188 | 0.378 | 58.5% | 27.7% | 12.2% | 0.406 | 32.4% |
| physics | 213 | 0.590 | 88.3% | 65.7% | 33.8% | 0.641 | 75.6% |
| q-bio | 176 | 0.616 | 90.3% | 66.5% | 42.6% | 0.715 | 84.1% |
| q-fin | 216 | 0.545 | 86.6% | 60.2% | 29.2% | 0.595 | 71.3% |
| stat | 200 | 0.559 | 86.0% | 57.0% | 34.0% | 0.609 | 66.0% |
| **TOTAL** | **1619** | **0.569** | **83.9%** | **59.8%** | **36.1%** | **0.621** | **69.8%** |

## Results

| ID | Document | Category | OCR'd | Sel | IoU | @0.25 | @0.5 | @0.7 | Tok Sel | Tok OCR | Tok Img | Save OCR | Save Img |
|----|----------|----------|-------|-----|-----|-------|------|------|---------|---------|---------|----------|----------|
| 0 | 2311.07631 | cs | 9 | 5 | 0.442 | ✅ | ❌ | ❌ | 852 | 1,120 | 2,531 | 24% | 66% |
| 1 | 2311.07631 | cs | 10 | 6 | 0.275 | ✅ | ❌ | ❌ | 214 | 644 | 2,531 | 67% | 92% |
| 2 | 2311.07631 | cs | 10 | 5 | 0.793 | ✅ | ✅ | ✅ | 324 | 644 | 2,531 | 50% | 87% |
| 3 | 2311.07631 | cs | 7 | 4 | 0.736 | ✅ | ✅ | ✅ | 1,319 | 1,476 | 2,531 | 11% | 48% |
| 4 | 2311.07631 | cs | 10 | 6 | 0.878 | ✅ | ✅ | ✅ | 267 | 644 | 2,531 | 59% | 89% |
| 5 | 2311.07631 | cs | 7 | 4 | 0.636 | ✅ | ✅ | ❌ | 468 | 692 | 2,531 | 32% | 82% |
| 6 | 2311.07631 | cs | 17 | 9 | 0.649 | ✅ | ✅ | ❌ | 346 | 600 | 2,531 | 42% | 86% |
| 7 | 2311.07631 | cs | 7 | 4 | 0.842 | ✅ | ✅ | ✅ | 296 | 692 | 2,531 | 57% | 88% |
| 8 | 2311.07631 | cs | 6 | 3 | 0.956 | ✅ | ✅ | ✅ | 1,970 | 2,077 | 2,531 | 5% | 22% |
| 9 | 2311.07631 | cs | 12 | 6 | 0.928 | ✅ | ✅ | ✅ | 387 | 695 | 2,531 | 44% | 85% |
| 10 | 2405.09360 | econ | 28 | 14 | 0.230 | ❌ | ❌ | ❌ | 810 | 1,589 | 2,531 | 49% | 68% |
| 11 | 2405.09360 | econ | 42 | 21 | 0.246 | ❌ | ❌ | ❌ | 1,236 | 1,871 | 2,531 | 34% | 51% |
| 12 | 2405.09360 | econ | 21 | 11 | 0.610 | ✅ | ✅ | ❌ | 1,496 | 1,916 | 2,531 | 22% | 41% |
| 13 | 2405.09360 | econ | 21 | 11 | 0.317 | ✅ | ❌ | ❌ | 813 | 1,916 | 2,531 | 58% | 68% |
| 14 | 2405.09360 | econ | 36 | 18 | 0.355 | ✅ | ❌ | ❌ | 1,104 | 1,704 | 2,531 | 35% | 56% |
| 15 | 2405.09360 | econ | 31 | 16 | 0.364 | ✅ | ❌ | ❌ | 845 | 1,523 | 2,531 | 45% | 67% |
| 16 | 2405.09360 | econ | 31 | 17 | 0.601 | ✅ | ✅ | ❌ | 896 | 1,523 | 2,531 | 41% | 65% |
| 17 | 2405.09360 | econ | 36 | 19 | 0.385 | ✅ | ❌ | ❌ | 717 | 1,704 | 2,531 | 58% | 72% |
| 18 | 2405.09360 | econ | 42 | 21 | 0.112 | ❌ | ❌ | ❌ | 1,039 | 1,871 | 2,531 | 44% | 59% |
| 19 | 2405.09360 | econ | 42 | 21 | 0.390 | ✅ | ❌ | ❌ | 1,035 | 1,871 | 2,531 | 45% | 59% |
| 20 | 2406.05299 | econ | 7 | 6 | 0.916 | ✅ | ✅ | ✅ | 398 | 602 | 2,316 | 34% | 83% |
| 21 | 2406.05299 | econ | 15 | 8 | 0.330 | ✅ | ❌ | ❌ | 596 | 892 | 2,316 | 33% | 74% |
| 22 | 2406.05299 | econ | 13 | 7 | 0.964 | ✅ | ✅ | ✅ | 775 | 1,173 | 2,316 | 34% | 67% |
| 23 | 2406.05299 | econ | 11 | 6 | 0.450 | ✅ | ❌ | ❌ | 548 | 889 | 2,316 | 38% | 76% |
| 24 | 2406.05299 | econ | 10 | 5 | 0.172 | ❌ | ❌ | ❌ | 250 | 453 | 2,316 | 45% | 89% |
| 25 | 2406.05299 | econ | 13 | 7 | 0.304 | ✅ | ❌ | ❌ | 1,101 | 1,467 | 2,316 | 25% | 52% |
| 26 | 2406.05299 | econ | 14 | 8 | 0.146 | ❌ | ❌ | ❌ | 910 | 1,313 | 2,316 | 31% | 61% |
| 27 | 2406.05299 | econ | 15 | 8 | 0.310 | ✅ | ❌ | ❌ | 620 | 892 | 2,316 | 30% | 73% |
| 28 | 2406.05299 | econ | 13 | 7 | 0.249 | ❌ | ❌ | ❌ | 931 | 1,173 | 2,316 | 21% | 60% |
| 29 | 2406.05299 | econ | 13 | 7 | 0.383 | ✅ | ❌ | ❌ | 838 | 1,356 | 2,316 | 38% | 64% |
| 30 | 2406.11528 | econ | 18 | 9 | 0.052 | ❌ | ❌ | ❌ | 390 | 691 | 2,531 | 44% | 85% |
| 31 | 2406.11528 | econ | 18 | 9 | 0.175 | ❌ | ❌ | ❌ | 368 | 691 | 2,531 | 47% | 85% |
| 32 | 2406.11528 | econ | 19 | 11 | 0.105 | ❌ | ❌ | ❌ | 943 | 1,169 | 2,531 | 19% | 63% |
| 33 | 2406.11528 | econ | 16 | 8 | 0.161 | ❌ | ❌ | ❌ | 942 | 1,518 | 2,531 | 38% | 63% |
| 34 | 2406.11528 | econ | 15 | 8 | 0.353 | ✅ | ❌ | ❌ | 539 | 1,235 | 2,531 | 56% | 79% |
| 35 | 2406.11528 | econ | 14 | 7 | 0.398 | ✅ | ❌ | ❌ | 927 | 1,340 | 2,531 | 31% | 63% |
| 36 | 2406.11528 | econ | 14 | 7 | 0.385 | ✅ | ❌ | ❌ | 904 | 1,340 | 2,531 | 33% | 64% |
| 37 | 2406.11528 | econ | 14 | 7 | 0.828 | ✅ | ✅ | ✅ | 794 | 1,259 | 2,531 | 37% | 69% |
| 38 | 2406.11528 | econ | 17 | 9 | 0.587 | ✅ | ✅ | ❌ | 610 | 1,293 | 2,531 | 53% | 76% |
| 39 | 2406.11528 | econ | 19 | 10 | 0.107 | ❌ | ❌ | ❌ | 530 | 1,053 | 2,531 | 50% | 79% |
| 40 | 2408.09618 | econ | 14 | 7 | 0.058 | ❌ | ❌ | ❌ | 88 | 203 | 2,531 | 57% | 97% |
| 41 | 2408.09618 | econ | 5 | 3 | 0.866 | ✅ | ✅ | ✅ | 1,835 | 2,166 | 2,531 | 15% | 27% |
| 42 | 2408.09618 | econ | 12 | 6 | 0.911 | ✅ | ✅ | ✅ | 383 | 545 | 2,531 | 30% | 85% |
| 43 | 2408.09618 | econ | 5 | 3 | 0.965 | ✅ | ✅ | ✅ | 595 | 2,166 | 2,531 | 73% | 76% |
| 44 | 2408.09618 | econ | 14 | 7 | 0.259 | ✅ | ❌ | ❌ | 113 | 203 | 2,531 | 44% | 96% |
| 45 | 2408.09618 | econ | 8 | 5 | 0.902 | ✅ | ✅ | ✅ | 384 | 421 | 2,531 | 9% | 85% |
| 46 | 2408.09618 | econ | 8 | 4 | 0.940 | ✅ | ✅ | ✅ | 275 | 421 | 2,531 | 35% | 89% |
| 47 | 2408.09618 | econ | 8 | 4 | 0.942 | ✅ | ✅ | ✅ | 231 | 421 | 2,531 | 45% | 91% |
| 48 | 2408.09618 | econ | 8 | 4 | 0.924 | ✅ | ✅ | ✅ | 294 | 421 | 2,531 | 30% | 88% |
| 49 | 2408.09618 | econ | 12 | 6 | 0.220 | ❌ | ❌ | ❌ | 349 | 545 | 2,531 | 36% | 86% |
| 50 | 2408.14349 | cs | 13 | 7 | 0.377 | ✅ | ❌ | ❌ | 488 | 757 | 2,531 | 36% | 81% |
| 51 | 2408.14349 | cs | 6 | 4 | 0.877 | ✅ | ✅ | ✅ | 2,330 | 2,401 | 2,531 | 3% | 8% |
| 52 | 2408.14349 | cs | 7 | 4 | 0.780 | ✅ | ✅ | ✅ | 769 | 825 | 2,531 | 7% | 70% |
| 53 | 2408.14349 | cs | 9 | 5 | 0.910 | ✅ | ✅ | ✅ | 558 | 809 | 2,531 | 31% | 78% |
| 54 | 2408.14349 | cs | 10 | 5 | 0.929 | ✅ | ✅ | ✅ | 482 | 791 | 2,531 | 39% | 81% |
| 55 | 2408.14349 | cs | 8 | 4 | 0.827 | ✅ | ✅ | ✅ | 368 | 802 | 2,531 | 54% | 85% |
| 56 | 2408.14349 | cs | 16 | 8 | 0.360 | ✅ | ❌ | ❌ | 466 | 715 | 2,531 | 35% | 82% |
| 57 | 2408.14349 | cs | 13 | 7 | 0.942 | ✅ | ✅ | ✅ | 577 | 768 | 2,531 | 25% | 77% |
| 58 | 2408.14349 | cs | 13 | 8 | 0.296 | ✅ | ❌ | ❌ | 527 | 733 | 2,531 | 28% | 79% |
| 59 | 2408.14349 | cs | 9 | 5 | 0.870 | ✅ | ✅ | ✅ | 562 | 809 | 2,531 | 31% | 78% |
| 60 | 2409.08773 | econ | 14 | 7 | 0.108 | ❌ | ❌ | ❌ | 328 | 658 | 2,531 | 50% | 87% |
| 61 | 2409.08773 | econ | 4 | 2 | 0.228 | ❌ | ❌ | ❌ | 3,246 | 3,332 | 2,531 | 3% | -28% |
| 62 | 2409.08773 | econ | 4 | 2 | 0.757 | ✅ | ✅ | ✅ | 1,966 | 2,117 | 2,531 | 7% | 22% |
| 63 | 2409.08773 | econ | 4 | 2 | 0.416 | ✅ | ❌ | ❌ | 3,273 | 3,362 | 2,531 | 3% | -29% |
| 64 | 2409.08773 | econ | 6 | 3 | 0.500 | ✅ | ❌ | ❌ | 1,438 | 1,591 | 2,531 | 10% | 43% |
| 65 | 2409.08773 | econ | 14 | 7 | 0.354 | ✅ | ❌ | ❌ | 388 | 762 | 2,531 | 49% | 85% |
| 66 | 2409.08773 | econ | 6 | 3 | 0.773 | ✅ | ✅ | ✅ | 1,898 | 2,089 | 2,531 | 9% | 25% |
| 67 | 2409.08773 | econ | 10 | 5 | 0.348 | ✅ | ❌ | ❌ | 469 | 732 | 2,531 | 36% | 81% |
| 68 | 2409.08773 | econ | 6 | 3 | 0.650 | ✅ | ✅ | ❌ | 1,625 | 2,186 | 2,531 | 26% | 36% |
| 69 | 2409.08773 | econ | 4 | 2 | 0.613 | ✅ | ✅ | ❌ | 929 | 1,217 | 2,531 | 24% | 63% |
| 70 | 2410.14317 | econ | 17 | 9 | 0.135 | ❌ | ❌ | ❌ | 459 | 928 | 2,531 | 51% | 82% |
| 71 | 2410.14317 | econ | 12 | 6 | 0.106 | ❌ | ❌ | ❌ | 218 | 584 | 2,531 | 63% | 91% |
| 72 | 2410.14317 | econ | 8 | 5 | 0.274 | ✅ | ❌ | ❌ | 544 | 1,285 | 2,531 | 58% | 79% |
| 73 | 2410.14317 | econ | 11 | 6 | 0.227 | ❌ | ❌ | ❌ | 576 | 884 | 2,531 | 35% | 77% |
| 74 | 2410.14317 | econ | 14 | 7 | 0.054 | ❌ | ❌ | ❌ | 288 | 659 | 2,531 | 56% | 89% |
| 75 | 2410.14317 | econ | 12 | 6 | 0.256 | ✅ | ❌ | ❌ | 437 | 767 | 2,531 | 43% | 83% |
| 76 | 2410.14317 | econ | 10 | 5 | 0.158 | ❌ | ❌ | ❌ | 540 | 820 | 2,531 | 34% | 79% |
| 77 | 2410.14317 | econ | 11 | 6 | 0.203 | ❌ | ❌ | ❌ | 503 | 803 | 2,531 | 37% | 80% |
| 78 | 2410.14317 | econ | 7 | 4 | 0.212 | ❌ | ❌ | ❌ | 418 | 537 | 2,531 | 22% | 83% |
| 79 | 2410.14317 | econ | 13 | 7 | 0.070 | ❌ | ❌ | ❌ | 593 | 758 | 2,531 | 22% | 77% |
| 80 | 2411.15797 | econ | 13 | 7 | 0.277 | ✅ | ❌ | ❌ | 1,622 | 1,767 | 2,531 | 8% | 36% |
| 81 | 2411.15797 | econ | 9 | 5 | 0.906 | ✅ | ✅ | ✅ | 1,315 | 1,635 | 2,531 | 20% | 48% |
| 82 | 2411.15797 | econ | 6 | 3 | 0.864 | ✅ | ✅ | ✅ | 1,883 | 2,444 | 2,531 | 23% | 26% |
| 83 | 2411.15797 | econ | 5 | 3 | 0.832 | ✅ | ✅ | ✅ | 1,769 | 1,804 | 2,531 | 2% | 30% |
| 84 | 2411.15797 | econ | 9 | 5 | 0.857 | ✅ | ✅ | ✅ | 1,025 | 1,242 | 2,531 | 17% | 60% |
| 85 | 2411.15797 | econ | - | - | - | - | - | - | - | - | - | - | - |
| 86 | 2411.15797 | econ | - | - | - | - | - | - | - | - | - | - | - |
| 87 | 2411.15797 | econ | 9 | 5 | 0.961 | ✅ | ✅ | ✅ | 1,605 | 1,635 | 2,531 | 2% | 37% |
| 88 | 2411.15797 | econ | 9 | 5 | 0.479 | ✅ | ❌ | ❌ | 437 | 1,041 | 2,531 | 58% | 83% |
| 89 | 2411.15797 | econ | 13 | 7 | 0.494 | ✅ | ❌ | ❌ | 1,074 | 1,767 | 2,531 | 39% | 58% |
| 90 | 2411.19857 | econ | - | - | - | - | - | - | - | - | - | - | - |
| 91 | 2411.19857 | econ | 9 | 5 | 0.857 | ✅ | ✅ | ✅ | 304 | 1,029 | 2,316 | 70% | 87% |
| 92 | 2411.19857 | econ | 16 | 8 | 0.147 | ❌ | ❌ | ❌ | 504 | 772 | 2,316 | 35% | 78% |
| 93 | 2411.19857 | econ | 10 | 5 | 0.929 | ✅ | ✅ | ✅ | 711 | 973 | 2,316 | 27% | 69% |
| 94 | 2411.19857 | econ | 10 | 5 | 0.964 | ✅ | ✅ | ✅ | 681 | 979 | 2,316 | 30% | 71% |
| 95 | 2411.19857 | econ | 12 | 7 | 0.226 | ❌ | ❌ | ❌ | 507 | 1,003 | 2,316 | 49% | 78% |
| 96 | 2411.19857 | econ | 17 | 9 | 0.097 | ❌ | ❌ | ❌ | 869 | 1,023 | 2,316 | 15% | 62% |
| 97 | 2411.19857 | econ | 10 | 6 | 0.858 | ✅ | ✅ | ✅ | 698 | 979 | 2,316 | 29% | 70% |
| 98 | 2411.19857 | econ | 10 | 5 | 0.892 | ✅ | ✅ | ✅ | 490 | 1,165 | 2,316 | 58% | 79% |
| 99 | 2411.19857 | econ | 10 | 5 | 0.000 | ❌ | ❌ | ❌ | 745 | 1,165 | 2,316 | 36% | 68% |
| 100 | 2412.07948 | eess | 18 | 9 | 0.758 | ✅ | ✅ | ✅ | 599 | 926 | 2,531 | 35% | 76% |
| 101 | 2412.07948 | eess | 14 | 7 | 0.746 | ✅ | ✅ | ✅ | 1,515 | 2,296 | 2,531 | 34% | 40% |
| 102 | 2412.07948 | eess | 13 | 7 | 0.696 | ✅ | ✅ | ❌ | 1,689 | 2,193 | 2,531 | 23% | 33% |
| 103 | 2412.07948 | eess | 13 | 7 | 0.211 | ❌ | ❌ | ❌ | 1,763 | 2,193 | 2,531 | 20% | 30% |
| 104 | 2412.07948 | eess | 18 | 9 | 0.863 | ✅ | ✅ | ✅ | 2,316 | 2,812 | 2,531 | 18% | 8% |
| 105 | 2412.07948 | eess | 13 | 7 | 0.000 | ❌ | ❌ | ❌ | 1,120 | 1,430 | 2,531 | 22% | 56% |
| 106 | 2412.07948 | eess | 14 | 7 | 0.699 | ✅ | ✅ | ❌ | 1,524 | 2,296 | 2,531 | 34% | 40% |
| 107 | 2412.07948 | eess | 13 | 7 | 0.664 | ✅ | ✅ | ❌ | 1,120 | 1,430 | 2,531 | 22% | 56% |
| 108 | 2412.07948 | eess | 18 | 9 | 0.859 | ✅ | ✅ | ✅ | 2,277 | 2,812 | 2,531 | 19% | 10% |
| 109 | 2412.07948 | eess | 18 | 9 | 0.957 | ✅ | ✅ | ✅ | 2,477 | 2,812 | 2,531 | 12% | 2% |
| 110 | 2412.09651 | cs | 8 | 4 | 0.845 | ✅ | ✅ | ✅ | 475 | 882 | 2,316 | 46% | 79% |
| 111 | 2412.09651 | cs | 9 | 5 | 0.808 | ✅ | ✅ | ✅ | 1,822 | 1,999 | 2,316 | 9% | 21% |
| 112 | 2412.09651 | cs | 6 | 3 | 0.888 | ✅ | ✅ | ✅ | 1,687 | 1,887 | 2,316 | 11% | 27% |
| 113 | 2412.09651 | cs | 5 | 3 | 0.836 | ✅ | ✅ | ✅ | 1,917 | 2,245 | 2,316 | 15% | 17% |
| 114 | 2412.09651 | cs | 12 | 6 | 0.882 | ✅ | ✅ | ✅ | 1,518 | 1,753 | 2,316 | 13% | 34% |
| 115 | 2412.09651 | cs | 9 | 5 | 0.932 | ✅ | ✅ | ✅ | 1,822 | 1,999 | 2,316 | 9% | 21% |
| 116 | 2412.09651 | cs | 7 | 4 | 0.974 | ✅ | ✅ | ✅ | 658 | 841 | 2,316 | 22% | 72% |
| 117 | 2412.09651 | cs | 5 | 3 | 0.977 | ✅ | ✅ | ✅ | 2,096 | 2,245 | 2,316 | 7% | 9% |
| 118 | 2412.09651 | cs | 8 | 5 | 0.944 | ✅ | ✅ | ✅ | 443 | 1,861 | 2,316 | 76% | 81% |
| 119 | 2412.09651 | cs | 6 | 3 | 0.956 | ✅ | ✅ | ✅ | 266 | 1,887 | 2,316 | 86% | 89% |
| 120 | 2412.10129 | cs | 6 | 3 | 0.720 | ✅ | ✅ | ✅ | 319 | 2,191 | 2,531 | 85% | 87% |
| 121 | 2412.10129 | cs | 8 | 4 | 0.115 | ❌ | ❌ | ❌ | 486 | 675 | 2,531 | 28% | 81% |
| 122 | 2412.10129 | cs | 6 | 3 | 0.824 | ✅ | ✅ | ✅ | 458 | 810 | 2,531 | 43% | 82% |
| 123 | 2412.10129 | cs | 6 | 3 | 0.815 | ✅ | ✅ | ✅ | 293 | 1,466 | 2,531 | 80% | 88% |
| 124 | 2412.10129 | cs | 9 | 5 | 0.526 | ✅ | ✅ | ❌ | 572 | 702 | 2,531 | 19% | 77% |
| 125 | 2412.10129 | cs | 9 | 5 | 0.462 | ✅ | ❌ | ❌ | 1,211 | 1,504 | 2,531 | 19% | 52% |
| 126 | 2412.10129 | cs | 13 | 7 | 0.100 | ❌ | ❌ | ❌ | 150 | 620 | 2,531 | 76% | 94% |
| 127 | 2412.10129 | cs | 7 | 4 | 0.430 | ✅ | ❌ | ❌ | 420 | 526 | 2,531 | 20% | 83% |
| 128 | 2412.10129 | cs | 7 | 5 | 0.567 | ✅ | ✅ | ❌ | 1,372 | 1,500 | 2,531 | 9% | 46% |
| 129 | 2412.10129 | cs | 6 | 3 | 0.716 | ✅ | ✅ | ✅ | 385 | 550 | 2,531 | 30% | 85% |
| 130 | 2412.10649 | eess | 15 | 8 | 0.632 | ✅ | ✅ | ❌ | 1,350 | 1,898 | 2,531 | 29% | 47% |
| 131 | 2412.10649 | eess | 8 | 4 | 0.458 | ✅ | ❌ | ❌ | 3,086 | 3,795 | 2,531 | 19% | -22% |
| 132 | 2412.10649 | eess | 15 | 8 | 0.673 | ✅ | ✅ | ❌ | 1,232 | 2,276 | 2,531 | 46% | 51% |
| 133 | 2412.10649 | eess | 8 | 4 | 0.658 | ✅ | ✅ | ❌ | 2,046 | 3,795 | 2,531 | 46% | 19% |
| 134 | 2412.10649 | eess | 15 | 8 | 0.638 | ✅ | ✅ | ❌ | 2,015 | 2,276 | 2,531 | 11% | 20% |
| 135 | 2412.10649 | eess | 15 | 8 | 0.414 | ✅ | ❌ | ❌ | 1,346 | 2,147 | 2,531 | 37% | 47% |
| 136 | 2412.10649 | eess | 15 | 8 | 0.582 | ✅ | ✅ | ❌ | 1,858 | 2,147 | 2,531 | 13% | 27% |
| 137 | 2412.10649 | eess | 15 | 8 | 0.505 | ✅ | ✅ | ❌ | 1,826 | 2,147 | 2,531 | 15% | 28% |
| 138 | 2412.10649 | eess | 8 | 4 | 0.598 | ✅ | ✅ | ❌ | 2,046 | 3,795 | 2,531 | 46% | 19% |
| 139 | 2412.10649 | eess | 14 | 7 | 0.538 | ✅ | ✅ | ❌ | 1,707 | 1,903 | 2,531 | 10% | 33% |
| 140 | 2412.11719 | cs | 7 | 4 | 0.955 | ✅ | ✅ | ✅ | 415 | 596 | 2,318 | 30% | 82% |
| 141 | 2412.11719 | cs | 4 | 2 | 0.933 | ✅ | ✅ | ✅ | 398 | 710 | 2,318 | 44% | 83% |
| 142 | 2412.11719 | cs | 9 | 5 | 0.955 | ✅ | ✅ | ✅ | 560 | 595 | 2,318 | 6% | 76% |
| 143 | 2412.11719 | cs | 6 | 3 | 0.000 | ❌ | ❌ | ❌ | 297 | 589 | 2,318 | 50% | 87% |
| 144 | 2412.11719 | cs | 6 | 3 | 0.925 | ✅ | ✅ | ✅ | 286 | 656 | 2,318 | 56% | 88% |
| 145 | 2412.11719 | cs | 6 | 3 | 0.970 | ✅ | ✅ | ✅ | 530 | 614 | 2,318 | 14% | 77% |
| 146 | 2412.11719 | cs | 4 | 2 | 0.989 | ✅ | ✅ | ✅ | 358 | 742 | 2,318 | 52% | 85% |
| 147 | 2412.11719 | cs | 4 | 2 | 0.984 | ✅ | ✅ | ✅ | 384 | 742 | 2,318 | 48% | 83% |
| 148 | 2412.11719 | cs | 6 | 3 | 0.000 | ❌ | ❌ | ❌ | 252 | 589 | 2,318 | 57% | 89% |
| 149 | 2412.11719 | cs | 7 | 4 | 0.985 | ✅ | ✅ | ✅ | 422 | 596 | 2,318 | 29% | 82% |
| 150 | 2412.13786 | eess | 12 | 6 | 0.722 | ✅ | ✅ | ✅ | 1,340 | 2,123 | 2,531 | 37% | 47% |
| 151 | 2412.13786 | eess | 13 | 7 | 0.553 | ✅ | ✅ | ❌ | 1,008 | 1,437 | 2,531 | 30% | 60% |
| 152 | 2412.13786 | eess | 12 | 6 | 0.671 | ✅ | ✅ | ❌ | 1,840 | 2,191 | 2,531 | 16% | 27% |
| 153 | 2412.13786 | eess | 11 | 6 | 0.698 | ✅ | ✅ | ❌ | 820 | 1,228 | 2,531 | 33% | 68% |
| 154 | 2412.13786 | eess | 22 | 11 | 0.512 | ✅ | ✅ | ❌ | 816 | 1,470 | 2,531 | 44% | 68% |
| 155 | 2412.13786 | eess | 12 | 6 | 0.848 | ✅ | ✅ | ✅ | 1,467 | 2,191 | 2,531 | 33% | 42% |
| 156 | 2412.13786 | eess | 22 | 11 | 0.980 | ✅ | ✅ | ✅ | 1,014 | 1,470 | 2,531 | 31% | 60% |
| 157 | 2412.13786 | eess | 16 | 8 | 0.845 | ✅ | ✅ | ✅ | 1,090 | 1,302 | 2,531 | 16% | 57% |
| 158 | 2412.13786 | eess | 22 | 12 | 0.290 | ✅ | ❌ | ❌ | 1,106 | 1,470 | 2,531 | 25% | 56% |
| 159 | 2412.13786 | eess | 14 | 7 | 0.917 | ✅ | ✅ | ✅ | 1,508 | 2,138 | 2,531 | 29% | 40% |
| 160 | 2412.15322 | eess | 6 | 3 | 0.903 | ✅ | ✅ | ✅ | 2,725 | 2,894 | 2,531 | 6% | -8% |
| 161 | 2412.15322 | eess | 10 | 5 | 0.672 | ✅ | ✅ | ❌ | 1,609 | 2,865 | 2,531 | 44% | 36% |
| 162 | 2412.15322 | eess | 18 | 9 | 0.752 | ✅ | ✅ | ✅ | 869 | 1,854 | 2,531 | 53% | 66% |
| 163 | 2412.15322 | eess | 10 | 5 | 0.642 | ✅ | ✅ | ❌ | 1,311 | 1,639 | 2,531 | 20% | 48% |
| 164 | 2412.15322 | eess | 15 | 8 | 0.710 | ✅ | ✅ | ✅ | 714 | 1,220 | 2,531 | 41% | 72% |
| 165 | 2412.15322 | eess | 12 | 6 | 0.738 | ✅ | ✅ | ✅ | 1,628 | 1,769 | 2,531 | 8% | 36% |
| 166 | 2412.15322 | eess | 5 | 3 | 0.771 | ✅ | ✅ | ✅ | 4,273 | 4,349 | 2,531 | 2% | -69% |
| 167 | 2412.15322 | eess | 18 | 10 | 0.749 | ✅ | ✅ | ✅ | 850 | 1,854 | 2,531 | 54% | 66% |
| 168 | 2412.15322 | eess | 13 | 7 | 0.309 | ✅ | ❌ | ❌ | 2,063 | 2,434 | 2,531 | 15% | 18% |
| 169 | 2412.15322 | eess | 12 | 6 | 0.701 | ✅ | ✅ | ✅ | 3,185 | 3,459 | 2,531 | 8% | -26% |
| 170 | 2412.16977 | eess | 17 | 9 | 0.661 | ✅ | ✅ | ❌ | 1,154 | 2,661 | 2,531 | 57% | 54% |
| 171 | 2412.16977 | eess | 17 | 9 | 0.737 | ✅ | ✅ | ✅ | 1,755 | 2,661 | 2,531 | 34% | 31% |
| 172 | 2412.16977 | eess | 17 | 10 | 0.573 | ✅ | ✅ | ❌ | 2,068 | 2,661 | 2,531 | 22% | 18% |
| 173 | 2412.16977 | eess | 15 | 9 | 0.981 | ✅ | ✅ | ✅ | 1,479 | 1,600 | 2,531 | 8% | 42% |
| 174 | 2412.16977 | eess | 13 | 7 | 0.986 | ✅ | ✅ | ✅ | 915 | 1,204 | 2,531 | 24% | 64% |
| 175 | 2412.16977 | eess | 15 | 8 | 0.871 | ✅ | ✅ | ✅ | 1,244 | 1,600 | 2,531 | 22% | 51% |
| 176 | 2412.16977 | eess | 15 | 8 | 0.973 | ✅ | ✅ | ✅ | 790 | 2,645 | 2,531 | 70% | 69% |
| 177 | 2412.16977 | eess | 17 | 10 | 0.981 | ✅ | ✅ | ✅ | 1,875 | 2,661 | 2,531 | 30% | 26% |
| 178 | 2412.16977 | eess | 15 | 9 | 0.863 | ✅ | ✅ | ✅ | 2,173 | 2,645 | 2,531 | 18% | 14% |
| 179 | 2412.16977 | eess | 15 | 8 | 0.763 | ✅ | ✅ | ✅ | 1,225 | 1,600 | 2,531 | 23% | 52% |
| 180 | 2412.17966 | cs | 16 | 8 | 0.789 | ✅ | ✅ | ✅ | 3,014 | 4,015 | 2,531 | 25% | -19% |
| 181 | 2412.17966 | cs | 16 | 9 | 0.851 | ✅ | ✅ | ✅ | 2,525 | 4,015 | 2,531 | 37% | 0% |
| 182 | 2412.17966 | cs | 14 | 7 | 0.567 | ✅ | ✅ | ❌ | 2,204 | 2,640 | 2,531 | 17% | 13% |
| 183 | 2412.17966 | cs | 16 | 8 | 0.968 | ✅ | ✅ | ✅ | 2,411 | 4,015 | 2,531 | 40% | 5% |
| 184 | 2412.17966 | cs | 14 | 8 | 0.957 | ✅ | ✅ | ✅ | 2,262 | 2,640 | 2,531 | 14% | 11% |
| 185 | 2412.17966 | cs | 16 | 8 | 0.971 | ✅ | ✅ | ✅ | 1,207 | 2,147 | 2,531 | 44% | 52% |
| 186 | 2412.17966 | cs | 16 | 8 | 0.981 | ✅ | ✅ | ✅ | 2,934 | 4,015 | 2,531 | 27% | -16% |
| 187 | 2412.17966 | cs | 16 | 8 | 0.982 | ✅ | ✅ | ✅ | 1,594 | 2,147 | 2,531 | 26% | 37% |
| 188 | 2412.17966 | cs | 16 | 8 | 0.964 | ✅ | ✅ | ✅ | 3,008 | 4,015 | 2,531 | 25% | -19% |
| 189 | 2412.17966 | cs | 16 | 8 | 0.887 | ✅ | ✅ | ✅ | 2,635 | 4,015 | 2,531 | 34% | -4% |
| 190 | 2412.18619 | eess | 9 | 5 | 0.546 | ✅ | ✅ | ❌ | 962 | 1,338 | 2,210 | 28% | 56% |
| 191 | 2412.18619 | eess | 8 | 4 | 0.754 | ✅ | ✅ | ✅ | 2,417 | 2,564 | 2,210 | 6% | -9% |
| 192 | 2412.18619 | eess | 4 | 2 | 0.931 | ✅ | ✅ | ✅ | 8,478 | 9,064 | 2,210 | 6% | -284% |
| 193 | 2412.18619 | eess | 9 | 6 | 0.566 | ✅ | ✅ | ❌ | 1,652 | 1,798 | 2,210 | 8% | 25% |
| 194 | 2412.18619 | eess | 7 | 4 | 0.623 | ✅ | ✅ | ❌ | 1,154 | 2,990 | 2,210 | 61% | 48% |
| 195 | 2412.18619 | eess | 7 | 4 | 0.734 | ✅ | ✅ | ✅ | 1,450 | 1,814 | 2,210 | 20% | 34% |
| 196 | 2412.18619 | eess | 6 | 3 | 0.734 | ✅ | ✅ | ✅ | 1,216 | 2,523 | 2,210 | 52% | 45% |
| 197 | 2412.18619 | eess | 7 | 4 | 0.947 | ✅ | ✅ | ✅ | 370 | 2,211 | 2,210 | 83% | 83% |
| 198 | 2412.18619 | eess | 7 | 4 | 0.956 | ✅ | ✅ | ✅ | 534 | 823 | 2,210 | 35% | 76% |
| 199 | 2412.18619 | eess | 4 | 3 | 0.836 | ✅ | ✅ | ✅ | 2,968 | 3,134 | 2,210 | 5% | -34% |
| 200 | 2412.18823 | cs | 8 | 5 | 0.529 | ✅ | ✅ | ❌ | 2,328 | 2,424 | 2,531 | 4% | 8% |
| 201 | 2412.18823 | cs | 8 | 4 | 0.539 | ✅ | ✅ | ❌ | 897 | 2,424 | 2,531 | 63% | 65% |
| 202 | 2412.18823 | cs | 3 | 2 | 0.331 | ✅ | ❌ | ❌ | 1,826 | 1,876 | 2,531 | 3% | 28% |
| 203 | 2412.18823 | cs | 3 | 2 | 0.333 | ✅ | ❌ | ❌ | 1,826 | 1,876 | 2,531 | 3% | 28% |
| 204 | 2412.18823 | cs | 5 | 3 | 0.730 | ✅ | ✅ | ✅ | 1,171 | 2,252 | 2,531 | 48% | 54% |
| 205 | 2412.18823 | cs | 15 | 8 | 0.505 | ✅ | ✅ | ❌ | 377 | 859 | 2,531 | 56% | 85% |
| 206 | 2412.18823 | cs | 15 | 9 | 0.949 | ✅ | ✅ | ✅ | 434 | 729 | 2,531 | 40% | 83% |
| 207 | 2412.18823 | cs | 19 | 10 | 0.287 | ✅ | ❌ | ❌ | 480 | 996 | 2,531 | 52% | 81% |
| 208 | 2412.18823 | cs | 15 | 8 | 0.082 | ❌ | ❌ | ❌ | 226 | 729 | 2,531 | 69% | 91% |
| 209 | 2412.18823 | cs | 15 | 8 | 0.924 | ✅ | ✅ | ✅ | 661 | 859 | 2,531 | 23% | 74% |
| 210 | 2412.18955 | eess | 18 | 9 | 0.638 | ✅ | ✅ | ❌ | 2,340 | 3,464 | 2,531 | 32% | 8% |
| 211 | 2412.18955 | eess | 15 | 8 | 0.565 | ✅ | ✅ | ❌ | 2,506 | 3,034 | 2,531 | 17% | 1% |
| 212 | 2412.18955 | eess | 12 | 6 | 0.654 | ✅ | ✅ | ❌ | 1,807 | 2,125 | 2,531 | 15% | 29% |
| 213 | 2412.18955 | eess | 18 | 9 | 0.887 | ✅ | ✅ | ✅ | 1,692 | 3,464 | 2,531 | 51% | 33% |
| 214 | 2412.18955 | eess | 15 | 8 | 0.735 | ✅ | ✅ | ✅ | 2,079 | 3,034 | 2,531 | 31% | 18% |
| 215 | 2412.18955 | eess | 18 | 9 | 0.812 | ✅ | ✅ | ✅ | 2,869 | 3,464 | 2,531 | 17% | -13% |
| 216 | 2412.18955 | eess | 18 | 9 | 0.722 | ✅ | ✅ | ✅ | 2,054 | 3,464 | 2,531 | 41% | 19% |
| 217 | 2412.18955 | eess | 18 | 9 | 0.927 | ✅ | ✅ | ✅ | 2,187 | 3,464 | 2,531 | 37% | 14% |
| 218 | 2412.18955 | eess | 6 | 3 | 0.973 | ✅ | ✅ | ✅ | 368 | 594 | 2,531 | 38% | 85% |
| 219 | 2412.18955 | eess | 12 | 6 | 0.594 | ✅ | ✅ | ❌ | 631 | 2,815 | 2,531 | 78% | 75% |
| 220 | 2412.19024 | econ | 5 | 3 | 0.690 | ✅ | ✅ | ❌ | 2,596 | 2,644 | 2,531 | 2% | -3% |
| 221 | 2412.19024 | econ | 6 | 3 | 0.988 | ✅ | ✅ | ✅ | 275 | 548 | 2,531 | 50% | 89% |
| 222 | 2412.19024 | econ | 7 | 4 | 0.967 | ✅ | ✅ | ✅ | 578 | 696 | 2,531 | 17% | 77% |
| 223 | 2412.19024 | econ | 5 | 3 | 0.928 | ✅ | ✅ | ✅ | 139 | 2,687 | 2,531 | 95% | 95% |
| 224 | 2412.19024 | econ | 12 | 6 | 0.922 | ✅ | ✅ | ✅ | 422 | 642 | 2,531 | 34% | 83% |
| 225 | 2412.19024 | econ | 6 | 3 | 0.962 | ✅ | ✅ | ✅ | 445 | 647 | 2,531 | 31% | 82% |
| 226 | 2412.19024 | econ | 5 | 3 | 0.963 | ✅ | ✅ | ✅ | 579 | 711 | 2,531 | 19% | 77% |
| 227 | 2412.19024 | econ | 4 | 2 | 0.837 | ✅ | ✅ | ✅ | 2,006 | 2,182 | 2,531 | 8% | 21% |
| 228 | 2412.19024 | econ | 15 | 9 | 0.288 | ✅ | ❌ | ❌ | 764 | 979 | 2,531 | 22% | 70% |
| 229 | 2412.19024 | econ | 6 | 3 | 0.925 | ✅ | ✅ | ✅ | 445 | 647 | 2,531 | 31% | 82% |
| 230 | 2412.19043 | eess | 16 | 8 | 0.690 | ✅ | ✅ | ❌ | 686 | 2,264 | 2,531 | 70% | 73% |
| 231 | 2412.19043 | eess | 11 | 6 | 0.759 | ✅ | ✅ | ✅ | 2,819 | 2,937 | 2,531 | 4% | -11% |
| 232 | 2412.19043 | eess | 16 | 8 | 0.719 | ✅ | ✅ | ✅ | 1,370 | 2,264 | 2,531 | 39% | 46% |
| 233 | 2412.19043 | eess | 16 | 8 | 0.883 | ✅ | ✅ | ✅ | 1,585 | 2,264 | 2,531 | 30% | 37% |
| 234 | 2412.19043 | eess | 17 | 9 | 0.961 | ✅ | ✅ | ✅ | 781 | 1,093 | 2,531 | 29% | 69% |
| 235 | 2412.19043 | eess | 14 | 8 | 0.977 | ✅ | ✅ | ✅ | 804 | 1,082 | 2,531 | 26% | 68% |
| 236 | 2412.19043 | eess | 15 | 8 | 0.980 | ✅ | ✅ | ✅ | 685 | 943 | 2,531 | 27% | 73% |
| 237 | 2412.19043 | eess | 15 | 8 | 0.980 | ✅ | ✅ | ✅ | 683 | 943 | 2,531 | 28% | 73% |
| 238 | 2412.19043 | eess | 17 | 9 | 0.951 | ✅ | ✅ | ✅ | 767 | 1,093 | 2,531 | 30% | 70% |
| 239 | 2412.19043 | eess | 16 | 8 | 0.962 | ✅ | ✅ | ✅ | 1,657 | 2,264 | 2,531 | 27% | 35% |
| 240 | 2412.20176 | econ | 7 | 4 | 0.925 | ✅ | ✅ | ✅ | 1,770 | 1,900 | 2,318 | 7% | 24% |
| 241 | 2412.20176 | econ | 10 | 5 | 0.766 | ✅ | ✅ | ✅ | 1,643 | 1,866 | 2,318 | 12% | 29% |
| 242 | 2412.20176 | econ | 10 | 5 | 0.983 | ✅ | ✅ | ✅ | 557 | 741 | 2,318 | 25% | 76% |
| 243 | 2412.20176 | econ | 9 | 5 | 0.963 | ✅ | ✅ | ✅ | 565 | 630 | 2,318 | 10% | 76% |
| 244 | 2412.20176 | econ | 10 | 5 | 0.777 | ✅ | ✅ | ✅ | 480 | 692 | 2,318 | 31% | 79% |
| 245 | 2412.20176 | econ | 14 | 7 | 0.502 | ✅ | ✅ | ❌ | 324 | 670 | 2,318 | 52% | 86% |
| 246 | 2412.20176 | econ | 8 | 4 | 0.951 | ✅ | ✅ | ✅ | 453 | 579 | 2,318 | 22% | 80% |
| 247 | 2412.20176 | econ | 10 | 5 | 0.892 | ✅ | ✅ | ✅ | 1,729 | 1,866 | 2,318 | 7% | 25% |
| 248 | 2412.20176 | econ | 10 | 5 | 0.842 | ✅ | ✅ | ✅ | 530 | 692 | 2,318 | 23% | 77% |
| 249 | 2412.20176 | econ | 8 | 4 | 0.936 | ✅ | ✅ | ✅ | 398 | 579 | 2,318 | 31% | 83% |
| 250 | 2412.20486 | cs | 9 | 5 | 0.874 | ✅ | ✅ | ✅ | 2,774 | 2,946 | 2,531 | 6% | -10% |
| 251 | 2412.20486 | cs | 14 | 7 | 0.796 | ✅ | ✅ | ✅ | 2,095 | 2,770 | 2,531 | 24% | 17% |
| 252 | 2412.20486 | cs | 11 | 6 | 0.778 | ✅ | ✅ | ✅ | 2,461 | 2,812 | 2,531 | 12% | 3% |
| 253 | 2412.20486 | cs | 16 | 8 | 0.572 | ✅ | ✅ | ❌ | 1,184 | 1,875 | 2,531 | 37% | 53% |
| 254 | 2412.20486 | cs | 14 | 7 | 0.576 | ✅ | ✅ | ❌ | 1,342 | 1,649 | 2,531 | 19% | 47% |
| 255 | 2412.20486 | cs | 9 | 5 | 0.634 | ✅ | ✅ | ❌ | 2,786 | 2,946 | 2,531 | 5% | -10% |
| 256 | 2412.20486 | cs | 9 | 5 | 0.938 | ✅ | ✅ | ✅ | 969 | 1,191 | 2,531 | 19% | 62% |
| 257 | 2412.20486 | cs | 14 | 7 | 0.949 | ✅ | ✅ | ✅ | 1,389 | 1,649 | 2,531 | 16% | 45% |
| 258 | 2412.20486 | cs | 12 | 6 | 0.962 | ✅ | ✅ | ✅ | 2,210 | 2,535 | 2,531 | 13% | 13% |
| 259 | 2412.20486 | cs | 14 | 8 | 0.984 | ✅ | ✅ | ✅ | 1,655 | 1,832 | 2,531 | 10% | 35% |
| 260 | 2412.20805 | eess | 17 | 9 | 0.000 | ❌ | ❌ | ❌ | 1,591 | 3,033 | 2,531 | 48% | 37% |
| 261 | 2412.20805 | eess | 17 | 9 | 0.611 | ✅ | ✅ | ❌ | 1,612 | 3,033 | 2,531 | 47% | 36% |
| 262 | 2412.20805 | eess | 17 | 9 | 0.634 | ✅ | ✅ | ❌ | 1,468 | 3,033 | 2,531 | 52% | 42% |
| 263 | 2412.20805 | eess | 25 | 13 | 0.445 | ✅ | ❌ | ❌ | 825 | 2,168 | 2,531 | 62% | 67% |
| 264 | 2412.20805 | eess | 25 | 13 | 0.757 | ✅ | ✅ | ✅ | 913 | 2,168 | 2,531 | 58% | 64% |
| 265 | 2412.20805 | eess | 16 | 8 | 0.719 | ✅ | ✅ | ✅ | 1,981 | 2,360 | 2,531 | 16% | 22% |
| 266 | 2412.20805 | eess | 16 | 8 | 0.384 | ✅ | ❌ | ❌ | 1,877 | 2,360 | 2,531 | 20% | 26% |
| 267 | 2412.20805 | eess | 11 | 6 | 0.954 | ✅ | ✅ | ✅ | 937 | 1,107 | 2,531 | 15% | 63% |
| 268 | 2412.20805 | eess | 17 | 9 | 0.892 | ✅ | ✅ | ✅ | 980 | 3,033 | 2,531 | 68% | 61% |
| 269 | 2501.00038 | eess | 16 | 9 | 0.859 | ✅ | ✅ | ✅ | 2,188 | 2,891 | 2,531 | 24% | 14% |
| 270 | 2501.00038 | eess | 20 | 10 | 0.813 | ✅ | ✅ | ✅ | 2,606 | 3,388 | 2,531 | 23% | -3% |
| 271 | 2501.00038 | eess | 20 | 10 | 0.790 | ✅ | ✅ | ✅ | 2,650 | 3,388 | 2,531 | 22% | -5% |
| 272 | 2501.00038 | eess | 16 | 8 | 0.789 | ✅ | ✅ | ✅ | 2,324 | 2,891 | 2,531 | 20% | 8% |
| 273 | 2501.00038 | eess | 20 | 10 | 0.598 | ✅ | ✅ | ❌ | 3,090 | 3,388 | 2,531 | 9% | -22% |
| 274 | 2501.00038 | eess | 18 | 9 | 0.519 | ✅ | ✅ | ❌ | 959 | 1,501 | 2,531 | 36% | 62% |
| 275 | 2501.00038 | eess | 16 | 8 | 0.898 | ✅ | ✅ | ✅ | 2,062 | 2,891 | 2,531 | 29% | 19% |
| 276 | 2501.00038 | eess | 20 | 10 | 0.909 | ✅ | ✅ | ✅ | 2,606 | 3,388 | 2,531 | 23% | -3% |
| 277 | 2501.03254 | cs | 2 | 1 | 0.366 | ✅ | ❌ | ❌ | 1,927 | 1,984 | 2,531 | 3% | 24% |
| 278 | 2501.03254 | cs | 4 | 3 | 0.903 | ✅ | ✅ | ✅ | 2,283 | 2,947 | 2,531 | 23% | 10% |
| 279 | 2501.03254 | cs | 3 | 2 | 0.432 | ✅ | ❌ | ❌ | 2,447 | 2,486 | 2,531 | 2% | 3% |
| 280 | 2501.03254 | cs | 2 | 1 | 0.470 | ✅ | ❌ | ❌ | 2,402 | 2,429 | 2,531 | 1% | 5% |
| 281 | 2501.03254 | cs | 3 | 2 | 0.991 | ✅ | ✅ | ✅ | 2,070 | 2,354 | 2,531 | 12% | 18% |
| 282 | 2501.03254 | cs | 1 | 1 | 0.418 | ✅ | ❌ | ❌ | 2,356 | 2,356 | 2,531 | 0% | 7% |
| 283 | 2501.03254 | cs | 9 | 6 | 0.202 | ❌ | ❌ | ❌ | 1,565 | 1,742 | 2,531 | 10% | 38% |
| 284 | 2501.03254 | cs | 3 | 2 | 0.938 | ✅ | ✅ | ✅ | 1,964 | 2,036 | 2,531 | 4% | 22% |
| 285 | 2501.03254 | cs | 3 | 2 | 0.967 | ✅ | ✅ | ✅ | 2,674 | 2,703 | 2,531 | 1% | -6% |
| 286 | 2501.03254 | cs | 5 | 3 | 0.976 | ✅ | ✅ | ✅ | 246 | 1,357 | 2,531 | 82% | 90% |
| 287 | 2504.06268 | cs | 5 | 3 | 0.952 | ✅ | ✅ | ✅ | 567 | 954 | 2,318 | 41% | 76% |
| 288 | 2504.06268 | cs | 6 | 4 | 0.836 | ✅ | ✅ | ✅ | 1,677 | 1,885 | 2,318 | 11% | 28% |
| 289 | 2504.06268 | cs | 8 | 4 | 0.882 | ✅ | ✅ | ✅ | 675 | 830 | 2,318 | 19% | 71% |
| 290 | 2504.06268 | cs | 5 | 4 | 0.908 | ✅ | ✅ | ✅ | 587 | 1,018 | 2,318 | 42% | 75% |
| 291 | 2504.06268 | cs | 6 | 3 | 0.872 | ✅ | ✅ | ✅ | 822 | 1,415 | 2,318 | 42% | 65% |
| 292 | 2504.06268 | cs | 8 | 4 | 0.873 | ✅ | ✅ | ✅ | 627 | 830 | 2,318 | 24% | 73% |
| 293 | 2504.06268 | cs | 5 | 3 | 0.945 | ✅ | ✅ | ✅ | 814 | 920 | 2,318 | 12% | 65% |
| 294 | 2504.06268 | cs | 6 | 3 | 0.966 | ✅ | ✅ | ✅ | 208 | 1,885 | 2,318 | 89% | 91% |
| 295 | 2504.06268 | cs | 11 | 6 | 0.919 | ✅ | ✅ | ✅ | 671 | 778 | 2,318 | 14% | 71% |
| 296 | 2504.06268 | cs | 5 | 3 | 0.000 | ❌ | ❌ | ❌ | 469 | 1,018 | 2,318 | 54% | 80% |
| 297 | 2412.05250 | math | 7 | 4 | 0.436 | ✅ | ❌ | ❌ | 300 | 783 | 2,531 | 62% | 88% |
| 298 | 2412.05250 | math | 6 | 3 | 0.366 | ✅ | ❌ | ❌ | 313 | 663 | 2,531 | 53% | 88% |
| 299 | 2412.05250 | math | 7 | 4 | 0.291 | ✅ | ❌ | ❌ | 236 | 637 | 2,531 | 63% | 91% |
| 300 | 2412.05250 | math | 11 | 6 | 0.568 | ✅ | ✅ | ❌ | 505 | 680 | 2,531 | 26% | 80% |
| 301 | 2412.05250 | math | 10 | 5 | 0.696 | ✅ | ✅ | ❌ | 221 | 617 | 2,531 | 64% | 91% |
| 302 | 2412.05250 | math | 7 | 4 | 0.417 | ✅ | ❌ | ❌ | 377 | 767 | 2,531 | 51% | 85% |
| 303 | 2412.05250 | math | 10 | 5 | 0.591 | ✅ | ✅ | ❌ | 454 | 810 | 2,531 | 44% | 82% |
| 304 | 2412.05250 | math | 10 | 5 | 0.375 | ✅ | ❌ | ❌ | 204 | 463 | 2,531 | 56% | 92% |
| 305 | 2412.05250 | math | 8 | 4 | 0.165 | ❌ | ❌ | ❌ | 336 | 710 | 2,531 | 53% | 87% |
| 306 | 2412.05250 | math | 15 | 8 | 0.616 | ✅ | ✅ | ❌ | 662 | 900 | 2,531 | 26% | 74% |
| 307 | 2412.06942 | math | 7 | 4 | 0.964 | ✅ | ✅ | ✅ | 617 | 734 | 2,316 | 16% | 73% |
| 308 | 2412.06942 | math | 7 | 4 | 0.967 | ✅ | ✅ | ✅ | 617 | 734 | 2,316 | 16% | 73% |
| 309 | 2412.06942 | math | 11 | 6 | 0.273 | ✅ | ❌ | ❌ | 498 | 891 | 2,316 | 44% | 78% |
| 310 | 2412.06942 | math | 11 | 6 | 0.740 | ✅ | ✅ | ✅ | 588 | 891 | 2,316 | 34% | 75% |
| 311 | 2412.06942 | math | 12 | 6 | 0.234 | ❌ | ❌ | ❌ | 691 | 962 | 2,316 | 28% | 70% |
| 312 | 2412.06942 | math | 7 | 4 | 0.561 | ✅ | ✅ | ❌ | 481 | 734 | 2,316 | 34% | 79% |
| 313 | 2412.06942 | math | 13 | 7 | 0.226 | ❌ | ❌ | ❌ | 474 | 695 | 2,316 | 32% | 80% |
| 314 | 2412.11897 | math | 20 | 11 | 0.968 | ✅ | ✅ | ✅ | 940 | 1,260 | 2,316 | 25% | 59% |
| 315 | 2412.11897 | math | 21 | 11 | 0.187 | ❌ | ❌ | ❌ | 758 | 1,218 | 2,316 | 38% | 67% |
| 316 | 2412.11897 | math | 10 | 5 | 0.975 | ✅ | ✅ | ✅ | 635 | 985 | 2,316 | 36% | 73% |
| 317 | 2412.11897 | math | 17 | 11 | 0.223 | ❌ | ❌ | ❌ | 1,033 | 1,390 | 2,316 | 26% | 55% |
| 318 | 2412.11897 | math | 10 | 5 | 0.902 | ✅ | ✅ | ✅ | 291 | 985 | 2,316 | 70% | 87% |
| 319 | 2412.11897 | math | 10 | 5 | 0.975 | ✅ | ✅ | ✅ | 623 | 985 | 2,316 | 37% | 73% |
| 320 | 2412.11897 | math | 18 | 9 | 0.114 | ❌ | ❌ | ❌ | 601 | 1,224 | 2,316 | 51% | 74% |
| 321 | 2412.11897 | math | 19 | 10 | 0.060 | ❌ | ❌ | ❌ | 702 | 1,157 | 2,316 | 39% | 70% |
| 322 | 2412.11897 | math | 16 | 8 | 0.183 | ❌ | ❌ | ❌ | 872 | 1,583 | 2,316 | 45% | 62% |
| 323 | 2412.11897 | math | 15 | 8 | 0.487 | ✅ | ❌ | ❌ | 1,021 | 1,539 | 2,316 | 34% | 56% |
| 324 | 2412.12319 | math | 17 | 10 | 0.257 | ✅ | ❌ | ❌ | 507 | 783 | 2,531 | 35% | 80% |
| 325 | 2412.12319 | math | 14 | 8 | 0.674 | ✅ | ✅ | ❌ | 609 | 1,160 | 2,531 | 48% | 76% |
| 326 | 2412.12319 | math | 14 | 7 | 0.119 | ❌ | ❌ | ❌ | 479 | 1,165 | 2,531 | 59% | 81% |
| 327 | 2412.12319 | math | 14 | 7 | 0.249 | ❌ | ❌ | ❌ | 649 | 1,165 | 2,531 | 44% | 74% |
| 328 | 2412.12319 | math | 12 | 6 | 0.182 | ❌ | ❌ | ❌ | 649 | 1,322 | 2,531 | 51% | 74% |
| 329 | 2412.12319 | math | 19 | 11 | 0.109 | ❌ | ❌ | ❌ | 468 | 889 | 2,531 | 47% | 82% |
| 330 | 2412.12319 | math | 18 | 9 | 0.126 | ❌ | ❌ | ❌ | 516 | 1,201 | 2,531 | 57% | 80% |
| 331 | 2412.12319 | math | 13 | 9 | 0.542 | ✅ | ✅ | ❌ | 1,019 | 1,317 | 2,531 | 23% | 60% |
| 332 | 2412.12319 | math | 17 | 10 | 0.280 | ✅ | ❌ | ❌ | 699 | 1,022 | 2,531 | 32% | 72% |
| 333 | 2412.12319 | math | 12 | 6 | 0.232 | ❌ | ❌ | ❌ | 498 | 1,001 | 2,531 | 50% | 80% |
| 334 | 2412.12372 | math | 23 | 13 | 0.144 | ❌ | ❌ | ❌ | 839 | 1,604 | 2,531 | 48% | 67% |
| 335 | 2412.12372 | math | 20 | 11 | 0.939 | ✅ | ✅ | ✅ | 1,182 | 1,651 | 2,531 | 28% | 53% |
| 336 | 2412.12372 | math | 20 | 11 | 0.348 | ✅ | ❌ | ❌ | 639 | 1,651 | 2,531 | 61% | 75% |
| 337 | 2412.12372 | math | 19 | 10 | 0.279 | ✅ | ❌ | ❌ | 626 | 1,587 | 2,531 | 61% | 75% |
| 338 | 2412.12372 | math | 22 | 12 | 0.166 | ❌ | ❌ | ❌ | 979 | 1,556 | 2,531 | 37% | 61% |
| 339 | 2412.12372 | math | 17 | 9 | 0.243 | ❌ | ❌ | ❌ | 1,009 | 1,692 | 2,531 | 40% | 60% |
| 340 | 2412.12372 | math | 24 | 12 | 0.135 | ❌ | ❌ | ❌ | 747 | 1,419 | 2,531 | 47% | 70% |
| 341 | 2412.12372 | math | 17 | 9 | 0.117 | ❌ | ❌ | ❌ | 838 | 1,692 | 2,531 | 50% | 67% |
| 342 | 2412.12372 | math | 16 | 8 | 0.477 | ✅ | ❌ | ❌ | 1,023 | 1,522 | 2,531 | 33% | 60% |
| 343 | 2412.12372 | math | 20 | 11 | 0.960 | ✅ | ✅ | ✅ | 1,129 | 1,452 | 2,531 | 22% | 55% |
| 344 | 2412.12446 | math | 11 | 6 | 0.196 | ❌ | ❌ | ❌ | 1,034 | 1,587 | 2,316 | 35% | 55% |
| 345 | 2412.12446 | math | 11 | 6 | 0.690 | ✅ | ✅ | ❌ | 1,789 | 2,356 | 2,316 | 24% | 23% |
| 346 | 2412.12446 | math | 13 | 7 | 0.246 | ❌ | ❌ | ❌ | 723 | 1,447 | 2,316 | 50% | 69% |
| 347 | 2412.12446 | math | 12 | 6 | 0.925 | ✅ | ✅ | ✅ | 1,138 | 1,825 | 2,316 | 38% | 51% |
| 348 | 2412.12446 | math | 12 | 6 | 0.374 | ✅ | ❌ | ❌ | 988 | 1,775 | 2,316 | 44% | 57% |
| 349 | 2412.12446 | math | 5 | 3 | 0.442 | ✅ | ❌ | ❌ | 1,256 | 1,384 | 2,316 | 9% | 46% |
| 350 | 2412.12446 | math | 13 | 7 | 0.637 | ✅ | ✅ | ❌ | 866 | 1,447 | 2,316 | 40% | 63% |
| 351 | 2412.12446 | math | 12 | 7 | 0.630 | ✅ | ✅ | ❌ | 1,117 | 1,825 | 2,316 | 39% | 52% |
| 352 | 2412.12446 | math | 9 | 5 | 0.758 | ✅ | ✅ | ✅ | 1,298 | 1,620 | 2,316 | 20% | 44% |
| 353 | 2412.12446 | math | 10 | 5 | 0.956 | ✅ | ✅ | ✅ | 1,026 | 1,778 | 2,316 | 42% | 56% |
| 354 | 2412.17167 | math | 21 | 12 | 0.186 | ❌ | ❌ | ❌ | 685 | 1,065 | 2,316 | 36% | 70% |
| 355 | 2412.17167 | math | 20 | 10 | 0.204 | ❌ | ❌ | ❌ | 1,086 | 3,515 | 2,316 | 69% | 53% |
| 356 | 2412.17167 | math | 20 | 11 | 0.926 | ✅ | ✅ | ✅ | 515 | 598 | 2,316 | 14% | 78% |
| 357 | 2412.17167 | math | 25 | 13 | 0.183 | ❌ | ❌ | ❌ | 808 | 1,268 | 2,316 | 36% | 65% |
| 358 | 2412.17167 | math | 23 | 12 | 0.500 | ✅ | ✅ | ❌ | 590 | 1,083 | 2,316 | 46% | 75% |
| 359 | 2412.17167 | math | 20 | 10 | 0.168 | ❌ | ❌ | ❌ | 3,135 | 3,515 | 2,316 | 11% | -35% |
| 360 | 2412.17167 | math | 21 | 11 | 0.928 | ✅ | ✅ | ✅ | 645 | 1,065 | 2,316 | 39% | 72% |
| 361 | 2412.17167 | math | 23 | 13 | 0.065 | ❌ | ❌ | ❌ | 755 | 1,083 | 2,316 | 30% | 67% |
| 362 | 2412.17167 | math | 19 | 10 | 0.361 | ✅ | ❌ | ❌ | 564 | 1,122 | 2,316 | 50% | 76% |
| 363 | 2412.17167 | math | 19 | 10 | 0.171 | ❌ | ❌ | ❌ | 654 | 1,122 | 2,316 | 42% | 72% |
| 364 | 2412.20318 | math | 17 | 9 | 0.304 | ✅ | ❌ | ❌ | 995 | 1,826 | 2,531 | 46% | 61% |
| 365 | 2412.20966 | math | 16 | 8 | 0.275 | ✅ | ❌ | ❌ | 689 | 1,102 | 2,531 | 37% | 73% |
| 366 | 2412.20966 | math | 14 | 7 | 0.690 | ✅ | ✅ | ❌ | 614 | 984 | 2,531 | 38% | 76% |
| 367 | 2412.20966 | math | 14 | 7 | 0.283 | ✅ | ❌ | ❌ | 668 | 1,154 | 2,531 | 42% | 74% |
| 368 | 2412.20966 | math | 10 | 5 | 0.937 | ✅ | ✅ | ✅ | 508 | 1,062 | 2,531 | 52% | 80% |
| 369 | 2412.20966 | math | 15 | 8 | 0.376 | ✅ | ❌ | ❌ | 705 | 991 | 2,531 | 29% | 72% |
| 370 | 2412.20966 | math | 11 | 6 | 0.653 | ✅ | ✅ | ❌ | 886 | 1,207 | 2,531 | 27% | 65% |
| 371 | 2412.20966 | math | 12 | 7 | 0.316 | ✅ | ❌ | ❌ | 820 | 1,158 | 2,531 | 29% | 68% |
| 372 | 2412.20966 | math | 11 | 6 | 0.405 | ✅ | ❌ | ❌ | 433 | 1,207 | 2,531 | 64% | 83% |
| 373 | 2412.20966 | math | 16 | 8 | 0.133 | ❌ | ❌ | ❌ | 532 | 984 | 2,531 | 46% | 79% |
| 374 | 2412.20966 | math | 16 | 8 | 0.254 | ✅ | ❌ | ❌ | 504 | 984 | 2,531 | 49% | 80% |
| 375 | 2501.03236 | math | 15 | 8 | 0.174 | ❌ | ❌ | ❌ | 365 | 610 | 2,531 | 40% | 86% |
| 376 | 2501.03236 | math | 17 | 9 | 0.188 | ❌ | ❌ | ❌ | 591 | 843 | 2,531 | 30% | 77% |
| 377 | 2501.03236 | math | 13 | 7 | 0.193 | ❌ | ❌ | ❌ | 387 | 706 | 2,531 | 45% | 85% |
| 378 | 2501.03236 | math | 16 | 8 | 0.074 | ❌ | ❌ | ❌ | 304 | 556 | 2,531 | 45% | 88% |
| 379 | 2501.03236 | math | 17 | 9 | 0.380 | ✅ | ❌ | ❌ | 303 | 843 | 2,531 | 64% | 88% |
| 380 | 2501.03236 | math | 9 | 5 | 0.214 | ❌ | ❌ | ❌ | 361 | 595 | 2,531 | 39% | 86% |
| 381 | 2409.18430 | physics | 5 | 3 | 0.630 | ✅ | ✅ | ❌ | 714 | 773 | 2,316 | 8% | 69% |
| 382 | 2409.18430 | physics | 6 | 3 | 0.711 | ✅ | ✅ | ✅ | 734 | 1,077 | 2,316 | 32% | 68% |
| 383 | 2409.18430 | physics | 2 | 1 | 0.497 | ✅ | ❌ | ❌ | 2,283 | 2,582 | 2,316 | 12% | 1% |
| 384 | 2409.18430 | physics | 3 | 2 | 0.954 | ✅ | ✅ | ✅ | 2,655 | 2,664 | 2,316 | 0% | -15% |
| 385 | 2409.18430 | physics | 5 | 3 | 0.966 | ✅ | ✅ | ✅ | 718 | 731 | 2,316 | 2% | 69% |
| 386 | 2409.18430 | physics | 8 | 5 | 0.970 | ✅ | ✅ | ✅ | 661 | 691 | 2,316 | 4% | 71% |
| 387 | 2409.18430 | physics | 4 | 2 | 0.984 | ✅ | ✅ | ✅ | 681 | 800 | 2,316 | 15% | 71% |
| 388 | 2409.18430 | physics | 3 | 2 | 0.993 | ✅ | ✅ | ✅ | 879 | 895 | 2,316 | 2% | 62% |
| 389 | 2409.18430 | physics | 3 | 2 | 0.989 | ✅ | ✅ | ✅ | 842 | 850 | 2,316 | 1% | 64% |
| 390 | 2409.18430 | physics | 2 | 1 | 0.000 | ❌ | ❌ | ❌ | 2,283 | 2,582 | 2,316 | 12% | 1% |
| 391 | 2410.23529 | physics | 4 | 2 | 0.852 | ✅ | ✅ | ✅ | 3,799 | 3,830 | 2,531 | 1% | -50% |
| 392 | 2410.23529 | physics | 4 | 2 | 0.983 | ✅ | ✅ | ✅ | 331 | 656 | 2,531 | 50% | 87% |
| 393 | 2410.23529 | physics | 3 | 2 | 0.990 | ✅ | ✅ | ✅ | 844 | 849 | 2,531 | 1% | 67% |
| 394 | 2410.23529 | physics | 4 | 2 | 0.980 | ✅ | ✅ | ✅ | 469 | 943 | 2,531 | 50% | 81% |
| 395 | 2410.23529 | physics | 4 | 3 | 0.968 | ✅ | ✅ | ✅ | 606 | 838 | 2,531 | 28% | 76% |
| 396 | 2410.23529 | physics | 3 | 2 | 0.972 | ✅ | ✅ | ✅ | 603 | 609 | 2,531 | 1% | 76% |
| 397 | 2410.23529 | physics | 4 | 2 | 0.974 | ✅ | ✅ | ✅ | 472 | 838 | 2,531 | 44% | 81% |
| 398 | 2410.23529 | physics | 4 | 2 | 0.947 | ✅ | ✅ | ✅ | 496 | 838 | 2,531 | 41% | 80% |
| 399 | 2410.23529 | physics | 2 | 1 | 0.973 | ✅ | ✅ | ✅ | 178 | 186 | 2,531 | 4% | 93% |
| 400 | 2410.23529 | physics | 6 | 3 | 0.598 | ✅ | ✅ | ❌ | 769 | 968 | 2,531 | 21% | 70% |
| 401 | 2411.15169 | physics | 9 | 5 | 0.603 | ✅ | ✅ | ❌ | 1,701 | 2,120 | 2,531 | 20% | 33% |
| 402 | 2411.15169 | physics | 9 | 5 | 0.315 | ✅ | ❌ | ❌ | 1,028 | 2,211 | 2,531 | 54% | 59% |
| 403 | 2411.15169 | physics | 12 | 6 | 0.631 | ✅ | ✅ | ❌ | 1,445 | 1,844 | 2,531 | 22% | 43% |
| 404 | 2411.15169 | physics | 6 | 3 | 0.592 | ✅ | ✅ | ❌ | 1,491 | 1,784 | 2,531 | 16% | 41% |
| 405 | 2411.15169 | physics | 7 | 4 | 0.587 | ✅ | ✅ | ❌ | 1,480 | 1,610 | 2,531 | 8% | 42% |
| 406 | 2411.15169 | physics | 9 | 5 | 0.869 | ✅ | ✅ | ✅ | 1,766 | 2,120 | 2,531 | 17% | 30% |
| 407 | 2411.15169 | physics | 9 | 5 | 0.877 | ✅ | ✅ | ✅ | 1,896 | 2,120 | 2,531 | 11% | 25% |
| 408 | 2411.15169 | physics | 11 | 6 | 0.145 | ❌ | ❌ | ❌ | 1,590 | 2,357 | 2,531 | 33% | 37% |
| 409 | 2411.15169 | physics | 16 | 8 | 0.221 | ❌ | ❌ | ❌ | 673 | 1,382 | 2,531 | 51% | 73% |
| 410 | 2411.15169 | physics | 6 | 3 | 0.935 | ✅ | ✅ | ✅ | 1,643 | 1,784 | 2,531 | 8% | 35% |
| 411 | 2412.10069 | physics | 4 | 3 | 0.659 | ✅ | ✅ | ❌ | 2,331 | 2,499 | 2,531 | 7% | 8% |
| 412 | 2412.10069 | physics | 4 | 2 | 0.000 | ❌ | ❌ | ❌ | 1,852 | 3,233 | 2,531 | 43% | 27% |
| 413 | 2412.10069 | physics | 4 | 2 | 0.548 | ✅ | ✅ | ❌ | 2,613 | 2,799 | 2,531 | 7% | -3% |
| 414 | 2412.10069 | physics | 8 | 4 | 0.361 | ✅ | ❌ | ❌ | 302 | 632 | 2,531 | 52% | 88% |
| 415 | 2412.10069 | physics | 3 | 2 | 0.958 | ✅ | ✅ | ✅ | 262 | 2,888 | 2,531 | 91% | 90% |
| 416 | 2412.10069 | physics | 6 | 3 | 0.962 | ✅ | ✅ | ✅ | 454 | 492 | 2,531 | 8% | 82% |
| 417 | 2412.10069 | physics | 5 | 3 | 0.793 | ✅ | ✅ | ✅ | 2,769 | 2,904 | 2,531 | 5% | -9% |
| 418 | 2412.10069 | physics | 5 | 3 | 0.832 | ✅ | ✅ | ✅ | 202 | 517 | 2,531 | 61% | 92% |
| 419 | 2412.10069 | physics | 8 | 4 | 0.899 | ✅ | ✅ | ✅ | 315 | 632 | 2,531 | 50% | 88% |
| 420 | 2412.10069 | physics | 4 | 2 | 0.767 | ✅ | ✅ | ✅ | 473 | 559 | 2,531 | 15% | 81% |
| 421 | 2412.14319 | physics | 8 | 4 | 0.939 | ✅ | ✅ | ✅ | 706 | 1,169 | 2,531 | 40% | 72% |
| 422 | 2412.14319 | physics | 8 | 4 | 0.157 | ❌ | ❌ | ❌ | 593 | 1,169 | 2,531 | 49% | 77% |
| 423 | 2412.14319 | physics | 12 | 6 | 0.944 | ✅ | ✅ | ✅ | 327 | 572 | 2,531 | 43% | 87% |
| 424 | 2412.14319 | physics | 8 | 4 | 0.962 | ✅ | ✅ | ✅ | 780 | 962 | 2,531 | 19% | 69% |
| 425 | 2412.14319 | physics | 9 | 5 | 0.564 | ✅ | ✅ | ❌ | 1,028 | 1,284 | 2,531 | 20% | 59% |
| 426 | 2412.14319 | physics | 13 | 8 | 0.143 | ❌ | ❌ | ❌ | 630 | 945 | 2,531 | 33% | 75% |
| 427 | 2412.14319 | physics | 12 | 6 | 0.401 | ✅ | ❌ | ❌ | 266 | 572 | 2,531 | 53% | 89% |
| 428 | 2412.14319 | physics | 9 | 6 | 0.326 | ✅ | ❌ | ❌ | 1,061 | 1,284 | 2,531 | 17% | 58% |
| 429 | 2412.14319 | physics | 19 | 10 | 0.082 | ❌ | ❌ | ❌ | 751 | 1,134 | 2,531 | 34% | 70% |
| 430 | 2412.14319 | physics | 12 | 6 | 0.230 | ❌ | ❌ | ❌ | 365 | 572 | 2,531 | 36% | 86% |
| 431 | 2412.14976 | physics | 10 | 5 | 0.598 | ✅ | ✅ | ❌ | 2,283 | 2,603 | 2,531 | 12% | 10% |
| 432 | 2412.14976 | physics | 6 | 3 | 0.482 | ✅ | ❌ | ❌ | 2,066 | 2,435 | 2,531 | 15% | 18% |
| 433 | 2412.14976 | physics | 8 | 4 | 0.628 | ✅ | ✅ | ❌ | 2,120 | 2,456 | 2,531 | 14% | 16% |
| 434 | 2412.14976 | physics | 13 | 7 | 0.000 | ❌ | ❌ | ❌ | 1,899 | 2,558 | 2,531 | 26% | 25% |
| 435 | 2412.14976 | physics | 12 | 6 | 0.674 | ✅ | ✅ | ❌ | 1,714 | 2,179 | 2,531 | 21% | 32% |
| 436 | 2412.14976 | physics | 6 | 3 | 0.528 | ✅ | ✅ | ❌ | 1,872 | 2,288 | 2,531 | 18% | 26% |
| 437 | 2412.14976 | physics | 14 | 7 | 0.668 | ✅ | ✅ | ❌ | 2,526 | 2,787 | 2,531 | 9% | 0% |
| 438 | 2412.14976 | physics | 6 | 3 | 0.376 | ✅ | ❌ | ❌ | 2,726 | 3,167 | 2,531 | 14% | -8% |
| 439 | 2412.14976 | physics | 11 | 6 | 0.585 | ✅ | ✅ | ❌ | 2,515 | 2,927 | 2,531 | 14% | 1% |
| 440 | 2412.14976 | physics | 10 | 5 | 0.604 | ✅ | ✅ | ❌ | 731 | 1,088 | 2,531 | 33% | 71% |
| 441 | 2412.16030 | physics | 22 | 12 | 0.640 | ✅ | ✅ | ❌ | 2,720 | 3,518 | 2,531 | 23% | -7% |
| 442 | 2412.16030 | physics | 10 | 5 | 0.777 | ✅ | ✅ | ✅ | 684 | 1,436 | 2,531 | 52% | 73% |
| 443 | 2412.16030 | physics | 22 | 11 | 0.604 | ✅ | ✅ | ❌ | 2,760 | 3,518 | 2,531 | 22% | -9% |
| 444 | 2412.16030 | physics | 10 | 5 | 0.841 | ✅ | ✅ | ✅ | 783 | 1,436 | 2,531 | 45% | 69% |
| 445 | 2412.16030 | physics | 10 | 5 | 0.828 | ✅ | ✅ | ✅ | 616 | 1,436 | 2,531 | 57% | 76% |
| 446 | 2412.16030 | physics | 18 | 9 | 0.195 | ❌ | ❌ | ❌ | 931 | 1,518 | 2,531 | 39% | 63% |
| 447 | 2412.16030 | physics | 22 | 11 | 0.206 | ❌ | ❌ | ❌ | 2,005 | 3,518 | 2,531 | 43% | 21% |
| 448 | 2412.16030 | physics | 10 | 5 | 0.745 | ✅ | ✅ | ✅ | 846 | 1,436 | 2,531 | 41% | 67% |
| 449 | 2412.16030 | physics | 28 | 14 | 0.146 | ❌ | ❌ | ❌ | 1,150 | 1,922 | 2,531 | 40% | 55% |
| 450 | 2412.16030 | physics | 10 | 5 | 0.789 | ✅ | ✅ | ✅ | 1,096 | 1,436 | 2,531 | 24% | 57% |
| 451 | 2412.17161 | physics | 8 | 4 | 0.596 | ✅ | ✅ | ❌ | 1,731 | 2,308 | 2,531 | 25% | 32% |
| 452 | 2412.17161 | physics | 12 | 6 | 0.658 | ✅ | ✅ | ❌ | 1,903 | 2,351 | 2,531 | 19% | 25% |
| 453 | 2412.17161 | physics | 12 | 6 | 0.900 | ✅ | ✅ | ✅ | 1,823 | 2,351 | 2,531 | 22% | 28% |
| 454 | 2412.17161 | physics | 8 | 4 | 0.972 | ✅ | ✅ | ✅ | 1,639 | 2,308 | 2,531 | 29% | 35% |
| 455 | 2412.17161 | physics | 19 | 10 | 0.307 | ✅ | ❌ | ❌ | 806 | 1,038 | 2,531 | 22% | 68% |
| 456 | 2412.17161 | physics | 19 | 10 | 0.461 | ✅ | ❌ | ❌ | 855 | 1,038 | 2,531 | 18% | 66% |
| 457 | 2412.17161 | physics | 12 | 6 | 0.956 | ✅ | ✅ | ✅ | 1,817 | 2,351 | 2,531 | 23% | 28% |
| 458 | 2412.17161 | physics | 11 | 6 | 0.248 | ❌ | ❌ | ❌ | 1,027 | 1,354 | 2,531 | 24% | 59% |
| 459 | 2412.17161 | physics | 8 | 4 | 0.987 | ✅ | ✅ | ✅ | 1,781 | 2,308 | 2,531 | 23% | 30% |
| 460 | 2412.17161 | physics | 8 | 4 | 0.969 | ✅ | ✅ | ✅ | 618 | 1,097 | 2,531 | 44% | 76% |
| 461 | 2501.00176 | physics | 8 | 4 | 0.567 | ✅ | ✅ | ❌ | 2,313 | 3,077 | 2,531 | 25% | 9% |
| 462 | 2501.00176 | physics | 7 | 4 | 0.529 | ✅ | ✅ | ❌ | 3,360 | 3,931 | 2,531 | 15% | -33% |
| 463 | 2501.00176 | physics | 7 | 4 | 0.708 | ✅ | ✅ | ✅ | 3,273 | 3,931 | 2,531 | 17% | -29% |
| 464 | 2501.00176 | physics | 6 | 3 | 0.669 | ✅ | ✅ | ❌ | 3,079 | 3,172 | 2,531 | 3% | -22% |
| 465 | 2501.00176 | physics | 8 | 5 | 0.853 | ✅ | ✅ | ✅ | 2,291 | 2,650 | 2,531 | 14% | 9% |
| 466 | 2501.00176 | physics | 8 | 4 | 0.818 | ✅ | ✅ | ✅ | 2,772 | 3,492 | 2,531 | 21% | -10% |
| 467 | 2501.00176 | physics | 10 | 5 | 0.616 | ✅ | ✅ | ❌ | 3,611 | 4,122 | 2,531 | 12% | -43% |
| 468 | 2501.00176 | physics | 8 | 4 | 0.908 | ✅ | ✅ | ✅ | 2,133 | 2,534 | 2,531 | 16% | 16% |
| 469 | 2501.00176 | physics | 10 | 5 | 0.521 | ✅ | ✅ | ❌ | 990 | 1,691 | 2,531 | 41% | 61% |
| 470 | 2501.00176 | physics | 6 | 3 | 0.722 | ✅ | ✅ | ✅ | 2,755 | 3,172 | 2,531 | 13% | -9% |
| 471 | 2501.00475 | physics | 24 | 12 | 0.495 | ✅ | ❌ | ❌ | 870 | 1,506 | 2,531 | 42% | 66% |
| 472 | 2501.00475 | physics | 25 | 13 | 0.833 | ✅ | ✅ | ✅ | 2,127 | 2,663 | 2,531 | 20% | 16% |
| 473 | 2501.00475 | physics | 17 | 9 | 0.848 | ✅ | ✅ | ✅ | 1,910 | 2,180 | 2,531 | 12% | 25% |
| 474 | 2501.00475 | physics | 9 | 5 | 0.257 | ✅ | ❌ | ❌ | 1,861 | 2,424 | 2,531 | 23% | 26% |
| 475 | 2501.00475 | physics | 10 | 5 | 0.357 | ✅ | ❌ | ❌ | 723 | 1,214 | 2,531 | 40% | 71% |
| 476 | 2501.00475 | physics | 12 | 6 | 0.925 | ✅ | ✅ | ✅ | 2,417 | 2,842 | 2,531 | 15% | 5% |
| 477 | 2501.00475 | physics | 24 | 12 | 0.420 | ✅ | ❌ | ❌ | 1,190 | 1,815 | 2,531 | 34% | 53% |
| 478 | 2501.00475 | physics | 9 | 5 | 0.531 | ✅ | ✅ | ❌ | 2,122 | 2,424 | 2,531 | 12% | 16% |
| 479 | 2501.00475 | physics | 24 | 12 | 0.212 | ❌ | ❌ | ❌ | 1,127 | 1,815 | 2,531 | 38% | 55% |
| 480 | 2501.00475 | physics | 24 | 13 | 0.106 | ❌ | ❌ | ❌ | 1,177 | 1,815 | 2,531 | 35% | 53% |
| 481 | 2403.03335 | q-bio | 4 | 3 | 0.959 | ✅ | ✅ | ✅ | 2,135 | 2,244 | 2,531 | 5% | 16% |
| 482 | 2403.03335 | q-bio | 2 | 1 | 0.967 | ✅ | ✅ | ✅ | 108 | 389 | 2,531 | 72% | 96% |
| 483 | 2403.03335 | q-bio | 3 | 2 | 0.989 | ✅ | ✅ | ✅ | 391 | 393 | 2,531 | 1% | 85% |
| 484 | 2403.03335 | q-bio | 2 | 1 | 0.000 | ❌ | ❌ | ❌ | 182 | 371 | 2,531 | 51% | 93% |
| 485 | 2403.03335 | q-bio | 3 | 2 | 0.980 | ✅ | ✅ | ✅ | 332 | 371 | 2,531 | 11% | 87% |
| 486 | 2403.03335 | q-bio | 2 | 1 | 0.987 | ✅ | ✅ | ✅ | 201 | 354 | 2,531 | 43% | 92% |
| 487 | 2403.03335 | q-bio | 2 | 1 | 0.000 | ❌ | ❌ | ❌ | 312 | 436 | 2,531 | 28% | 88% |
| 488 | 2403.03335 | q-bio | 3 | 2 | 0.951 | ✅ | ✅ | ✅ | 378 | 385 | 2,531 | 2% | 85% |
| 489 | 2403.03335 | q-bio | 4 | 2 | 0.988 | ✅ | ✅ | ✅ | 355 | 394 | 2,531 | 10% | 86% |
| 490 | 2403.03335 | q-bio | 3 | 2 | 0.000 | ❌ | ❌ | ❌ | 340 | 371 | 2,531 | 8% | 87% |
| 491 | 2404.05865 | q-bio | 4 | 2 | 0.857 | ✅ | ✅ | ✅ | 3,812 | 3,868 | 2,531 | 1% | -51% |
| 492 | 2404.05865 | q-bio | 4 | 2 | 0.000 | ❌ | ❌ | ❌ | 1,932 | 2,454 | 2,531 | 21% | 24% |
| 493 | 2404.05865 | q-bio | 5 | 3 | 0.818 | ✅ | ✅ | ✅ | 4,003 | 4,059 | 2,531 | 1% | -58% |
| 494 | 2405.17578 | q-bio | 7 | 4 | 0.377 | ✅ | ❌ | ❌ | 1,921 | 2,013 | 2,531 | 5% | 24% |
| 495 | 2405.17578 | q-bio | 7 | 5 | 0.869 | ✅ | ✅ | ✅ | 1,929 | 2,013 | 2,531 | 4% | 24% |
| 496 | 2409.05340 | q-bio | 8 | 4 | 0.444 | ✅ | ❌ | ❌ | 584 | 902 | 2,531 | 35% | 77% |
| 497 | 2409.05340 | q-bio | 6 | 3 | 0.291 | ✅ | ❌ | ❌ | 695 | 1,441 | 2,531 | 52% | 73% |
| 498 | 2409.05340 | q-bio | 17 | 10 | 0.491 | ✅ | ❌ | ❌ | 670 | 1,076 | 2,531 | 38% | 74% |
| 499 | 2409.05340 | q-bio | 8 | 4 | 0.481 | ✅ | ❌ | ❌ | 652 | 902 | 2,531 | 28% | 74% |
| 500 | 2410.10919 | q-bio | 5 | 3 | 0.660 | ✅ | ✅ | ❌ | 3,374 | 3,585 | 2,316 | 6% | -46% |
| 501 | 2410.10919 | q-bio | 5 | 3 | 0.614 | ✅ | ✅ | ❌ | 2,391 | 2,637 | 2,316 | 9% | -3% |
| 502 | 2410.10919 | q-bio | 8 | 4 | 0.746 | ✅ | ✅ | ✅ | 1,637 | 1,960 | 2,316 | 16% | 29% |
| 503 | 2410.10919 | q-bio | 8 | 4 | 0.739 | ✅ | ✅ | ✅ | 1,881 | 2,196 | 2,316 | 14% | 19% |
| 504 | 2410.10919 | q-bio | 5 | 3 | 0.603 | ✅ | ✅ | ❌ | 3,561 | 3,792 | 2,316 | 6% | -54% |
| 505 | 2410.10919 | q-bio | 8 | 4 | 0.574 | ✅ | ✅ | ❌ | 2,595 | 2,737 | 2,316 | 5% | -12% |
| 506 | 2410.10919 | q-bio | 10 | 5 | 0.939 | ✅ | ✅ | ✅ | 501 | 632 | 2,316 | 21% | 78% |
| 507 | 2410.10919 | q-bio | 5 | 3 | 0.946 | ✅ | ✅ | ✅ | 3,592 | 3,792 | 2,316 | 5% | -55% |
| 508 | 2410.10919 | q-bio | 8 | 4 | 0.940 | ✅ | ✅ | ✅ | 2,077 | 2,196 | 2,316 | 5% | 10% |
| 509 | 2410.10919 | q-bio | 8 | 4 | 0.673 | ✅ | ✅ | ❌ | 2,201 | 2,361 | 2,316 | 7% | 5% |
| 510 | 2411.12087 | q-bio | 7 | 4 | 0.410 | ✅ | ❌ | ❌ | 370 | 879 | 2,531 | 58% | 85% |
| 511 | 2411.12087 | q-bio | 8 | 5 | 0.858 | ✅ | ✅ | ✅ | 557 | 878 | 2,531 | 37% | 78% |
| 512 | 2411.12087 | q-bio | 10 | 5 | 0.698 | ✅ | ✅ | ❌ | 1,496 | 1,741 | 2,531 | 14% | 41% |
| 513 | 2411.12087 | q-bio | 10 | 6 | 0.791 | ✅ | ✅ | ✅ | 566 | 788 | 2,531 | 28% | 78% |
| 514 | 2411.12087 | q-bio | 9 | 5 | 0.809 | ✅ | ✅ | ✅ | 301 | 1,061 | 2,531 | 72% | 88% |
| 515 | 2411.12087 | q-bio | 5 | 3 | 0.878 | ✅ | ✅ | ✅ | 2,488 | 2,520 | 2,531 | 1% | 2% |
| 516 | 2411.12087 | q-bio | 6 | 3 | 0.842 | ✅ | ✅ | ✅ | 1,738 | 1,935 | 2,531 | 10% | 31% |
| 517 | 2411.12087 | q-bio | 10 | 5 | 0.739 | ✅ | ✅ | ✅ | 454 | 788 | 2,531 | 42% | 82% |
| 518 | 2411.12087 | q-bio | 9 | 5 | 0.727 | ✅ | ✅ | ✅ | 1,007 | 1,199 | 2,531 | 16% | 60% |
| 519 | 2411.12087 | q-bio | 6 | 3 | 0.958 | ✅ | ✅ | ✅ | 1,848 | 1,935 | 2,531 | 4% | 27% |
| 520 | 2411.12370 | q-bio | 7 | 4 | 0.545 | ✅ | ✅ | ❌ | 688 | 840 | 2,316 | 18% | 70% |
| 521 | 2411.12370 | q-bio | 6 | 3 | 0.487 | ✅ | ❌ | ❌ | 744 | 886 | 2,316 | 16% | 68% |
| 522 | 2411.12370 | q-bio | 6 | 3 | 0.949 | ✅ | ✅ | ✅ | 2,934 | 3,052 | 2,316 | 4% | -27% |
| 523 | 2411.12370 | q-bio | 7 | 4 | 0.464 | ✅ | ❌ | ❌ | 622 | 952 | 2,316 | 35% | 73% |
| 524 | 2411.12370 | q-bio | 5 | 3 | 0.931 | ✅ | ✅ | ✅ | 672 | 937 | 2,316 | 28% | 71% |
| 525 | 2411.12370 | q-bio | 4 | 2 | 0.969 | ✅ | ✅ | ✅ | 557 | 710 | 2,316 | 22% | 76% |
| 526 | 2411.12370 | q-bio | 7 | 4 | 0.517 | ✅ | ✅ | ❌ | 526 | 811 | 2,316 | 35% | 77% |
| 527 | 2411.12370 | q-bio | 7 | 4 | 0.602 | ✅ | ✅ | ❌ | 519 | 840 | 2,316 | 38% | 78% |
| 528 | 2411.12370 | q-bio | 6 | 3 | 0.549 | ✅ | ✅ | ❌ | 240 | 3,052 | 2,316 | 92% | 90% |
| 529 | 2411.14726 | q-bio | 12 | 6 | 0.429 | ✅ | ❌ | ❌ | 2,108 | 2,220 | 2,531 | 5% | 17% |
| 530 | 2411.14726 | q-bio | 12 | 6 | 0.473 | ✅ | ❌ | ❌ | 2,071 | 2,220 | 2,531 | 7% | 18% |
| 531 | 2411.14726 | q-bio | 9 | 5 | 0.891 | ✅ | ✅ | ✅ | 1,355 | 1,424 | 2,531 | 5% | 46% |
| 532 | 2411.14726 | q-bio | 15 | 8 | 0.176 | ❌ | ❌ | ❌ | 426 | 1,673 | 2,531 | 75% | 83% |
| 533 | 2411.14726 | q-bio | 7 | 4 | 0.943 | ✅ | ✅ | ✅ | 563 | 587 | 2,531 | 4% | 78% |
| 534 | 2411.14726 | q-bio | 12 | 6 | 0.905 | ✅ | ✅ | ✅ | 1,657 | 2,220 | 2,531 | 25% | 35% |
| 535 | 2411.14726 | q-bio | 15 | 8 | 0.491 | ✅ | ❌ | ❌ | 1,480 | 1,673 | 2,531 | 12% | 42% |
| 536 | 2411.14726 | q-bio | 15 | 8 | 0.821 | ✅ | ✅ | ✅ | 1,463 | 1,673 | 2,531 | 13% | 42% |
| 537 | 2411.14726 | q-bio | 15 | 8 | 0.838 | ✅ | ✅ | ✅ | 1,471 | 1,673 | 2,531 | 12% | 42% |
| 538 | 2411.14726 | q-bio | 7 | 4 | 0.956 | ✅ | ✅ | ✅ | 563 | 587 | 2,531 | 4% | 78% |
| 539 | 2411.16084 | q-bio | 7 | 4 | 0.828 | ✅ | ✅ | ✅ | 1,473 | 1,705 | 2,531 | 14% | 42% |
| 540 | 2411.16084 | q-bio | 9 | 5 | 0.971 | ✅ | ✅ | ✅ | 629 | 765 | 2,531 | 18% | 75% |
| 541 | 2411.16084 | q-bio | 5 | 3 | 0.961 | ✅ | ✅ | ✅ | 339 | 711 | 2,531 | 52% | 87% |
| 542 | 2411.16084 | q-bio | 8 | 4 | 0.350 | ✅ | ❌ | ❌ | 867 | 1,019 | 2,531 | 15% | 66% |
| 543 | 2411.16084 | q-bio | 7 | 4 | 0.787 | ✅ | ✅ | ✅ | 417 | 435 | 2,531 | 4% | 84% |
| 544 | 2411.16084 | q-bio | 9 | 5 | 0.912 | ✅ | ✅ | ✅ | 381 | 732 | 2,531 | 48% | 85% |
| 545 | 2411.16084 | q-bio | 9 | 5 | 0.942 | ✅ | ✅ | ✅ | 410 | 732 | 2,531 | 44% | 84% |
| 546 | 2411.16084 | q-bio | 9 | 5 | 0.490 | ✅ | ❌ | ❌ | 632 | 765 | 2,531 | 17% | 75% |
| 547 | 2411.16084 | q-bio | 5 | 3 | 0.967 | ✅ | ✅ | ✅ | 549 | 711 | 2,531 | 23% | 78% |
| 548 | 2411.16084 | q-bio | 5 | 3 | 0.957 | ✅ | ✅ | ✅ | 425 | 711 | 2,531 | 40% | 83% |
| 549 | 2412.15227 | q-bio | 9 | 5 | 0.492 | ✅ | ❌ | ❌ | 1,199 | 1,517 | 2,531 | 21% | 53% |
| 550 | 2412.15227 | q-bio | 7 | 4 | 0.565 | ✅ | ✅ | ❌ | 1,275 | 1,574 | 2,531 | 19% | 50% |
| 551 | 2412.15227 | q-bio | 9 | 5 | 0.521 | ✅ | ✅ | ❌ | 677 | 1,517 | 2,531 | 55% | 73% |
| 552 | 2412.15227 | q-bio | 7 | 4 | 0.769 | ✅ | ✅ | ✅ | 551 | 712 | 2,531 | 23% | 78% |
| 553 | 2412.15227 | q-bio | 7 | 4 | 0.551 | ✅ | ✅ | ❌ | 477 | 886 | 2,531 | 46% | 81% |
| 554 | 2412.15227 | q-bio | 9 | 5 | 0.980 | ✅ | ✅ | ✅ | 571 | 627 | 2,531 | 9% | 77% |
| 555 | 2412.15227 | q-bio | 9 | 5 | 0.762 | ✅ | ✅ | ✅ | 983 | 1,517 | 2,531 | 35% | 61% |
| 556 | 2412.15227 | q-bio | 11 | 6 | 0.835 | ✅ | ✅ | ✅ | 1,068 | 1,231 | 2,531 | 13% | 58% |
| 557 | 2412.15227 | q-bio | 15 | 8 | 0.713 | ✅ | ✅ | ✅ | 494 | 559 | 2,531 | 12% | 80% |
| 558 | 2412.15227 | q-bio | 7 | 4 | 0.930 | ✅ | ✅ | ✅ | 477 | 886 | 2,531 | 46% | 81% |
| 559 | 2401.05713 | q-fin | 10 | 5 | 0.873 | ✅ | ✅ | ✅ | 629 | 664 | 2,316 | 5% | 73% |
| 560 | 2401.05713 | q-fin | 13 | 7 | 0.965 | ✅ | ✅ | ✅ | 702 | 1,180 | 2,316 | 41% | 70% |
| 561 | 2401.05713 | q-fin | 17 | 9 | 0.128 | ❌ | ❌ | ❌ | 1,419 | 1,663 | 2,316 | 15% | 39% |
| 562 | 2401.05713 | q-fin | 13 | 7 | 0.165 | ❌ | ❌ | ❌ | 507 | 1,180 | 2,316 | 57% | 78% |
| 563 | 2401.05713 | q-fin | 14 | 7 | 0.216 | ❌ | ❌ | ❌ | 698 | 1,604 | 2,316 | 56% | 70% |
| 564 | 2401.05713 | q-fin | 20 | 10 | 0.175 | ❌ | ❌ | ❌ | 807 | 1,817 | 2,316 | 56% | 65% |
| 565 | 2401.05713 | q-fin | 16 | 8 | 0.937 | ✅ | ✅ | ✅ | 1,201 | 1,625 | 2,316 | 26% | 48% |
| 566 | 2401.05713 | q-fin | 18 | 9 | 0.087 | ❌ | ❌ | ❌ | 978 | 1,268 | 2,316 | 23% | 58% |
| 567 | 2401.05713 | q-fin | 13 | 7 | 0.213 | ❌ | ❌ | ❌ | 1,000 | 2,147 | 2,316 | 53% | 57% |
| 568 | 2410.22346 | q-fin | 12 | 6 | 0.613 | ✅ | ✅ | ❌ | 1,998 | 3,034 | 2,531 | 34% | 21% |
| 569 | 2410.22346 | q-fin | 12 | 6 | 0.566 | ✅ | ✅ | ❌ | 1,934 | 2,329 | 2,531 | 17% | 24% |
| 570 | 2410.22346 | q-fin | 13 | 7 | 0.484 | ✅ | ❌ | ❌ | 2,627 | 3,549 | 2,531 | 26% | -4% |
| 571 | 2410.22346 | q-fin | 13 | 7 | 0.463 | ✅ | ❌ | ❌ | 3,148 | 3,549 | 2,531 | 11% | -24% |
| 572 | 2410.22346 | q-fin | 12 | 6 | 0.570 | ✅ | ✅ | ❌ | 1,934 | 2,329 | 2,531 | 17% | 24% |
| 573 | 2410.22346 | q-fin | 13 | 7 | 0.519 | ✅ | ✅ | ❌ | 1,827 | 3,549 | 2,531 | 49% | 28% |
| 574 | 2410.22346 | q-fin | 14 | 7 | 0.607 | ✅ | ✅ | ❌ | 1,717 | 2,246 | 2,531 | 24% | 32% |
| 575 | 2410.22346 | q-fin | 13 | 7 | 0.600 | ✅ | ✅ | ❌ | 3,148 | 3,549 | 2,531 | 11% | -24% |
| 576 | 2410.22346 | q-fin | 12 | 6 | 0.376 | ✅ | ❌ | ❌ | 2,139 | 3,034 | 2,531 | 29% | 15% |
| 577 | 2410.22346 | q-fin | 14 | 7 | 0.546 | ✅ | ✅ | ❌ | 1,502 | 2,246 | 2,531 | 33% | 41% |
| 578 | 2411.08145 | q-fin | 4 | 2 | 0.733 | ✅ | ✅ | ✅ | 4,165 | 4,226 | 2,531 | 1% | -65% |
| 579 | 2411.08145 | q-fin | 10 | 5 | 0.429 | ✅ | ❌ | ❌ | 799 | 1,208 | 2,531 | 34% | 68% |
| 580 | 2411.08145 | q-fin | 4 | 2 | 0.661 | ✅ | ✅ | ❌ | 2,294 | 4,605 | 2,531 | 50% | 9% |
| 581 | 2411.08145 | q-fin | 8 | 4 | 0.696 | ✅ | ✅ | ❌ | 2,757 | 2,986 | 2,531 | 8% | -9% |
| 582 | 2411.08145 | q-fin | 10 | 5 | 0.419 | ✅ | ❌ | ❌ | 799 | 1,208 | 2,531 | 34% | 68% |
| 583 | 2411.08145 | q-fin | 4 | 2 | 0.887 | ✅ | ✅ | ✅ | 4,826 | 4,894 | 2,531 | 1% | -91% |
| 584 | 2411.08145 | q-fin | 4 | 2 | 0.000 | ❌ | ❌ | ❌ | 2,207 | 4,439 | 2,531 | 50% | 13% |
| 585 | 2411.08145 | q-fin | 4 | 2 | 0.593 | ✅ | ✅ | ❌ | 4,085 | 4,246 | 2,531 | 4% | -61% |
| 586 | 2411.08145 | q-fin | 8 | 4 | 0.430 | ✅ | ❌ | ❌ | 2,520 | 2,986 | 2,531 | 16% | 0% |
| 587 | 2411.08145 | q-fin | 9 | 5 | 0.596 | ✅ | ✅ | ❌ | 836 | 1,016 | 2,531 | 18% | 67% |
| 588 | 2411.08382 | q-fin | 12 | 6 | 0.831 | ✅ | ✅ | ✅ | 1,900 | 2,027 | 2,531 | 6% | 25% |
| 589 | 2411.08382 | q-fin | 12 | 7 | 0.818 | ✅ | ✅ | ✅ | 1,920 | 2,027 | 2,531 | 5% | 24% |
| 590 | 2411.08382 | q-fin | 24 | 12 | 0.798 | ✅ | ✅ | ✅ | 1,788 | 2,027 | 2,531 | 12% | 29% |
| 591 | 2411.08382 | q-fin | 9 | 5 | 0.760 | ✅ | ✅ | ✅ | 2,160 | 3,154 | 2,531 | 32% | 15% |
| 592 | 2411.08382 | q-fin | 24 | 12 | 0.779 | ✅ | ✅ | ✅ | 1,753 | 2,027 | 2,531 | 14% | 31% |
| 593 | 2411.08382 | q-fin | 12 | 6 | 0.475 | ✅ | ❌ | ❌ | 1,904 | 2,027 | 2,531 | 6% | 25% |
| 594 | 2411.08382 | q-fin | 11 | 7 | 0.678 | ✅ | ✅ | ❌ | 1,725 | 1,899 | 2,531 | 9% | 32% |
| 595 | 2411.08382 | q-fin | 10 | 5 | 0.887 | ✅ | ✅ | ✅ | 2,285 | 2,377 | 2,531 | 4% | 10% |
| 596 | 2411.08382 | q-fin | 11 | 6 | 0.716 | ✅ | ✅ | ✅ | 532 | 986 | 2,531 | 46% | 79% |
| 597 | 2411.08382 | q-fin | 20 | 10 | 0.482 | ✅ | ❌ | ❌ | 647 | 1,137 | 2,531 | 43% | 74% |
| 598 | 2411.08804 | q-fin | 9 | 5 | 0.790 | ✅ | ✅ | ✅ | 3,859 | 3,953 | 2,531 | 2% | -52% |
| 599 | 2411.08804 | q-fin | 29 | 15 | 0.213 | ❌ | ❌ | ❌ | 872 | 1,240 | 2,531 | 30% | 66% |
| 600 | 2411.08804 | q-fin | 29 | 15 | 0.138 | ❌ | ❌ | ❌ | 801 | 1,240 | 2,531 | 35% | 68% |
| 601 | 2411.08804 | q-fin | 8 | 4 | 0.704 | ✅ | ✅ | ✅ | 1,190 | 1,927 | 2,531 | 38% | 53% |
| 602 | 2411.08804 | q-fin | 29 | 15 | 0.653 | ✅ | ✅ | ❌ | 704 | 1,240 | 2,531 | 43% | 72% |
| 603 | 2411.08804 | q-fin | 18 | 9 | 0.450 | ✅ | ❌ | ❌ | 723 | 864 | 2,531 | 16% | 71% |
| 604 | 2411.08804 | q-fin | 13 | 7 | 0.476 | ✅ | ❌ | ❌ | 571 | 1,255 | 2,531 | 55% | 77% |
| 605 | 2411.08804 | q-fin | 20 | 10 | 0.909 | ✅ | ✅ | ✅ | 905 | 1,165 | 2,531 | 22% | 64% |
| 606 | 2411.08804 | q-fin | 8 | 4 | 0.696 | ✅ | ✅ | ❌ | 303 | 1,927 | 2,531 | 84% | 88% |
| 607 | 2411.08804 | q-fin | 9 | 5 | 0.000 | ❌ | ❌ | ❌ | 3,859 | 3,953 | 2,531 | 2% | -52% |
| 608 | 2412.12458 | q-fin | 4 | 3 | 0.880 | ✅ | ✅ | ✅ | 4,724 | 4,738 | 2,531 | 0% | -87% |
| 609 | 2412.12458 | q-fin | 4 | 2 | 0.838 | ✅ | ✅ | ✅ | 1,658 | 3,783 | 2,531 | 56% | 34% |
| 610 | 2412.12458 | q-fin | 4 | 2 | 0.873 | ✅ | ✅ | ✅ | 4,696 | 4,723 | 2,531 | 1% | -86% |
| 611 | 2412.12458 | q-fin | 7 | 4 | 0.574 | ✅ | ✅ | ❌ | 596 | 913 | 2,531 | 35% | 76% |
| 612 | 2412.12458 | q-fin | 4 | 2 | 0.784 | ✅ | ✅ | ✅ | 2,168 | 3,840 | 2,531 | 44% | 14% |
| 613 | 2412.12458 | q-fin | 7 | 4 | 0.507 | ✅ | ✅ | ❌ | 708 | 913 | 2,531 | 22% | 72% |
| 614 | 2412.12458 | q-fin | 4 | 2 | 0.919 | ✅ | ✅ | ✅ | 2,409 | 2,592 | 2,531 | 7% | 5% |
| 615 | 2412.12458 | q-fin | 12 | 6 | 0.313 | ✅ | ❌ | ❌ | 512 | 555 | 2,531 | 8% | 80% |
| 616 | 2412.12458 | q-fin | 24 | 12 | 0.058 | ❌ | ❌ | ❌ | 525 | 770 | 2,531 | 32% | 79% |
| 617 | 2412.12458 | q-fin | 12 | 6 | 0.765 | ✅ | ✅ | ✅ | 524 | 827 | 2,531 | 37% | 79% |
| 618 | 2412.13101 | q-fin | 4 | 2 | 0.803 | ✅ | ✅ | ✅ | 2,920 | 3,034 | 2,316 | 4% | -26% |
| 619 | 2412.13101 | q-fin | 13 | 7 | 0.372 | ✅ | ❌ | ❌ | 401 | 733 | 2,316 | 45% | 83% |
| 620 | 2412.13101 | q-fin | 14 | 7 | 0.158 | ❌ | ❌ | ❌ | 546 | 857 | 2,316 | 36% | 76% |
| 621 | 2412.13101 | q-fin | 13 | 7 | 0.249 | ❌ | ❌ | ❌ | 638 | 1,095 | 2,316 | 42% | 72% |
| 622 | 2412.13101 | q-fin | 13 | 7 | 0.133 | ❌ | ❌ | ❌ | 439 | 560 | 2,316 | 22% | 81% |
| 623 | 2412.13101 | q-fin | 13 | 7 | 0.259 | ✅ | ❌ | ❌ | 532 | 756 | 2,316 | 30% | 77% |
| 624 | 2412.13101 | q-fin | 15 | 8 | 0.262 | ✅ | ❌ | ❌ | 580 | 925 | 2,316 | 37% | 75% |
| 625 | 2412.13101 | q-fin | 8 | 4 | 0.896 | ✅ | ✅ | ✅ | 296 | 348 | 2,316 | 15% | 87% |
| 626 | 2412.13101 | q-fin | 14 | 7 | 0.287 | ✅ | ❌ | ❌ | 445 | 773 | 2,316 | 42% | 81% |
| 627 | 2412.13101 | q-fin | 7 | 4 | 0.484 | ✅ | ❌ | ❌ | 403 | 771 | 2,316 | 48% | 83% |
| 628 | 2412.16122 | q-fin | 4 | 2 | 0.385 | ✅ | ❌ | ❌ | 1,595 | 1,772 | 2,531 | 10% | 37% |
| 629 | 2412.16122 | q-fin | 5 | 3 | 0.613 | ✅ | ✅ | ❌ | 978 | 1,289 | 2,531 | 24% | 61% |
| 630 | 2412.16122 | q-fin | 7 | 4 | 0.288 | ✅ | ❌ | ❌ | 313 | 803 | 2,531 | 61% | 88% |
| 631 | 2412.16122 | q-fin | 5 | 3 | 0.084 | ❌ | ❌ | ❌ | 396 | 1,313 | 2,531 | 70% | 84% |
| 632 | 2412.16122 | q-fin | 4 | 2 | 0.466 | ✅ | ❌ | ❌ | 1,135 | 1,383 | 2,531 | 18% | 55% |
| 633 | 2412.16122 | q-fin | 3 | 2 | 0.733 | ✅ | ✅ | ✅ | 2,899 | 3,015 | 2,531 | 4% | -15% |
| 634 | 2412.16122 | q-fin | 6 | 3 | 0.967 | ✅ | ✅ | ✅ | 223 | 405 | 2,531 | 45% | 91% |
| 635 | 2412.16122 | q-fin | 8 | 4 | 0.933 | ✅ | ✅ | ✅ | 815 | 1,235 | 2,531 | 34% | 68% |
| 636 | 2412.16122 | q-fin | 4 | 2 | 0.948 | ✅ | ✅ | ✅ | 438 | 507 | 2,531 | 14% | 83% |
| 637 | 2412.16122 | q-fin | 7 | 4 | 0.443 | ✅ | ❌ | ❌ | 204 | 520 | 2,531 | 61% | 92% |
| 638 | 2412.16160 | q-fin | 9 | 5 | 0.818 | ✅ | ✅ | ✅ | 2,212 | 2,823 | 2,531 | 22% | 13% |
| 639 | 2412.16160 | q-fin | 9 | 6 | 0.826 | ✅ | ✅ | ✅ | 1,084 | 2,823 | 2,531 | 62% | 57% |
| 640 | 2412.16160 | q-fin | 9 | 5 | 0.811 | ✅ | ✅ | ✅ | 633 | 911 | 2,531 | 31% | 75% |
| 641 | 2412.16160 | q-fin | 12 | 6 | 0.505 | ✅ | ✅ | ❌ | 540 | 1,002 | 2,531 | 46% | 79% |
| 642 | 2412.16160 | q-fin | 9 | 5 | 0.783 | ✅ | ✅ | ✅ | 1,978 | 2,823 | 2,531 | 30% | 22% |
| 643 | 2412.16160 | q-fin | 40 | 20 | 0.138 | ❌ | ❌ | ❌ | 883 | 1,481 | 2,531 | 40% | 65% |
| 644 | 2412.16160 | q-fin | 9 | 5 | 0.499 | ✅ | ❌ | ❌ | 825 | 911 | 2,531 | 9% | 67% |
| 645 | 2412.16160 | q-fin | 12 | 6 | 0.769 | ✅ | ✅ | ✅ | 756 | 1,002 | 2,531 | 25% | 70% |
| 646 | 2412.16160 | q-fin | 17 | 9 | 0.429 | ✅ | ❌ | ❌ | 1,041 | 1,335 | 2,531 | 22% | 59% |
| 647 | 2412.16160 | q-fin | 12 | 6 | 0.316 | ✅ | ❌ | ❌ | 756 | 1,002 | 2,531 | 25% | 70% |
| 648 | 2412.16927 | q-fin | 10 | 5 | 0.874 | ✅ | ✅ | ✅ | 1,022 | 1,420 | 2,531 | 28% | 60% |
| 649 | 2412.16927 | q-fin | 9 | 5 | 0.610 | ✅ | ✅ | ❌ | 385 | 592 | 2,531 | 35% | 85% |
| 650 | 2412.16927 | q-fin | 9 | 5 | 0.554 | ✅ | ✅ | ❌ | 371 | 592 | 2,531 | 37% | 85% |
| 651 | 2412.16927 | q-fin | 7 | 4 | 0.807 | ✅ | ✅ | ✅ | 3,074 | 3,121 | 2,531 | 2% | -21% |
| 652 | 2412.16927 | q-fin | 7 | 4 | 0.633 | ✅ | ✅ | ❌ | 2,879 | 3,121 | 2,531 | 8% | -14% |
| 653 | 2412.16927 | q-fin | 6 | 3 | 0.944 | ✅ | ✅ | ✅ | 2,979 | 3,062 | 2,531 | 3% | -18% |
| 654 | 2412.16927 | q-fin | 7 | 4 | 0.838 | ✅ | ✅ | ✅ | 2,879 | 3,121 | 2,531 | 8% | -14% |
| 655 | 2412.16927 | q-fin | 10 | 5 | 0.863 | ✅ | ✅ | ✅ | 1,021 | 1,420 | 2,531 | 28% | 60% |
| 656 | 2412.16927 | q-fin | 10 | 5 | 0.544 | ✅ | ✅ | ❌ | 1,037 | 1,420 | 2,531 | 27% | 59% |
| 657 | 2412.16927 | q-fin | 23 | 12 | 0.563 | ✅ | ✅ | ❌ | 1,906 | 2,161 | 2,531 | 12% | 25% |
| 658 | 2309.06983 | stat | 6 | 3 | 0.283 | ✅ | ❌ | ❌ | 199 | 339 | 2,531 | 41% | 92% |
| 659 | 2309.06983 | stat | 7 | 4 | 0.270 | ✅ | ❌ | ❌ | 254 | 352 | 2,531 | 28% | 90% |
| 660 | 2309.06983 | stat | 7 | 4 | 0.434 | ✅ | ❌ | ❌ | 177 | 337 | 2,531 | 47% | 93% |
| 661 | 2309.06983 | stat | 5 | 3 | 0.959 | ✅ | ✅ | ✅ | 387 | 391 | 2,531 | 1% | 85% |
| 662 | 2309.06983 | stat | 7 | 4 | 0.448 | ✅ | ❌ | ❌ | 177 | 337 | 2,531 | 47% | 93% |
| 663 | 2309.06983 | stat | 6 | 3 | 0.941 | ✅ | ✅ | ✅ | 126 | 317 | 2,531 | 60% | 95% |
| 664 | 2309.06983 | stat | 6 | 4 | 0.232 | ❌ | ❌ | ❌ | 231 | 383 | 2,531 | 40% | 91% |
| 665 | 2309.06983 | stat | 6 | 3 | 0.398 | ✅ | ❌ | ❌ | 126 | 317 | 2,531 | 60% | 95% |
| 666 | 2309.06983 | stat | 6 | 3 | 0.984 | ✅ | ✅ | ✅ | 271 | 329 | 2,531 | 18% | 89% |
| 667 | 2309.06983 | stat | 7 | 4 | 0.437 | ✅ | ❌ | ❌ | 270 | 383 | 2,531 | 30% | 89% |
| 668 | 2312.12645 | stat | 4 | 2 | 0.000 | ❌ | ❌ | ❌ | 430 | 1,961 | 2,316 | 78% | 81% |
| 669 | 2312.12645 | stat | 5 | 3 | 0.793 | ✅ | ✅ | ✅ | 394 | 1,774 | 2,316 | 78% | 83% |
| 670 | 2312.12645 | stat | 4 | 2 | 0.000 | ❌ | ❌ | ❌ | 1,714 | 1,961 | 2,316 | 13% | 26% |
| 671 | 2312.12645 | stat | 7 | 4 | 0.922 | ✅ | ✅ | ✅ | 1,018 | 1,467 | 2,316 | 31% | 56% |
| 672 | 2312.12645 | stat | 25 | 13 | 0.960 | ✅ | ✅ | ✅ | 589 | 817 | 2,316 | 28% | 75% |
| 673 | 2312.12645 | stat | 8 | 4 | 0.959 | ✅ | ✅ | ✅ | 538 | 597 | 2,316 | 10% | 77% |
| 674 | 2312.12645 | stat | 7 | 4 | 0.905 | ✅ | ✅ | ✅ | 1,321 | 1,467 | 2,316 | 10% | 43% |
| 675 | 2312.12645 | stat | 7 | 4 | 0.965 | ✅ | ✅ | ✅ | 1,018 | 1,467 | 2,316 | 31% | 56% |
| 676 | 2312.12645 | stat | 8 | 4 | 0.970 | ✅ | ✅ | ✅ | 542 | 800 | 2,316 | 32% | 77% |
| 677 | 2312.12645 | stat | 8 | 4 | 0.924 | ✅ | ✅ | ✅ | 542 | 800 | 2,316 | 32% | 77% |
| 678 | 2405.20601 | stat | 6 | 3 | 0.621 | ✅ | ✅ | ❌ | 1,872 | 2,008 | 2,531 | 7% | 26% |
| 679 | 2405.20601 | stat | 5 | 3 | 0.812 | ✅ | ✅ | ✅ | 1,872 | 1,991 | 2,531 | 6% | 26% |
| 680 | 2405.20601 | stat | 4 | 2 | 0.719 | ✅ | ✅ | ✅ | 1,910 | 3,889 | 2,531 | 51% | 25% |
| 681 | 2405.20601 | stat | 4 | 2 | 0.365 | ✅ | ❌ | ❌ | 512 | 858 | 2,531 | 40% | 80% |
| 682 | 2405.20601 | stat | 5 | 3 | 0.508 | ✅ | ✅ | ❌ | 2,081 | 2,198 | 2,531 | 5% | 18% |
| 683 | 2405.20601 | stat | 6 | 3 | 0.704 | ✅ | ✅ | ✅ | 1,417 | 1,719 | 2,531 | 18% | 44% |
| 684 | 2405.20601 | stat | 8 | 4 | 0.277 | ✅ | ❌ | ❌ | 446 | 666 | 2,531 | 33% | 82% |
| 685 | 2405.20601 | stat | 10 | 5 | 0.213 | ❌ | ❌ | ❌ | 410 | 844 | 2,531 | 51% | 84% |
| 686 | 2405.20601 | stat | 10 | 5 | 0.233 | ❌ | ❌ | ❌ | 490 | 761 | 2,531 | 36% | 81% |
| 687 | 2405.20601 | stat | 6 | 3 | 0.558 | ✅ | ✅ | ❌ | 392 | 550 | 2,531 | 29% | 85% |
| 688 | 2407.10577 | stat | 12 | 6 | 0.226 | ❌ | ❌ | ❌ | 530 | 840 | 2,316 | 37% | 77% |
| 689 | 2409.14197 | stat | 7 | 4 | 0.830 | ✅ | ✅ | ✅ | 1,780 | 1,869 | 2,531 | 5% | 30% |
| 690 | 2409.14197 | stat | 7 | 4 | 0.869 | ✅ | ✅ | ✅ | 3,342 | 3,474 | 2,531 | 4% | -32% |
| 691 | 2409.14197 | stat | 11 | 6 | 0.779 | ✅ | ✅ | ✅ | 2,013 | 2,257 | 2,531 | 11% | 20% |
| 692 | 2409.14197 | stat | 7 | 4 | 0.495 | ✅ | ❌ | ❌ | 1,799 | 1,869 | 2,531 | 4% | 29% |
| 693 | 2409.14197 | stat | 14 | 7 | 0.541 | ✅ | ✅ | ❌ | 339 | 464 | 2,531 | 27% | 87% |
| 694 | 2409.14197 | stat | 11 | 7 | 0.361 | ✅ | ❌ | ❌ | 2,027 | 2,257 | 2,531 | 10% | 20% |
| 695 | 2409.14197 | stat | 8 | 4 | 0.945 | ✅ | ✅ | ✅ | 1,833 | 1,974 | 2,531 | 7% | 28% |
| 696 | 2409.14197 | stat | 7 | 4 | 0.979 | ✅ | ✅ | ✅ | 3,348 | 3,474 | 2,531 | 4% | -32% |
| 697 | 2409.14197 | stat | 7 | 4 | 0.968 | ✅ | ✅ | ✅ | 423 | 456 | 2,531 | 7% | 83% |
| 698 | 2409.14197 | stat | 14 | 7 | 0.988 | ✅ | ✅ | ✅ | 343 | 464 | 2,531 | 26% | 86% |
| 699 | 2410.12930 | stat | 6 | 3 | 0.971 | ✅ | ✅ | ✅ | 204 | 551 | 2,531 | 63% | 92% |
| 700 | 2410.12930 | stat | 6 | 3 | 0.480 | ✅ | ❌ | ❌ | 400 | 512 | 2,531 | 22% | 84% |
| 701 | 2410.12930 | stat | 6 | 3 | 0.290 | ✅ | ❌ | ❌ | 198 | 466 | 2,531 | 58% | 92% |
| 702 | 2410.12930 | stat | 6 | 3 | 0.464 | ✅ | ❌ | ❌ | 381 | 473 | 2,531 | 19% | 85% |
| 703 | 2410.12930 | stat | 6 | 3 | 0.735 | ✅ | ✅ | ✅ | 507 | 551 | 2,531 | 8% | 80% |
| 704 | 2410.12930 | stat | 10 | 5 | 0.490 | ✅ | ❌ | ❌ | 245 | 375 | 2,531 | 35% | 90% |
| 705 | 2410.12930 | stat | 4 | 2 | 0.874 | ✅ | ✅ | ✅ | 421 | 716 | 2,531 | 41% | 83% |
| 706 | 2410.12930 | stat | 7 | 4 | 0.471 | ✅ | ❌ | ❌ | 247 | 398 | 2,531 | 38% | 90% |
| 707 | 2410.12930 | stat | 5 | 3 | 0.556 | ✅ | ✅ | ❌ | 555 | 758 | 2,531 | 27% | 78% |
| 708 | 2410.12930 | stat | 9 | 5 | 0.912 | ✅ | ✅ | ✅ | 313 | 528 | 2,531 | 41% | 88% |
| 709 | 2411.04729 | stat | 7 | 4 | 0.566 | ✅ | ✅ | ❌ | 2,187 | 2,257 | 2,316 | 3% | 6% |
| 710 | 2411.04729 | stat | 7 | 4 | 0.789 | ✅ | ✅ | ✅ | 1,137 | 1,226 | 2,316 | 7% | 51% |
| 711 | 2411.04729 | stat | 13 | 7 | 0.533 | ✅ | ✅ | ❌ | 651 | 912 | 2,316 | 29% | 72% |
| 712 | 2411.04729 | stat | 9 | 5 | 0.785 | ✅ | ✅ | ✅ | 999 | 1,214 | 2,316 | 18% | 57% |
| 713 | 2411.04729 | stat | 9 | 6 | 0.354 | ✅ | ❌ | ❌ | 726 | 918 | 2,316 | 21% | 69% |
| 714 | 2411.04729 | stat | 5 | 3 | 0.559 | ✅ | ✅ | ❌ | 1,754 | 1,979 | 2,316 | 11% | 24% |
| 715 | 2411.04729 | stat | 9 | 5 | 0.472 | ✅ | ❌ | ❌ | 1,128 | 1,214 | 2,316 | 7% | 51% |
| 716 | 2411.04729 | stat | 10 | 5 | 0.272 | ✅ | ❌ | ❌ | 611 | 924 | 2,316 | 34% | 74% |
| 717 | 2411.04729 | stat | 12 | 7 | 0.287 | ✅ | ❌ | ❌ | 758 | 1,228 | 2,316 | 38% | 67% |
| 718 | 2411.04729 | stat | 5 | 3 | 0.425 | ✅ | ❌ | ❌ | 76 | 712 | 2,316 | 89% | 97% |
| 719 | 2412.10296 | stat | 8 | 4 | 0.674 | ✅ | ✅ | ❌ | 776 | 992 | 2,316 | 22% | 66% |
| 720 | 2412.10296 | stat | 20 | 10 | 0.194 | ❌ | ❌ | ❌ | 594 | 1,011 | 2,316 | 41% | 74% |
| 721 | 2412.10296 | stat | 11 | 6 | 0.556 | ✅ | ✅ | ❌ | 542 | 734 | 2,316 | 26% | 77% |
| 722 | 2412.10296 | stat | 23 | 12 | 0.453 | ✅ | ❌ | ❌ | 523 | 1,120 | 2,316 | 53% | 77% |
| 723 | 2412.10296 | stat | 10 | 5 | 0.268 | ✅ | ❌ | ❌ | 782 | 1,008 | 2,316 | 22% | 66% |
| 724 | 2412.10296 | stat | 14 | 7 | 0.574 | ✅ | ✅ | ❌ | 678 | 961 | 2,316 | 29% | 71% |
| 725 | 2412.10296 | stat | 11 | 6 | 0.349 | ✅ | ❌ | ❌ | 864 | 927 | 2,316 | 7% | 63% |
| 726 | 2412.10296 | stat | 11 | 6 | 0.720 | ✅ | ✅ | ✅ | 518 | 734 | 2,316 | 29% | 78% |
| 727 | 2412.10296 | stat | 14 | 7 | 0.509 | ✅ | ✅ | ❌ | 511 | 961 | 2,316 | 47% | 78% |
| 728 | 2412.10296 | stat | 23 | 12 | 0.831 | ✅ | ✅ | ✅ | 734 | 1,120 | 2,316 | 34% | 68% |
| 729 | 2412.11303 | stat | 10 | 5 | 0.734 | ✅ | ✅ | ✅ | 2,575 | 3,033 | 2,531 | 15% | -2% |
| 730 | 2412.11303 | stat | 9 | 5 | 0.546 | ✅ | ✅ | ❌ | 1,973 | 2,220 | 2,531 | 11% | 22% |
| 731 | 2412.11303 | stat | 13 | 7 | 0.255 | ✅ | ❌ | ❌ | 1,281 | 1,694 | 2,531 | 24% | 49% |
| 732 | 2412.11303 | stat | 15 | 8 | 0.946 | ✅ | ✅ | ✅ | 628 | 1,103 | 2,531 | 43% | 75% |
| 733 | 2412.11303 | stat | 8 | 5 | 0.964 | ✅ | ✅ | ✅ | 818 | 889 | 2,531 | 8% | 68% |
| 734 | 2412.11303 | stat | 10 | 5 | 0.716 | ✅ | ✅ | ✅ | 384 | 1,005 | 2,531 | 62% | 85% |
| 735 | 2412.11303 | stat | 11 | 6 | 0.510 | ✅ | ✅ | ❌ | 505 | 978 | 2,531 | 48% | 80% |
| 736 | 2412.11303 | stat | 8 | 4 | 0.795 | ✅ | ✅ | ✅ | 1,115 | 1,365 | 2,531 | 18% | 56% |
| 737 | 2412.11303 | stat | 22 | 11 | 0.954 | ✅ | ✅ | ✅ | 467 | 1,269 | 2,531 | 63% | 82% |
| 738 | 2412.11303 | stat | 15 | 9 | 0.094 | ❌ | ❌ | ❌ | 523 | 1,134 | 2,531 | 54% | 79% |
| 739 | 2412.15633 | stat | 10 | 5 | 0.408 | ✅ | ❌ | ❌ | 908 | 1,243 | 2,316 | 27% | 61% |
| 740 | 2412.15633 | stat | 5 | 3 | 0.735 | ✅ | ✅ | ✅ | 2,044 | 2,079 | 2,316 | 2% | 12% |
| 741 | 2412.15633 | stat | 5 | 3 | 0.770 | ✅ | ✅ | ✅ | 2,044 | 2,079 | 2,316 | 2% | 12% |
| 742 | 2412.15633 | stat | 7 | 4 | 0.716 | ✅ | ✅ | ✅ | 1,107 | 1,545 | 2,316 | 28% | 52% |
| 743 | 2412.15633 | stat | 11 | 6 | 0.688 | ✅ | ✅ | ❌ | 889 | 1,224 | 2,316 | 27% | 62% |
| 744 | 2412.15633 | stat | 10 | 5 | 0.552 | ✅ | ✅ | ❌ | 888 | 1,296 | 2,316 | 31% | 62% |
| 745 | 2412.15633 | stat | 13 | 8 | 0.143 | ❌ | ❌ | ❌ | 255 | 346 | 2,316 | 26% | 89% |
| 746 | 2412.15633 | stat | 14 | 7 | 0.182 | ❌ | ❌ | ❌ | 600 | 1,017 | 2,316 | 41% | 74% |
| 747 | 2412.15633 | stat | 18 | 9 | 0.095 | ❌ | ❌ | ❌ | 314 | 1,038 | 2,316 | 70% | 86% |
| 748 | 2412.15633 | stat | 9 | 5 | 0.917 | ✅ | ✅ | ✅ | 335 | 345 | 2,316 | 3% | 86% |
| 749 | 2311.07631 | cs | 9 | 5 | 0.711 | ✅ | ✅ | ✅ | 887 | 1,120 | 2,531 | 21% | 65% |
| 750 | 2311.07631 | cs | 7 | 4 | 0.885 | ✅ | ✅ | ✅ | 1,345 | 1,572 | 2,531 | 14% | 47% |
| 751 | 2311.07631 | cs | 10 | 5 | 0.534 | ✅ | ✅ | ❌ | 516 | 644 | 2,531 | 20% | 80% |
| 752 | 2311.07631 | cs | 7 | 4 | 0.739 | ✅ | ✅ | ✅ | 379 | 692 | 2,531 | 45% | 85% |
| 753 | 2311.07631 | cs | 6 | 3 | 0.878 | ✅ | ✅ | ✅ | 1,920 | 2,077 | 2,531 | 8% | 24% |
| 754 | 2311.07631 | cs | 7 | 4 | 0.802 | ✅ | ✅ | ✅ | 1,349 | 1,476 | 2,531 | 9% | 47% |
| 755 | 2311.07631 | cs | 12 | 6 | 0.379 | ✅ | ❌ | ❌ | 400 | 695 | 2,531 | 42% | 84% |
| 756 | 2311.07631 | cs | 11 | 6 | 0.329 | ✅ | ❌ | ❌ | 427 | 643 | 2,531 | 34% | 83% |
| 757 | 2405.09360 | econ | 28 | 14 | 0.830 | ✅ | ✅ | ✅ | 1,300 | 1,781 | 2,531 | 27% | 49% |
| 758 | 2405.09360 | econ | 28 | 14 | 0.395 | ✅ | ❌ | ❌ | 1,174 | 1,589 | 2,531 | 26% | 54% |
| 759 | 2405.09360 | econ | 28 | 14 | 0.436 | ✅ | ❌ | ❌ | 902 | 1,954 | 2,531 | 54% | 64% |
| 760 | 2405.09360 | econ | 21 | 11 | 0.328 | ✅ | ❌ | ❌ | 1,417 | 1,916 | 2,531 | 26% | 44% |
| 761 | 2405.09360 | econ | 36 | 19 | 0.217 | ❌ | ❌ | ❌ | 1,203 | 1,704 | 2,531 | 29% | 52% |
| 762 | 2405.09360 | econ | 27 | 14 | 0.229 | ❌ | ❌ | ❌ | 1,016 | 1,521 | 2,531 | 33% | 60% |
| 763 | 2405.09360 | econ | 11 | 6 | 0.921 | ✅ | ✅ | ✅ | 1,486 | 1,645 | 2,531 | 10% | 41% |
| 764 | 2405.09360 | econ | 37 | 19 | 0.240 | ❌ | ❌ | ❌ | 990 | 1,446 | 2,531 | 32% | 61% |
| 765 | 2406.05299 | econ | 15 | 8 | 0.591 | ✅ | ✅ | ❌ | 485 | 744 | 2,316 | 35% | 79% |
| 766 | 2406.05299 | econ | 13 | 7 | 0.340 | ✅ | ❌ | ❌ | 824 | 1,219 | 2,316 | 32% | 64% |
| 767 | 2406.05299 | econ | 15 | 8 | 0.320 | ✅ | ❌ | ❌ | 558 | 892 | 2,316 | 37% | 76% |
| 768 | 2406.05299 | econ | 10 | 5 | 0.535 | ✅ | ✅ | ❌ | 525 | 1,199 | 2,316 | 56% | 77% |
| 769 | 2406.05299 | econ | 13 | 7 | 0.298 | ✅ | ❌ | ❌ | 790 | 1,467 | 2,316 | 46% | 66% |
| 770 | 2406.05299 | econ | 11 | 6 | 0.313 | ✅ | ❌ | ❌ | 473 | 889 | 2,316 | 47% | 80% |
| 771 | 2406.05299 | econ | 13 | 8 | 0.604 | ✅ | ✅ | ❌ | 785 | 1,173 | 2,316 | 33% | 66% |
| 772 | 2406.05299 | econ | 7 | 4 | 0.795 | ✅ | ✅ | ✅ | 795 | 1,022 | 2,316 | 22% | 66% |
| 773 | 2406.11528 | econ | 17 | 9 | 0.220 | ❌ | ❌ | ❌ | 660 | 1,293 | 2,531 | 49% | 74% |
| 774 | 2406.11528 | econ | 15 | 8 | 0.294 | ✅ | ❌ | ❌ | 934 | 1,235 | 2,531 | 24% | 63% |
| 775 | 2406.11528 | econ | 15 | 8 | 0.597 | ✅ | ✅ | ❌ | 670 | 1,129 | 2,531 | 41% | 74% |
| 776 | 2406.11528 | econ | 14 | 7 | 0.276 | ✅ | ❌ | ❌ | 738 | 1,340 | 2,531 | 45% | 71% |
| 777 | 2406.11528 | econ | 19 | 10 | 0.175 | ❌ | ❌ | ❌ | 654 | 1,053 | 2,531 | 38% | 74% |
| 778 | 2406.11528 | econ | 16 | 8 | 0.201 | ❌ | ❌ | ❌ | 877 | 1,163 | 2,531 | 25% | 65% |
| 779 | 2406.11528 | econ | 9 | 5 | 0.504 | ✅ | ✅ | ❌ | 566 | 1,034 | 2,531 | 45% | 78% |
| 780 | 2406.11528 | econ | 18 | 9 | 0.114 | ❌ | ❌ | ❌ | 371 | 691 | 2,531 | 46% | 85% |
| 781 | 2408.09618 | econ | 12 | 6 | 0.922 | ✅ | ✅ | ✅ | 383 | 545 | 2,531 | 30% | 85% |
| 782 | 2408.09618 | econ | 7 | 4 | 0.898 | ✅ | ✅ | ✅ | 1,787 | 1,821 | 2,531 | 2% | 29% |
| 783 | 2408.09618 | econ | 7 | 4 | 0.937 | ✅ | ✅ | ✅ | 443 | 512 | 2,531 | 13% | 82% |
| 784 | 2408.09618 | econ | 5 | 3 | 0.916 | ✅ | ✅ | ✅ | 2,143 | 2,166 | 2,531 | 1% | 15% |
| 785 | 2408.09618 | econ | 14 | 7 | 0.029 | ❌ | ❌ | ❌ | 88 | 203 | 2,531 | 57% | 97% |
| 786 | 2408.09618 | econ | 8 | 4 | 0.944 | ✅ | ✅ | ✅ | 331 | 421 | 2,531 | 21% | 87% |
| 787 | 2408.14349 | cs | 6 | 4 | 0.913 | ✅ | ✅ | ✅ | 2,230 | 2,401 | 2,531 | 7% | 12% |
| 788 | 2408.14349 | cs | 7 | 4 | 0.840 | ✅ | ✅ | ✅ | 493 | 825 | 2,531 | 40% | 81% |
| 789 | 2408.14349 | cs | 13 | 7 | 0.482 | ✅ | ❌ | ❌ | 546 | 757 | 2,531 | 28% | 78% |
| 790 | 2408.14349 | cs | 13 | 8 | 0.473 | ✅ | ❌ | ❌ | 584 | 768 | 2,531 | 24% | 77% |
| 791 | 2408.14349 | cs | 16 | 8 | 0.238 | ❌ | ❌ | ❌ | 457 | 715 | 2,531 | 36% | 82% |
| 792 | 2408.14349 | cs | 9 | 5 | 0.859 | ✅ | ✅ | ✅ | 462 | 809 | 2,531 | 43% | 82% |
| 793 | 2408.14349 | cs | 16 | 8 | 0.359 | ✅ | ❌ | ❌ | 448 | 910 | 2,531 | 51% | 82% |
| 794 | 2408.14349 | cs | 11 | 6 | 0.669 | ✅ | ✅ | ❌ | 589 | 729 | 2,531 | 19% | 77% |
| 795 | 2409.08773 | econ | 4 | 2 | 0.375 | ✅ | ❌ | ❌ | 3,221 | 3,303 | 2,531 | 2% | -27% |
| 796 | 2409.08773 | econ | 4 | 2 | 0.917 | ✅ | ✅ | ✅ | 1,625 | 1,738 | 2,531 | 7% | 36% |
| 797 | 2409.08773 | econ | 6 | 3 | 0.742 | ✅ | ✅ | ✅ | 1,625 | 2,186 | 2,531 | 26% | 36% |
| 798 | 2409.08773 | econ | 4 | 2 | 0.428 | ✅ | ❌ | ❌ | 3,273 | 3,362 | 2,531 | 3% | -29% |
| 799 | 2409.08773 | econ | 5 | 3 | 0.843 | ✅ | ✅ | ✅ | 2,541 | 2,646 | 2,531 | 4% | -0% |
| 800 | 2409.08773 | econ | 6 | 3 | 0.877 | ✅ | ✅ | ✅ | 1,999 | 2,089 | 2,531 | 4% | 21% |
| 801 | 2409.08773 | econ | 7 | 4 | 0.367 | ✅ | ❌ | ❌ | 1,954 | 2,141 | 2,531 | 9% | 23% |
| 802 | 2409.08773 | econ | 12 | 6 | 0.491 | ✅ | ❌ | ❌ | 594 | 843 | 2,531 | 30% | 77% |
| 803 | 2410.14317 | econ | 10 | 5 | 0.211 | ❌ | ❌ | ❌ | 858 | 1,595 | 2,531 | 46% | 66% |
| 804 | 2410.14317 | econ | 9 | 5 | 0.235 | ❌ | ❌ | ❌ | 451 | 616 | 2,531 | 27% | 82% |
| 805 | 2410.14317 | econ | 8 | 4 | 0.588 | ✅ | ✅ | ❌ | 726 | 1,285 | 2,531 | 44% | 71% |
| 806 | 2410.14317 | econ | 3 | 2 | 0.457 | ✅ | ❌ | ❌ | 630 | 849 | 2,531 | 26% | 75% |
| 807 | 2410.14317 | econ | 8 | 4 | 0.404 | ✅ | ❌ | ❌ | 231 | 664 | 2,531 | 65% | 91% |
| 808 | 2410.14317 | econ | 10 | 6 | 0.185 | ❌ | ❌ | ❌ | 855 | 975 | 2,531 | 12% | 66% |
| 809 | 2410.14317 | econ | 17 | 9 | 0.090 | ❌ | ❌ | ❌ | 514 | 928 | 2,531 | 45% | 80% |
| 810 | 2410.14317 | econ | 11 | 6 | 0.135 | ❌ | ❌ | ❌ | 519 | 803 | 2,531 | 35% | 79% |
| 811 | 2411.15797 | econ | - | - | - | - | - | - | - | - | - | - | - |
| 812 | 2411.15797 | econ | 5 | 3 | 0.847 | ✅ | ✅ | ✅ | 1,769 | 1,804 | 2,531 | 2% | 30% |
| 813 | 2411.15797 | econ | 8 | 4 | 0.418 | ✅ | ❌ | ❌ | 2,007 | 2,199 | 2,531 | 9% | 21% |
| 814 | 2411.15797 | econ | 3 | 2 | 0.878 | ✅ | ✅ | ✅ | 2,570 | 2,594 | 2,531 | 1% | -2% |
| 815 | 2411.15797 | econ | 13 | 7 | 0.627 | ✅ | ✅ | ❌ | 1,566 | 1,767 | 2,531 | 11% | 38% |
| 816 | 2411.15797 | econ | 6 | 3 | 0.488 | ✅ | ❌ | ❌ | 648 | 2,444 | 2,531 | 73% | 74% |
| 817 | 2411.15797 | econ | 9 | 5 | 0.761 | ✅ | ✅ | ✅ | 966 | 1,242 | 2,531 | 22% | 62% |
| 818 | 2411.15797 | econ | 9 | 5 | 0.842 | ✅ | ✅ | ✅ | 1,462 | 1,635 | 2,531 | 11% | 42% |
| 819 | 2411.19857 | econ | 10 | 5 | 0.531 | ✅ | ✅ | ❌ | 656 | 1,250 | 2,316 | 48% | 72% |
| 820 | 2411.19857 | econ | 12 | 6 | 0.600 | ✅ | ✅ | ❌ | 732 | 1,003 | 2,316 | 27% | 68% |
| 821 | 2411.19857 | econ | 14 | 8 | 0.090 | ❌ | ❌ | ❌ | 1,199 | 2,090 | 2,316 | 43% | 48% |
| 822 | 2411.19857 | econ | 10 | 5 | 0.925 | ✅ | ✅ | ✅ | 748 | 979 | 2,316 | 24% | 68% |
| 823 | 2411.19857 | econ | 6 | 3 | 0.063 | ❌ | ❌ | ❌ | 347 | 593 | 2,316 | 41% | 85% |
| 824 | 2411.19857 | econ | 17 | 9 | 0.453 | ✅ | ❌ | ❌ | 765 | 1,023 | 2,316 | 25% | 67% |
| 825 | 2411.19857 | econ | 15 | 8 | 0.151 | ❌ | ❌ | ❌ | 952 | 1,778 | 2,316 | 46% | 59% |
| 826 | 2411.19857 | econ | 10 | 5 | 0.441 | ✅ | ❌ | ❌ | 457 | 1,165 | 2,316 | 61% | 80% |
| 827 | 2412.07948 | eess | 18 | 9 | 0.838 | ✅ | ✅ | ✅ | 691 | 926 | 2,531 | 25% | 73% |
| 828 | 2412.07948 | eess | 18 | 10 | 0.861 | ✅ | ✅ | ✅ | 2,371 | 2,812 | 2,531 | 16% | 6% |
| 829 | 2412.07948 | eess | 13 | 7 | 0.210 | ❌ | ❌ | ❌ | 672 | 1,430 | 2,531 | 53% | 73% |
| 830 | 2412.07948 | eess | 13 | 7 | 0.310 | ✅ | ❌ | ❌ | 1,763 | 2,193 | 2,531 | 20% | 30% |
| 831 | 2412.07948 | eess | 13 | 7 | 0.709 | ✅ | ✅ | ✅ | 1,542 | 1,908 | 2,531 | 19% | 39% |
| 832 | 2412.07948 | eess | 14 | 7 | 0.647 | ✅ | ✅ | ❌ | 1,878 | 2,296 | 2,531 | 18% | 26% |
| 833 | 2412.09651 | cs | 8 | 4 | 0.423 | ✅ | ❌ | ❌ | 475 | 882 | 2,316 | 46% | 79% |
| 834 | 2412.09651 | cs | 6 | 3 | 0.444 | ✅ | ❌ | ❌ | 1,621 | 1,887 | 2,316 | 14% | 30% |
| 835 | 2412.09651 | cs | 8 | 4 | 0.378 | ✅ | ❌ | ❌ | 1,480 | 1,861 | 2,316 | 20% | 36% |
| 836 | 2412.09651 | cs | 5 | 3 | 0.929 | ✅ | ✅ | ✅ | 2,184 | 2,291 | 2,316 | 5% | 6% |
| 837 | 2412.09651 | cs | 12 | 7 | 0.913 | ✅ | ✅ | ✅ | 1,582 | 1,753 | 2,316 | 10% | 32% |
| 838 | 2412.09651 | cs | 9 | 5 | 0.863 | ✅ | ✅ | ✅ | 1,784 | 1,999 | 2,316 | 11% | 23% |
| 839 | 2412.09651 | cs | 5 | 3 | 0.901 | ✅ | ✅ | ✅ | 1,917 | 2,245 | 2,316 | 15% | 17% |
| 840 | 2412.09651 | cs | 6 | 3 | 0.883 | ✅ | ✅ | ✅ | 666 | 855 | 2,316 | 22% | 71% |
| 841 | 2412.10129 | cs | 6 | 3 | 0.841 | ✅ | ✅ | ✅ | 385 | 550 | 2,531 | 30% | 85% |
| 842 | 2412.10129 | cs | 7 | 4 | 0.758 | ✅ | ✅ | ✅ | 1,288 | 1,500 | 2,531 | 14% | 49% |
| 843 | 2412.10129 | cs | 6 | 3 | 0.775 | ✅ | ✅ | ✅ | 1,959 | 2,143 | 2,531 | 9% | 23% |
| 844 | 2412.10129 | cs | 7 | 4 | 0.700 | ✅ | ✅ | ✅ | 420 | 526 | 2,531 | 20% | 83% |
| 845 | 2412.10129 | cs | 5 | 3 | 0.756 | ✅ | ✅ | ✅ | 2,021 | 2,139 | 2,531 | 6% | 20% |
| 846 | 2412.10129 | cs | 6 | 3 | 0.152 | ❌ | ❌ | ❌ | 236 | 2,191 | 2,531 | 89% | 91% |
| 847 | 2412.10129 | cs | 5 | 3 | 0.919 | ✅ | ✅ | ✅ | 587 | 794 | 2,531 | 26% | 77% |
| 848 | 2412.10129 | cs | 8 | 4 | 0.816 | ✅ | ✅ | ✅ | 404 | 675 | 2,531 | 40% | 84% |
| 849 | 2412.10649 | eess | 15 | 8 | 0.799 | ✅ | ✅ | ✅ | 1,632 | 1,898 | 2,531 | 14% | 36% |
| 850 | 2412.10649 | eess | 15 | 9 | 0.460 | ✅ | ❌ | ❌ | 1,869 | 2,147 | 2,531 | 13% | 26% |
| 851 | 2412.10649 | eess | 8 | 4 | 0.365 | ✅ | ❌ | ❌ | 2,046 | 3,795 | 2,531 | 46% | 19% |
| 852 | 2412.10649 | eess | 15 | 8 | 0.655 | ✅ | ✅ | ❌ | 2,029 | 2,276 | 2,531 | 11% | 20% |
| 853 | 2412.10649 | eess | 14 | 7 | 0.624 | ✅ | ✅ | ❌ | 1,598 | 1,903 | 2,531 | 16% | 37% |
| 854 | 2412.10649 | eess | 14 | 7 | 0.961 | ✅ | ✅ | ✅ | 708 | 1,402 | 2,531 | 50% | 72% |
| 855 | 2412.10649 | eess | 8 | 4 | 0.981 | ✅ | ✅ | ✅ | 536 | 924 | 2,531 | 42% | 79% |
| 856 | 2412.11719 | cs | 6 | 3 | 0.943 | ✅ | ✅ | ✅ | 323 | 656 | 2,318 | 51% | 86% |
| 857 | 2412.11719 | cs | 6 | 3 | 0.972 | ✅ | ✅ | ✅ | 530 | 614 | 2,318 | 14% | 77% |
| 858 | 2412.11719 | cs | 9 | 5 | 0.867 | ✅ | ✅ | ✅ | 247 | 603 | 2,318 | 59% | 89% |
| 859 | 2412.11719 | cs | 6 | 3 | 0.971 | ✅ | ✅ | ✅ | 341 | 589 | 2,318 | 42% | 85% |
| 860 | 2412.11719 | cs | 4 | 3 | 0.973 | ✅ | ✅ | ✅ | 615 | 710 | 2,318 | 13% | 73% |
| 861 | 2412.11719 | cs | 4 | 2 | 0.971 | ✅ | ✅ | ✅ | 358 | 742 | 2,318 | 52% | 85% |
| 862 | 2412.11719 | cs | 9 | 5 | 0.958 | ✅ | ✅ | ✅ | 544 | 595 | 2,318 | 9% | 77% |
| 863 | 2412.11719 | cs | 7 | 4 | 0.982 | ✅ | ✅ | ✅ | 490 | 596 | 2,318 | 18% | 79% |
| 864 | 2412.13786 | eess | 13 | 7 | 0.760 | ✅ | ✅ | ✅ | 1,099 | 1,437 | 2,531 | 24% | 57% |
| 865 | 2412.13786 | eess | 12 | 6 | 0.705 | ✅ | ✅ | ✅ | 1,767 | 2,123 | 2,531 | 17% | 30% |
| 866 | 2412.13786 | eess | 12 | 6 | 0.671 | ✅ | ✅ | ❌ | 1,836 | 2,191 | 2,531 | 16% | 27% |
| 867 | 2412.13786 | eess | 22 | 11 | 0.730 | ✅ | ✅ | ✅ | 921 | 1,470 | 2,531 | 37% | 64% |
| 868 | 2412.13786 | eess | 11 | 6 | 0.825 | ✅ | ✅ | ✅ | 896 | 1,228 | 2,531 | 27% | 65% |
| 869 | 2412.13786 | eess | 14 | 7 | 0.879 | ✅ | ✅ | ✅ | 1,594 | 2,138 | 2,531 | 25% | 37% |
| 870 | 2412.13786 | eess | 16 | 8 | 0.888 | ✅ | ✅ | ✅ | 605 | 1,302 | 2,531 | 54% | 76% |
| 871 | 2412.13786 | eess | 14 | 7 | 0.762 | ✅ | ✅ | ✅ | 1,343 | 1,756 | 2,531 | 24% | 47% |
| 872 | 2412.15322 | eess | 15 | 8 | 0.596 | ✅ | ✅ | ❌ | 698 | 1,220 | 2,531 | 43% | 72% |
| 873 | 2412.15322 | eess | 10 | 5 | 0.548 | ✅ | ✅ | ❌ | 2,449 | 2,865 | 2,531 | 15% | 3% |
| 874 | 2412.15322 | eess | 9 | 5 | 0.743 | ✅ | ✅ | ✅ | 1,748 | 2,622 | 2,531 | 33% | 31% |
| 875 | 2412.15322 | eess | 5 | 3 | 0.395 | ✅ | ❌ | ❌ | 1,272 | 4,349 | 2,531 | 71% | 50% |
| 876 | 2412.15322 | eess | 13 | 7 | 0.281 | ✅ | ❌ | ❌ | 1,706 | 2,434 | 2,531 | 30% | 33% |
| 877 | 2412.15322 | eess | 10 | 5 | 0.791 | ✅ | ✅ | ✅ | 1,107 | 1,639 | 2,531 | 32% | 56% |
| 878 | 2412.15322 | eess | 10 | 5 | 0.640 | ✅ | ✅ | ❌ | 2,782 | 3,006 | 2,531 | 7% | -10% |
| 879 | 2412.15322 | eess | 12 | 6 | 0.618 | ✅ | ✅ | ❌ | 2,355 | 3,459 | 2,531 | 32% | 7% |
| 880 | 2412.16977 | eess | 15 | 8 | 0.678 | ✅ | ✅ | ❌ | 2,140 | 2,645 | 2,531 | 19% | 15% |
| 881 | 2412.16977 | eess | 17 | 10 | 0.651 | ✅ | ✅ | ❌ | 1,909 | 2,661 | 2,531 | 28% | 25% |
| 882 | 2412.16977 | eess | 13 | 7 | 0.472 | ✅ | ❌ | ❌ | 807 | 1,204 | 2,531 | 33% | 68% |
| 883 | 2412.16977 | eess | 15 | 9 | 0.838 | ✅ | ✅ | ✅ | 1,374 | 1,600 | 2,531 | 14% | 46% |
| 884 | 2412.17966 | cs | 16 | 8 | 0.873 | ✅ | ✅ | ✅ | 1,879 | 2,147 | 2,531 | 12% | 26% |
| 885 | 2412.17966 | cs | 14 | 8 | 0.499 | ✅ | ❌ | ❌ | 1,358 | 2,640 | 2,531 | 49% | 46% |
| 886 | 2412.17966 | cs | 16 | 8 | 0.395 | ✅ | ❌ | ❌ | 3,042 | 4,015 | 2,531 | 24% | -20% |
| 887 | 2412.17966 | cs | 12 | 6 | 0.838 | ✅ | ✅ | ✅ | 684 | 1,197 | 2,531 | 43% | 73% |
| 888 | 2412.18619 | eess | 4 | 2 | 0.423 | ✅ | ❌ | ❌ | 2,918 | 3,134 | 2,210 | 7% | -32% |
| 889 | 2412.18619 | eess | 7 | 4 | 0.876 | ✅ | ✅ | ✅ | 1,246 | 1,711 | 2,210 | 27% | 44% |
| 890 | 2412.18619 | eess | 7 | 4 | 0.887 | ✅ | ✅ | ✅ | 1,949 | 2,211 | 2,210 | 12% | 12% |
| 891 | 2412.18619 | eess | 10 | 5 | 0.405 | ✅ | ❌ | ❌ | 1,621 | 1,991 | 2,210 | 19% | 27% |
| 892 | 2412.18619 | eess | 4 | 2 | 0.299 | ✅ | ❌ | ❌ | 47 | 1,863 | 2,210 | 97% | 98% |
| 893 | 2412.18619 | eess | 6 | 3 | 0.767 | ✅ | ✅ | ✅ | 259 | 1,965 | 2,210 | 87% | 88% |
| 894 | 2412.18619 | eess | 8 | 4 | 0.358 | ✅ | ❌ | ❌ | 1,240 | 2,564 | 2,210 | 52% | 44% |
| 895 | 2412.18619 | eess | 5 | 3 | 0.833 | ✅ | ✅ | ✅ | 1,625 | 1,969 | 2,210 | 17% | 26% |
| 896 | 2412.18823 | cs | 19 | 10 | 0.132 | ❌ | ❌ | ❌ | 546 | 996 | 2,531 | 45% | 78% |
| 897 | 2412.18823 | cs | 5 | 3 | 0.731 | ✅ | ✅ | ✅ | 2,208 | 2,252 | 2,531 | 2% | 13% |
| 898 | 2412.18823 | cs | 3 | 2 | 0.299 | ✅ | ❌ | ❌ | 1,826 | 1,876 | 2,531 | 3% | 28% |
| 899 | 2412.18823 | cs | 8 | 4 | 0.146 | ❌ | ❌ | ❌ | 819 | 2,424 | 2,531 | 66% | 68% |
| 900 | 2412.18823 | cs | 19 | 10 | 0.313 | ✅ | ❌ | ❌ | 539 | 837 | 2,531 | 36% | 79% |
| 901 | 2412.18823 | cs | 15 | 8 | 0.587 | ✅ | ✅ | ❌ | 580 | 859 | 2,531 | 32% | 77% |
| 902 | 2412.18823 | cs | 11 | 6 | 0.941 | ✅ | ✅ | ✅ | 660 | 1,152 | 2,531 | 43% | 74% |
| 903 | 2412.18823 | cs | 16 | 8 | 0.477 | ✅ | ❌ | ❌ | 394 | 835 | 2,531 | 53% | 84% |
| 904 | 2412.18955 | eess | 12 | 6 | 0.806 | ✅ | ✅ | ✅ | 1,818 | 2,125 | 2,531 | 14% | 28% |
| 905 | 2412.18955 | eess | 15 | 8 | 0.650 | ✅ | ✅ | ❌ | 2,510 | 3,034 | 2,531 | 17% | 1% |
| 906 | 2412.18955 | eess | 12 | 7 | 0.352 | ✅ | ❌ | ❌ | 919 | 2,815 | 2,531 | 67% | 64% |
| 907 | 2412.18955 | eess | 18 | 9 | 0.850 | ✅ | ✅ | ✅ | 1,692 | 3,464 | 2,531 | 51% | 33% |
| 908 | 2412.18955 | eess | 22 | 11 | 0.943 | ✅ | ✅ | ✅ | 1,567 | 1,891 | 2,531 | 17% | 38% |
| 909 | 2412.18955 | eess | 6 | 3 | 0.939 | ✅ | ✅ | ✅ | 349 | 594 | 2,531 | 41% | 86% |
| 910 | 2412.19024 | econ | 7 | 4 | 0.919 | ✅ | ✅ | ✅ | 2,634 | 2,678 | 2,531 | 2% | -4% |
| 911 | 2412.19024 | econ | 4 | 2 | 0.853 | ✅ | ✅ | ✅ | 2,119 | 2,182 | 2,531 | 3% | 16% |
| 912 | 2412.19024 | econ | 5 | 3 | 0.345 | ✅ | ❌ | ❌ | 2,596 | 2,644 | 2,531 | 2% | -3% |
| 913 | 2412.19024 | econ | 5 | 3 | 0.900 | ✅ | ✅ | ✅ | 2,662 | 2,687 | 2,531 | 1% | -5% |
| 914 | 2412.19024 | econ | 12 | 7 | 0.942 | ✅ | ✅ | ✅ | 475 | 642 | 2,531 | 26% | 81% |
| 915 | 2412.19024 | econ | 7 | 4 | 0.933 | ✅ | ✅ | ✅ | 314 | 696 | 2,531 | 55% | 88% |
| 916 | 2412.19024 | econ | 5 | 3 | 0.963 | ✅ | ✅ | ✅ | 404 | 527 | 2,531 | 23% | 84% |
| 917 | 2412.19024 | econ | 8 | 4 | 0.321 | ✅ | ❌ | ❌ | 252 | 349 | 2,531 | 28% | 90% |
| 918 | 2412.19043 | eess | 11 | 6 | 0.641 | ✅ | ✅ | ❌ | 2,805 | 2,937 | 2,531 | 4% | -11% |
| 919 | 2412.19043 | eess | 16 | 8 | 0.801 | ✅ | ✅ | ✅ | 1,914 | 2,264 | 2,531 | 15% | 24% |
| 920 | 2412.19043 | eess | 15 | 8 | 0.974 | ✅ | ✅ | ✅ | 690 | 943 | 2,531 | 27% | 73% |
| 921 | 2412.19043 | eess | 17 | 9 | 0.472 | ✅ | ❌ | ❌ | 824 | 1,093 | 2,531 | 25% | 67% |
| 922 | 2412.19043 | eess | 14 | 7 | 0.883 | ✅ | ✅ | ✅ | 602 | 1,082 | 2,531 | 44% | 76% |
| 923 | 2412.20176 | econ | 10 | 5 | 0.843 | ✅ | ✅ | ✅ | 1,627 | 1,866 | 2,318 | 13% | 30% |
| 924 | 2412.20176 | econ | 7 | 5 | 0.721 | ✅ | ✅ | ✅ | 1,617 | 1,863 | 2,318 | 13% | 30% |
| 925 | 2412.20176 | econ | 7 | 4 | 0.907 | ✅ | ✅ | ✅ | 1,752 | 1,900 | 2,318 | 8% | 24% |
| 926 | 2412.20176 | econ | 10 | 5 | 0.660 | ✅ | ✅ | ❌ | 509 | 741 | 2,318 | 31% | 78% |
| 927 | 2412.20176 | econ | 3 | 2 | 0.948 | ✅ | ✅ | ✅ | 317 | 396 | 2,318 | 20% | 86% |
| 928 | 2412.20176 | econ | 10 | 5 | 0.880 | ✅ | ✅ | ✅ | 598 | 692 | 2,318 | 14% | 74% |
| 929 | 2412.20176 | econ | 8 | 4 | 0.927 | ✅ | ✅ | ✅ | 480 | 579 | 2,318 | 17% | 79% |
| 930 | 2412.20176 | econ | 14 | 7 | 0.643 | ✅ | ✅ | ❌ | 324 | 670 | 2,318 | 52% | 86% |
| 931 | 2412.20486 | cs | 14 | 7 | 0.770 | ✅ | ✅ | ✅ | 1,441 | 1,649 | 2,531 | 13% | 43% |
| 932 | 2412.20486 | cs | 14 | 7 | 0.775 | ✅ | ✅ | ✅ | 2,197 | 2,770 | 2,531 | 21% | 13% |
| 933 | 2412.20486 | cs | 9 | 5 | 0.903 | ✅ | ✅ | ✅ | 3,033 | 3,086 | 2,531 | 2% | -20% |
| 934 | 2412.20486 | cs | 11 | 6 | 0.392 | ✅ | ❌ | ❌ | 1,448 | 1,855 | 2,531 | 22% | 43% |
| 935 | 2412.20486 | cs | 9 | 5 | 0.437 | ✅ | ❌ | ❌ | 1,107 | 2,946 | 2,531 | 62% | 56% |
| 936 | 2412.20486 | cs | 11 | 6 | 0.816 | ✅ | ✅ | ✅ | 2,461 | 2,812 | 2,531 | 12% | 3% |
| 937 | 2412.20486 | cs | 14 | 7 | 0.908 | ✅ | ✅ | ✅ | 1,472 | 1,832 | 2,531 | 20% | 42% |
| 938 | 2412.20486 | cs | 15 | 8 | 0.825 | ✅ | ✅ | ✅ | 1,217 | 1,834 | 2,531 | 34% | 52% |
| 939 | 2412.20805 | eess | 17 | 9 | 0.623 | ✅ | ✅ | ❌ | 681 | 3,033 | 2,531 | 78% | 73% |
| 940 | 2412.20805 | eess | 25 | 13 | 0.689 | ✅ | ✅ | ❌ | 1,588 | 2,168 | 2,531 | 27% | 37% |
| 941 | 2412.20805 | eess | 16 | 8 | 0.737 | ✅ | ✅ | ✅ | 2,011 | 2,360 | 2,531 | 15% | 21% |
| 942 | 2412.20805 | eess | 11 | 6 | 0.477 | ✅ | ❌ | ❌ | 784 | 1,107 | 2,531 | 29% | 69% |
| 943 | 2501.00038 | eess | 16 | 8 | 0.726 | ✅ | ✅ | ✅ | 2,091 | 2,891 | 2,531 | 28% | 17% |
| 944 | 2501.00038 | eess | 18 | 9 | 0.469 | ✅ | ❌ | ❌ | 967 | 1,501 | 2,531 | 36% | 62% |
| 945 | 2501.00038 | eess | 20 | 10 | 0.706 | ✅ | ✅ | ✅ | 2,897 | 3,388 | 2,531 | 14% | -14% |
| 946 | 2501.03254 | cs | 3 | 2 | 0.927 | ✅ | ✅ | ✅ | 2,193 | 2,216 | 2,531 | 1% | 13% |
| 947 | 2501.03254 | cs | 5 | 3 | 0.917 | ✅ | ✅ | ✅ | 1,537 | 1,563 | 2,531 | 2% | 39% |
| 948 | 2501.03254 | cs | 4 | 2 | 0.880 | ✅ | ✅ | ✅ | 2,220 | 2,947 | 2,531 | 25% | 12% |
| 949 | 2501.03254 | cs | 3 | 2 | 0.943 | ✅ | ✅ | ✅ | 1,964 | 2,036 | 2,531 | 4% | 22% |
| 950 | 2501.03254 | cs | 4 | 2 | 0.909 | ✅ | ✅ | ✅ | 1,893 | 2,035 | 2,531 | 7% | 25% |
| 951 | 2501.03254 | cs | 6 | 4 | 0.381 | ✅ | ❌ | ❌ | 284 | 2,418 | 2,531 | 88% | 89% |
| 952 | 2501.03254 | cs | 1 | 1 | 0.440 | ✅ | ❌ | ❌ | 2,356 | 2,356 | 2,531 | 0% | 7% |
| 953 | 2501.03254 | cs | 3 | 2 | 0.043 | ❌ | ❌ | ❌ | 70 | 2,486 | 2,531 | 97% | 97% |
| 954 | 2504.06268 | cs | 5 | 4 | 0.930 | ✅ | ✅ | ✅ | 587 | 1,018 | 2,318 | 42% | 75% |
| 955 | 2504.06268 | cs | 8 | 4 | 0.878 | ✅ | ✅ | ✅ | 386 | 830 | 2,318 | 53% | 83% |
| 956 | 2504.06268 | cs | 7 | 4 | 0.926 | ✅ | ✅ | ✅ | 875 | 2,698 | 2,318 | 68% | 62% |
| 957 | 2504.06268 | cs | 6 | 3 | 0.907 | ✅ | ✅ | ✅ | 822 | 1,415 | 2,318 | 42% | 65% |
| 958 | 2504.06268 | cs | 6 | 4 | 0.437 | ✅ | ❌ | ❌ | 1,268 | 1,885 | 2,318 | 33% | 45% |
| 959 | 2504.06268 | cs | 6 | 3 | 0.460 | ✅ | ❌ | ❌ | 1,416 | 1,898 | 2,318 | 25% | 39% |
| 960 | 2504.06268 | cs | 5 | 3 | 0.931 | ✅ | ✅ | ✅ | 197 | 920 | 2,318 | 79% | 92% |
| 961 | 2504.06268 | cs | 5 | 3 | 0.966 | ✅ | ✅ | ✅ | 523 | 954 | 2,318 | 45% | 77% |
| 962 | 2412.05250 | math | 9 | 6 | 0.488 | ✅ | ❌ | ❌ | 657 | 730 | 2,531 | 10% | 74% |
| 963 | 2412.05250 | math | 7 | 4 | 0.815 | ✅ | ✅ | ✅ | 366 | 498 | 2,531 | 27% | 86% |
| 964 | 2412.05250 | math | 7 | 4 | 0.600 | ✅ | ✅ | ❌ | 418 | 752 | 2,531 | 44% | 83% |
| 965 | 2412.05250 | math | 17 | 9 | 0.425 | ✅ | ❌ | ❌ | 504 | 916 | 2,531 | 45% | 80% |
| 966 | 2412.05250 | math | 7 | 5 | 0.411 | ✅ | ❌ | ❌ | 586 | 657 | 2,531 | 11% | 77% |
| 967 | 2412.05250 | math | 10 | 6 | 0.715 | ✅ | ✅ | ✅ | 476 | 644 | 2,531 | 26% | 81% |
| 968 | 2412.05250 | math | 8 | 5 | 0.365 | ✅ | ❌ | ❌ | 417 | 680 | 2,531 | 39% | 84% |
| 969 | 2412.05250 | math | 7 | 4 | 0.229 | ❌ | ❌ | ❌ | 481 | 637 | 2,531 | 24% | 81% |
| 970 | 2412.06942 | math | 13 | 7 | 0.269 | ✅ | ❌ | ❌ | 500 | 695 | 2,316 | 28% | 78% |
| 971 | 2412.06942 | math | 12 | 6 | 0.286 | ✅ | ❌ | ❌ | 756 | 962 | 2,316 | 21% | 67% |
| 972 | 2412.06942 | math | 7 | 4 | 0.965 | ✅ | ✅ | ✅ | 617 | 734 | 2,316 | 16% | 73% |
| 973 | 2412.06942 | math | 11 | 6 | 0.137 | ❌ | ❌ | ❌ | 416 | 891 | 2,316 | 53% | 82% |
| 974 | 2412.11897 | math | 20 | 10 | 0.147 | ❌ | ❌ | ❌ | 605 | 1,032 | 2,316 | 41% | 74% |
| 975 | 2412.11897 | math | 20 | 10 | 0.376 | ✅ | ❌ | ❌ | 771 | 1,260 | 2,316 | 39% | 67% |
| 976 | 2412.11897 | math | 15 | 8 | 0.337 | ✅ | ❌ | ❌ | 1,164 | 1,539 | 2,316 | 24% | 50% |
| 977 | 2412.11897 | math | 20 | 12 | 0.145 | ❌ | ❌ | ❌ | 1,121 | 1,751 | 2,316 | 36% | 52% |
| 978 | 2412.11897 | math | 18 | 9 | 0.262 | ✅ | ❌ | ❌ | 689 | 1,269 | 2,316 | 46% | 70% |
| 979 | 2412.11897 | math | 16 | 8 | 0.445 | ✅ | ❌ | ❌ | 826 | 1,288 | 2,316 | 36% | 64% |
| 980 | 2412.11897 | math | 20 | 10 | 0.316 | ✅ | ❌ | ❌ | 946 | 1,727 | 2,316 | 45% | 59% |
| 981 | 2412.11897 | math | 17 | 9 | 0.191 | ❌ | ❌ | ❌ | 716 | 1,390 | 2,316 | 48% | 69% |
| 982 | 2412.12319 | math | 17 | 9 | 0.530 | ✅ | ✅ | ❌ | 496 | 932 | 2,531 | 47% | 80% |
| 983 | 2412.12319 | math | 19 | 10 | 0.111 | ❌ | ❌ | ❌ | 485 | 889 | 2,531 | 45% | 81% |
| 984 | 2412.12319 | math | 17 | 9 | 0.224 | ❌ | ❌ | ❌ | 486 | 1,023 | 2,531 | 52% | 81% |
| 985 | 2412.12319 | math | 16 | 9 | 0.312 | ✅ | ❌ | ❌ | 718 | 1,132 | 2,531 | 37% | 72% |
| 986 | 2412.12319 | math | 10 | 5 | 0.439 | ✅ | ❌ | ❌ | 733 | 1,314 | 2,531 | 44% | 71% |
| 987 | 2412.12319 | math | 13 | 7 | 0.256 | ✅ | ❌ | ❌ | 556 | 842 | 2,531 | 34% | 78% |
| 988 | 2412.12319 | math | 14 | 8 | 0.286 | ✅ | ❌ | ❌ | 870 | 1,297 | 2,531 | 33% | 66% |
| 989 | 2412.12319 | math | 18 | 9 | 0.149 | ❌ | ❌ | ❌ | 636 | 1,201 | 2,531 | 47% | 75% |
| 990 | 2412.12372 | math | 19 | 10 | 0.232 | ❌ | ❌ | ❌ | 1,011 | 1,587 | 2,531 | 36% | 60% |
| 991 | 2412.12372 | math | 24 | 12 | 0.121 | ❌ | ❌ | ❌ | 800 | 1,419 | 2,531 | 44% | 68% |
| 992 | 2412.12372 | math | 23 | 12 | 0.203 | ❌ | ❌ | ❌ | 735 | 1,604 | 2,531 | 54% | 71% |
| 993 | 2412.12372 | math | 22 | 11 | 0.165 | ❌ | ❌ | ❌ | 952 | 1,545 | 2,531 | 38% | 62% |
| 994 | 2412.12372 | math | 17 | 9 | 0.557 | ✅ | ✅ | ❌ | 1,001 | 1,692 | 2,531 | 41% | 60% |
| 995 | 2412.12372 | math | 20 | 11 | 0.268 | ✅ | ❌ | ❌ | 1,220 | 1,452 | 2,531 | 16% | 52% |
| 996 | 2412.12372 | math | 21 | 11 | 0.532 | ✅ | ✅ | ❌ | 984 | 1,531 | 2,531 | 36% | 61% |
| 997 | 2412.12372 | math | 22 | 13 | 0.552 | ✅ | ✅ | ❌ | 1,131 | 1,556 | 2,531 | 27% | 55% |
| 998 | 2412.12446 | math | 9 | 5 | 0.500 | ✅ | ✅ | ❌ | 1,372 | 1,794 | 2,316 | 24% | 41% |
| 999 | 2412.12446 | math | 10 | 5 | 0.552 | ✅ | ✅ | ❌ | 947 | 1,778 | 2,316 | 47% | 59% |
| 1000 | 2412.12446 | math | 11 | 6 | 0.703 | ✅ | ✅ | ✅ | 1,528 | 1,996 | 2,316 | 23% | 34% |
| 1001 | 2412.12446 | math | 12 | 6 | 0.602 | ✅ | ✅ | ❌ | 1,131 | 1,775 | 2,316 | 36% | 51% |
| 1002 | 2412.12446 | math | 7 | 4 | 0.236 | ❌ | ❌ | ❌ | 638 | 1,659 | 2,316 | 62% | 72% |
| 1003 | 2412.12446 | math | 15 | 8 | 0.574 | ✅ | ✅ | ❌ | 869 | 1,224 | 2,316 | 29% | 62% |
| 1004 | 2412.12446 | math | 9 | 5 | 0.171 | ❌ | ❌ | ❌ | 666 | 1,620 | 2,316 | 59% | 71% |
| 1005 | 2412.12446 | math | 12 | 6 | 0.679 | ✅ | ✅ | ❌ | 1,138 | 1,825 | 2,316 | 38% | 51% |
| 1006 | 2412.17167 | math | 20 | 10 | 0.256 | ✅ | ❌ | ❌ | 3,168 | 3,515 | 2,316 | 10% | -37% |
| 1007 | 2412.17167 | math | 25 | 16 | 0.173 | ❌ | ❌ | ❌ | 1,004 | 1,268 | 2,316 | 21% | 57% |
| 1008 | 2412.17167 | math | 19 | 10 | 0.215 | ❌ | ❌ | ❌ | 748 | 1,122 | 2,316 | 33% | 68% |
| 1009 | 2412.17167 | math | 21 | 11 | 0.132 | ❌ | ❌ | ❌ | 590 | 1,065 | 2,316 | 45% | 75% |
| 1010 | 2412.17167 | math | 20 | 13 | 0.917 | ✅ | ✅ | ✅ | 543 | 598 | 2,316 | 9% | 77% |
| 1011 | 2412.17167 | math | 23 | 12 | 0.169 | ❌ | ❌ | ❌ | 671 | 1,083 | 2,316 | 38% | 71% |
| 1012 | 2412.20318 | math | 17 | 9 | 0.167 | ❌ | ❌ | ❌ | 951 | 1,826 | 2,531 | 48% | 62% |
| 1013 | 2412.20966 | math | 16 | 8 | 0.295 | ✅ | ❌ | ❌ | 530 | 778 | 2,531 | 32% | 79% |
| 1014 | 2412.20966 | math | 17 | 9 | 0.213 | ❌ | ❌ | ❌ | 715 | 1,178 | 2,531 | 39% | 72% |
| 1015 | 2412.20966 | math | 16 | 8 | 0.773 | ✅ | ✅ | ✅ | 619 | 984 | 2,531 | 37% | 76% |
| 1016 | 2412.20966 | math | 16 | 8 | 0.243 | ❌ | ❌ | ❌ | 769 | 1,102 | 2,531 | 30% | 70% |
| 1017 | 2412.20966 | math | 15 | 9 | 0.365 | ✅ | ❌ | ❌ | 874 | 991 | 2,531 | 12% | 65% |
| 1018 | 2412.20966 | math | 16 | 8 | 0.178 | ❌ | ❌ | ❌ | 503 | 950 | 2,531 | 47% | 80% |
| 1019 | 2412.20966 | math | 12 | 6 | 0.415 | ✅ | ❌ | ❌ | 545 | 1,158 | 2,531 | 53% | 78% |
| 1020 | 2412.20966 | math | 11 | 6 | 0.469 | ✅ | ❌ | ❌ | 883 | 1,207 | 2,531 | 27% | 65% |
| 1021 | 2501.03236 | math | 9 | 5 | 0.268 | ✅ | ❌ | ❌ | 396 | 595 | 2,531 | 33% | 84% |
| 1022 | 2501.03236 | math | 13 | 7 | 0.188 | ❌ | ❌ | ❌ | 537 | 706 | 2,531 | 24% | 79% |
| 1023 | 2501.03236 | math | 16 | 8 | 0.133 | ❌ | ❌ | ❌ | 371 | 556 | 2,531 | 33% | 85% |
| 1024 | 2501.03236 | math | 17 | 9 | 0.289 | ✅ | ❌ | ❌ | 376 | 843 | 2,531 | 55% | 85% |
| 1025 | 2501.03236 | math | 15 | 8 | 0.155 | ❌ | ❌ | ❌ | 390 | 610 | 2,531 | 36% | 85% |
| 1026 | 2409.18430 | physics | 3 | 2 | 0.928 | ✅ | ✅ | ✅ | 2,655 | 2,664 | 2,316 | 0% | -15% |
| 1027 | 2409.18430 | physics | 6 | 3 | 0.348 | ✅ | ❌ | ❌ | 693 | 1,077 | 2,316 | 36% | 70% |
| 1028 | 2409.18430 | physics | 2 | 1 | 0.481 | ✅ | ❌ | ❌ | 2,283 | 2,582 | 2,316 | 12% | 1% |
| 1029 | 2409.18430 | physics | 5 | 3 | 0.711 | ✅ | ✅ | ✅ | 633 | 773 | 2,316 | 18% | 73% |
| 1030 | 2409.18430 | physics | 3 | 2 | 0.988 | ✅ | ✅ | ✅ | 879 | 895 | 2,316 | 2% | 62% |
| 1031 | 2409.18430 | physics | 5 | 3 | 0.785 | ✅ | ✅ | ✅ | 595 | 731 | 2,316 | 19% | 74% |
| 1032 | 2409.18430 | physics | 8 | 4 | 0.973 | ✅ | ✅ | ✅ | 625 | 691 | 2,316 | 10% | 73% |
| 1033 | 2409.18430 | physics | 3 | 2 | 0.982 | ✅ | ✅ | ✅ | 842 | 850 | 2,316 | 1% | 64% |
| 1034 | 2410.23529 | physics | 4 | 2 | 0.563 | ✅ | ✅ | ❌ | 276 | 603 | 2,531 | 54% | 89% |
| 1035 | 2410.23529 | physics | 4 | 2 | 0.844 | ✅ | ✅ | ✅ | 3,799 | 3,830 | 2,531 | 1% | -50% |
| 1036 | 2410.23529 | physics | 2 | 1 | 0.486 | ✅ | ❌ | ❌ | 178 | 186 | 2,531 | 4% | 93% |
| 1037 | 2410.23529 | physics | 3 | 2 | 0.978 | ✅ | ✅ | ✅ | 589 | 595 | 2,531 | 1% | 77% |
| 1038 | 2410.23529 | physics | 6 | 3 | 0.724 | ✅ | ✅ | ✅ | 551 | 840 | 2,531 | 34% | 78% |
| 1039 | 2410.23529 | physics | 4 | 2 | 0.790 | ✅ | ✅ | ✅ | 596 | 792 | 2,531 | 25% | 76% |
| 1040 | 2410.23529 | physics | 12 | 6 | 0.225 | ❌ | ❌ | ❌ | 503 | 968 | 2,531 | 48% | 80% |
| 1041 | 2410.23529 | physics | 3 | 2 | 0.987 | ✅ | ✅ | ✅ | 844 | 849 | 2,531 | 1% | 67% |
| 1042 | 2411.15169 | physics | 9 | 5 | 0.301 | ✅ | ❌ | ❌ | 1,695 | 2,120 | 2,531 | 20% | 33% |
| 1043 | 2411.15169 | physics | 12 | 6 | 0.469 | ✅ | ❌ | ❌ | 1,462 | 1,844 | 2,531 | 21% | 42% |
| 1044 | 2411.15169 | physics | 10 | 5 | 0.518 | ✅ | ✅ | ❌ | 1,324 | 1,914 | 2,531 | 31% | 48% |
| 1045 | 2411.15169 | physics | 6 | 3 | 0.764 | ✅ | ✅ | ✅ | 1,643 | 1,784 | 2,531 | 8% | 35% |
| 1046 | 2411.15169 | physics | 11 | 6 | 0.431 | ✅ | ❌ | ❌ | 1,685 | 2,357 | 2,531 | 29% | 33% |
| 1047 | 2411.15169 | physics | 9 | 5 | 0.472 | ✅ | ❌ | ❌ | 1,730 | 2,211 | 2,531 | 22% | 32% |
| 1048 | 2411.15169 | physics | 7 | 4 | 0.777 | ✅ | ✅ | ✅ | 1,480 | 1,610 | 2,531 | 8% | 42% |
| 1049 | 2411.15169 | physics | 13 | 7 | 0.532 | ✅ | ✅ | ❌ | 683 | 976 | 2,531 | 30% | 73% |
| 1050 | 2412.10069 | physics | 4 | 2 | 0.274 | ✅ | ❌ | ❌ | 2,675 | 2,799 | 2,531 | 4% | -6% |
| 1051 | 2412.10069 | physics | 5 | 3 | 0.790 | ✅ | ✅ | ✅ | 2,769 | 2,904 | 2,531 | 5% | -9% |
| 1052 | 2412.10069 | physics | 4 | 2 | 0.755 | ✅ | ✅ | ✅ | 2,198 | 2,499 | 2,531 | 12% | 13% |
| 1053 | 2412.10069 | physics | 3 | 2 | 0.682 | ✅ | ✅ | ❌ | 773 | 2,424 | 2,531 | 68% | 69% |
| 1054 | 2412.10069 | physics | 4 | 2 | 0.397 | ✅ | ❌ | ❌ | 1,852 | 3,233 | 2,531 | 43% | 27% |
| 1055 | 2412.10069 | physics | 3 | 2 | 0.355 | ✅ | ❌ | ❌ | 2,751 | 2,888 | 2,531 | 5% | -9% |
| 1056 | 2412.10069 | physics | 8 | 4 | 0.652 | ✅ | ✅ | ❌ | 400 | 632 | 2,531 | 37% | 84% |
| 1057 | 2412.10069 | physics | 6 | 3 | 0.850 | ✅ | ✅ | ✅ | 352 | 492 | 2,531 | 28% | 86% |
| 1058 | 2412.14319 | physics | 8 | 4 | 0.685 | ✅ | ✅ | ❌ | 780 | 962 | 2,531 | 19% | 69% |
| 1059 | 2412.14319 | physics | 12 | 6 | 0.681 | ✅ | ✅ | ❌ | 316 | 572 | 2,531 | 45% | 88% |
| 1060 | 2412.14319 | physics | 7 | 4 | 0.406 | ✅ | ❌ | ❌ | 565 | 667 | 2,531 | 15% | 78% |
| 1061 | 2412.14319 | physics | 13 | 8 | 0.544 | ✅ | ✅ | ❌ | 729 | 945 | 2,531 | 23% | 71% |
| 1062 | 2412.14319 | physics | 8 | 4 | 0.552 | ✅ | ✅ | ❌ | 593 | 1,169 | 2,531 | 49% | 77% |
| 1063 | 2412.14319 | physics | 19 | 10 | 0.213 | ❌ | ❌ | ❌ | 610 | 1,134 | 2,531 | 46% | 76% |
| 1064 | 2412.14319 | physics | 9 | 5 | 0.423 | ✅ | ❌ | ❌ | 1,028 | 1,284 | 2,531 | 20% | 59% |
| 1065 | 2412.14976 | physics | 12 | 7 | 0.498 | ✅ | ❌ | ❌ | 1,688 | 2,179 | 2,531 | 23% | 33% |
| 1066 | 2412.14976 | physics | 14 | 7 | 0.625 | ✅ | ✅ | ❌ | 2,553 | 2,787 | 2,531 | 8% | -1% |
| 1067 | 2412.14976 | physics | 11 | 6 | 0.447 | ✅ | ❌ | ❌ | 1,582 | 1,944 | 2,531 | 19% | 37% |
| 1068 | 2412.14976 | physics | 13 | 7 | 0.528 | ✅ | ✅ | ❌ | 2,238 | 2,558 | 2,531 | 13% | 12% |
| 1069 | 2412.14976 | physics | 8 | 4 | 0.335 | ✅ | ❌ | ❌ | 2,018 | 2,564 | 2,531 | 21% | 20% |
| 1070 | 2412.14976 | physics | 9 | 5 | 0.472 | ✅ | ❌ | ❌ | 1,419 | 1,933 | 2,531 | 27% | 44% |
| 1071 | 2412.14976 | physics | 6 | 3 | 0.264 | ✅ | ❌ | ❌ | 1,872 | 2,288 | 2,531 | 18% | 26% |
| 1072 | 2412.14976 | physics | 11 | 6 | 0.750 | ✅ | ✅ | ✅ | 1,413 | 2,031 | 2,531 | 30% | 44% |
| 1073 | 2412.16030 | physics | 10 | 5 | 0.761 | ✅ | ✅ | ✅ | 684 | 1,436 | 2,531 | 52% | 73% |
| 1074 | 2412.16030 | physics | 22 | 11 | 0.622 | ✅ | ✅ | ❌ | 2,911 | 3,518 | 2,531 | 17% | -15% |
| 1075 | 2412.16030 | physics | 18 | 10 | 0.668 | ✅ | ✅ | ❌ | 1,177 | 1,518 | 2,531 | 22% | 53% |
| 1076 | 2412.16030 | physics | 28 | 14 | 0.122 | ❌ | ❌ | ❌ | 936 | 1,922 | 2,531 | 51% | 63% |
| 1077 | 2412.17161 | physics | 8 | 4 | 0.494 | ✅ | ❌ | ❌ | 567 | 2,308 | 2,531 | 75% | 78% |
| 1078 | 2412.17161 | physics | 12 | 6 | 0.430 | ✅ | ❌ | ❌ | 1,842 | 2,351 | 2,531 | 22% | 27% |
| 1079 | 2412.17161 | physics | 41 | 22 | 0.069 | ❌ | ❌ | ❌ | 1,104 | 1,659 | 2,531 | 33% | 56% |
| 1080 | 2412.17161 | physics | 19 | 10 | 0.907 | ✅ | ✅ | ✅ | 819 | 1,038 | 2,531 | 21% | 68% |
| 1081 | 2412.17161 | physics | 11 | 6 | 0.362 | ✅ | ❌ | ❌ | 1,057 | 1,354 | 2,531 | 22% | 58% |
| 1082 | 2412.17161 | physics | 8 | 4 | 0.893 | ✅ | ✅ | ✅ | 680 | 1,097 | 2,531 | 38% | 73% |
| 1083 | 2412.17161 | physics | 9 | 5 | 0.631 | ✅ | ✅ | ❌ | 680 | 953 | 2,531 | 29% | 73% |
| 1084 | 2501.00176 | physics | 8 | 4 | 0.391 | ✅ | ❌ | ❌ | 958 | 3,492 | 2,531 | 73% | 62% |
| 1085 | 2501.00176 | physics | 7 | 4 | 0.900 | ✅ | ✅ | ✅ | 3,330 | 3,899 | 2,531 | 15% | -32% |
| 1086 | 2501.00176 | physics | 7 | 5 | 0.767 | ✅ | ✅ | ✅ | 3,396 | 3,557 | 2,531 | 5% | -34% |
| 1087 | 2501.00176 | physics | 8 | 4 | 0.535 | ✅ | ✅ | ❌ | 2,431 | 3,077 | 2,531 | 21% | 4% |
| 1088 | 2501.00176 | physics | 8 | 4 | 0.454 | ✅ | ❌ | ❌ | 2,133 | 2,534 | 2,531 | 16% | 16% |
| 1089 | 2501.00176 | physics | 11 | 6 | 0.384 | ✅ | ❌ | ❌ | 2,247 | 2,922 | 2,531 | 23% | 11% |
| 1090 | 2501.00176 | physics | 7 | 4 | 0.589 | ✅ | ✅ | ❌ | 3,360 | 3,931 | 2,531 | 15% | -33% |
| 1091 | 2501.00176 | physics | 8 | 4 | 0.595 | ✅ | ✅ | ❌ | 2,835 | 3,418 | 2,531 | 17% | -12% |
| 1092 | 2501.00475 | physics | 9 | 7 | 0.583 | ✅ | ✅ | ❌ | 2,037 | 2,424 | 2,531 | 16% | 20% |
| 1093 | 2501.00475 | physics | 25 | 13 | 0.561 | ✅ | ✅ | ❌ | 2,149 | 2,663 | 2,531 | 19% | 15% |
| 1094 | 2501.00475 | physics | 24 | 12 | 0.276 | ✅ | ❌ | ❌ | 1,174 | 1,815 | 2,531 | 35% | 54% |
| 1095 | 2501.00475 | physics | 24 | 12 | 0.646 | ✅ | ✅ | ❌ | 945 | 1,506 | 2,531 | 37% | 63% |
| 1096 | 2501.00475 | physics | 12 | 6 | 0.688 | ✅ | ✅ | ❌ | 2,615 | 2,842 | 2,531 | 8% | -3% |
| 1097 | 2501.00475 | physics | 17 | 9 | 0.560 | ✅ | ✅ | ❌ | 2,094 | 2,180 | 2,531 | 4% | 17% |
| 1098 | 2501.00475 | physics | 10 | 5 | 0.376 | ✅ | ❌ | ❌ | 789 | 1,214 | 2,531 | 35% | 69% |
| 1099 | 2403.03335 | q-bio | 4 | 2 | 0.825 | ✅ | ✅ | ✅ | 2,151 | 2,244 | 2,531 | 4% | 15% |
| 1100 | 2403.03335 | q-bio | 2 | 1 | 0.493 | ✅ | ❌ | ❌ | 182 | 371 | 2,531 | 51% | 93% |
| 1101 | 2403.03335 | q-bio | 4 | 2 | 0.000 | ❌ | ❌ | ❌ | 39 | 394 | 2,531 | 90% | 98% |
| 1102 | 2403.03335 | q-bio | 2 | 1 | 0.486 | ✅ | ❌ | ❌ | 124 | 436 | 2,531 | 72% | 95% |
| 1103 | 2403.03335 | q-bio | 3 | 2 | 0.983 | ✅ | ✅ | ✅ | 266 | 268 | 2,531 | 1% | 89% |
| 1104 | 2403.03335 | q-bio | 2 | 2 | 0.976 | ✅ | ✅ | ✅ | 389 | 389 | 2,531 | 0% | 85% |
| 1105 | 2403.03335 | q-bio | 2 | 1 | 0.498 | ✅ | ❌ | ❌ | 153 | 354 | 2,531 | 57% | 94% |
| 1106 | 2403.03335 | q-bio | 3 | 2 | 0.967 | ✅ | ✅ | ✅ | 378 | 385 | 2,531 | 2% | 85% |
| 1107 | 2404.05865 | q-bio | 4 | 2 | 0.425 | ✅ | ❌ | ❌ | 1,932 | 2,454 | 2,531 | 21% | 24% |
| 1108 | 2404.05865 | q-bio | 4 | 2 | 0.428 | ✅ | ❌ | ❌ | 1,934 | 3,868 | 2,531 | 50% | 24% |
| 1109 | 2404.05865 | q-bio | 5 | 3 | 0.820 | ✅ | ✅ | ✅ | 4,003 | 4,059 | 2,531 | 1% | -58% |
| 1110 | 2405.17578 | q-bio | 7 | 4 | 0.679 | ✅ | ✅ | ❌ | 1,921 | 2,013 | 2,531 | 5% | 24% |
| 1111 | 2409.05340 | q-bio | 8 | 4 | 0.566 | ✅ | ✅ | ❌ | 505 | 902 | 2,531 | 44% | 80% |
| 1112 | 2409.05340 | q-bio | 17 | 9 | 0.318 | ✅ | ❌ | ❌ | 630 | 1,076 | 2,531 | 41% | 75% |
| 1113 | 2409.05340 | q-bio | 6 | 3 | 0.682 | ✅ | ✅ | ❌ | 1,150 | 1,441 | 2,531 | 20% | 55% |
| 1114 | 2410.10919 | q-bio | 8 | 4 | 0.627 | ✅ | ✅ | ❌ | 2,077 | 2,196 | 2,316 | 5% | 10% |
| 1115 | 2410.10919 | q-bio | 5 | 3 | 0.598 | ✅ | ✅ | ❌ | 3,561 | 3,792 | 2,316 | 6% | -54% |
| 1116 | 2410.10919 | q-bio | 8 | 5 | 0.808 | ✅ | ✅ | ✅ | 2,677 | 2,737 | 2,316 | 2% | -16% |
| 1117 | 2410.10919 | q-bio | 5 | 3 | 0.475 | ✅ | ❌ | ❌ | 3,374 | 3,585 | 2,316 | 6% | -46% |
| 1118 | 2410.10919 | q-bio | 8 | 5 | 0.579 | ✅ | ✅ | ❌ | 2,340 | 2,361 | 2,316 | 1% | -1% |
| 1119 | 2410.10919 | q-bio | 6 | 3 | 0.792 | ✅ | ✅ | ✅ | 3,143 | 3,228 | 2,316 | 3% | -36% |
| 1120 | 2410.10919 | q-bio | 5 | 3 | 0.512 | ✅ | ✅ | ❌ | 2,424 | 2,637 | 2,316 | 8% | -5% |
| 1121 | 2410.10919 | q-bio | 8 | 4 | 0.554 | ✅ | ✅ | ❌ | 546 | 1,960 | 2,316 | 72% | 76% |
| 1122 | 2411.12087 | q-bio | 8 | 4 | 0.429 | ✅ | ❌ | ❌ | 356 | 878 | 2,531 | 59% | 86% |
| 1123 | 2411.12087 | q-bio | 6 | 3 | 0.338 | ✅ | ❌ | ❌ | 213 | 1,935 | 2,531 | 89% | 92% |
| 1124 | 2411.12087 | q-bio | 9 | 5 | 0.757 | ✅ | ✅ | ✅ | 477 | 1,199 | 2,531 | 60% | 81% |
| 1125 | 2411.12087 | q-bio | 10 | 5 | 0.799 | ✅ | ✅ | ✅ | 1,523 | 1,741 | 2,531 | 13% | 40% |
| 1126 | 2411.12087 | q-bio | 5 | 4 | 0.918 | ✅ | ✅ | ✅ | 2,513 | 2,520 | 2,531 | 0% | 1% |
| 1127 | 2411.12087 | q-bio | 9 | 5 | 0.364 | ✅ | ❌ | ❌ | 392 | 1,061 | 2,531 | 63% | 85% |
| 1128 | 2411.12087 | q-bio | 7 | 5 | 0.501 | ✅ | ✅ | ❌ | 804 | 879 | 2,531 | 9% | 68% |
| 1129 | 2411.12087 | q-bio | 10 | 5 | 0.369 | ✅ | ❌ | ❌ | 482 | 788 | 2,531 | 39% | 81% |
| 1130 | 2411.12370 | q-bio | 6 | 3 | 0.429 | ✅ | ❌ | ❌ | 2,934 | 3,052 | 2,316 | 4% | -27% |
| 1131 | 2411.12370 | q-bio | 4 | 2 | 0.255 | ✅ | ❌ | ❌ | 296 | 710 | 2,316 | 58% | 87% |
| 1132 | 2411.12370 | q-bio | 7 | 4 | 0.389 | ✅ | ❌ | ❌ | 622 | 952 | 2,316 | 35% | 73% |
| 1133 | 2411.12370 | q-bio | 5 | 3 | 0.807 | ✅ | ✅ | ✅ | 920 | 937 | 2,316 | 2% | 60% |
| 1134 | 2411.12370 | q-bio | 7 | 4 | 0.466 | ✅ | ❌ | ❌ | 682 | 811 | 2,316 | 16% | 71% |
| 1135 | 2411.12370 | q-bio | 6 | 3 | 0.511 | ✅ | ✅ | ❌ | 599 | 886 | 2,316 | 32% | 74% |
| 1136 | 2411.12370 | q-bio | 7 | 4 | 0.512 | ✅ | ✅ | ❌ | 549 | 840 | 2,316 | 35% | 76% |
| 1137 | 2411.14726 | q-bio | 9 | 5 | 0.906 | ✅ | ✅ | ✅ | 1,314 | 1,424 | 2,531 | 8% | 48% |
| 1138 | 2411.14726 | q-bio | 15 | 8 | 0.839 | ✅ | ✅ | ✅ | 1,361 | 1,673 | 2,531 | 19% | 46% |
| 1139 | 2411.14726 | q-bio | 12 | 6 | 0.451 | ✅ | ❌ | ❌ | 2,108 | 2,220 | 2,531 | 5% | 17% |
| 1140 | 2411.14726 | q-bio | 20 | 10 | 0.479 | ✅ | ❌ | ❌ | 679 | 1,193 | 2,531 | 43% | 73% |
| 1141 | 2411.14726 | q-bio | 7 | 5 | 0.946 | ✅ | ✅ | ✅ | 581 | 587 | 2,531 | 1% | 77% |
| 1142 | 2411.16084 | q-bio | 7 | 4 | 0.627 | ✅ | ✅ | ❌ | 1,572 | 1,705 | 2,531 | 8% | 38% |
| 1143 | 2411.16084 | q-bio | 9 | 5 | 0.698 | ✅ | ✅ | ❌ | 629 | 765 | 2,531 | 18% | 75% |
| 1144 | 2411.16084 | q-bio | 9 | 5 | 0.620 | ✅ | ✅ | ❌ | 531 | 732 | 2,531 | 27% | 79% |
| 1145 | 2411.16084 | q-bio | 11 | 6 | 0.539 | ✅ | ✅ | ❌ | 358 | 542 | 2,531 | 34% | 86% |
| 1146 | 2411.16084 | q-bio | 6 | 3 | 0.594 | ✅ | ✅ | ❌ | 575 | 942 | 2,531 | 39% | 77% |
| 1147 | 2411.16084 | q-bio | 7 | 4 | 0.877 | ✅ | ✅ | ✅ | 417 | 435 | 2,531 | 4% | 84% |
| 1148 | 2411.16084 | q-bio | 5 | 3 | 0.552 | ✅ | ✅ | ❌ | 727 | 833 | 2,531 | 13% | 71% |
| 1149 | 2411.16084 | q-bio | 8 | 4 | 0.175 | ❌ | ❌ | ❌ | 867 | 1,019 | 2,531 | 15% | 66% |
| 1150 | 2412.15227 | q-bio | 7 | 4 | 0.744 | ✅ | ✅ | ✅ | 745 | 886 | 2,531 | 16% | 71% |
| 1151 | 2412.15227 | q-bio | 9 | 5 | 0.429 | ✅ | ❌ | ❌ | 677 | 1,517 | 2,531 | 55% | 73% |
| 1152 | 2412.15227 | q-bio | 7 | 4 | 0.459 | ✅ | ❌ | ❌ | 1,234 | 1,574 | 2,531 | 22% | 51% |
| 1153 | 2412.15227 | q-bio | 11 | 6 | 0.483 | ✅ | ❌ | ❌ | 1,155 | 1,231 | 2,531 | 6% | 54% |
| 1154 | 2412.15227 | q-bio | 10 | 5 | 0.431 | ✅ | ❌ | ❌ | 531 | 969 | 2,531 | 45% | 79% |
| 1155 | 2412.15227 | q-bio | 4 | 2 | 0.236 | ❌ | ❌ | ❌ | 363 | 680 | 2,531 | 47% | 86% |
| 1156 | 2412.15227 | q-bio | 15 | 8 | 0.794 | ✅ | ✅ | ✅ | 497 | 559 | 2,531 | 11% | 80% |
| 1157 | 2412.15227 | q-bio | 7 | 4 | 0.564 | ✅ | ✅ | ❌ | 562 | 712 | 2,531 | 21% | 78% |
| 1158 | 2401.05713 | q-fin | 10 | 5 | 0.915 | ✅ | ✅ | ✅ | 631 | 664 | 2,316 | 5% | 73% |
| 1159 | 2401.05713 | q-fin | 16 | 9 | 0.064 | ❌ | ❌ | ❌ | 1,043 | 1,625 | 2,316 | 36% | 55% |
| 1160 | 2401.05713 | q-fin | 18 | 9 | 0.510 | ✅ | ✅ | ❌ | 943 | 1,268 | 2,316 | 26% | 59% |
| 1161 | 2401.05713 | q-fin | 13 | 7 | 0.390 | ✅ | ❌ | ❌ | 868 | 1,180 | 2,316 | 26% | 63% |
| 1162 | 2401.05713 | q-fin | 13 | 7 | 0.388 | ✅ | ❌ | ❌ | 1,402 | 2,147 | 2,316 | 35% | 39% |
| 1163 | 2401.05713 | q-fin | 14 | 7 | 0.149 | ❌ | ❌ | ❌ | 544 | 1,604 | 2,316 | 66% | 77% |
| 1164 | 2401.05713 | q-fin | 20 | 11 | 0.199 | ❌ | ❌ | ❌ | 1,193 | 1,817 | 2,316 | 34% | 48% |
| 1165 | 2401.05713 | q-fin | 17 | 10 | 0.207 | ❌ | ❌ | ❌ | 863 | 1,663 | 2,316 | 48% | 63% |
| 1166 | 2410.22346 | q-fin | 12 | 7 | 0.494 | ✅ | ❌ | ❌ | 2,230 | 3,034 | 2,531 | 26% | 12% |
| 1167 | 2410.22346 | q-fin | 9 | 5 | 0.617 | ✅ | ✅ | ❌ | 1,826 | 1,984 | 2,531 | 8% | 28% |
| 1168 | 2410.22346 | q-fin | 12 | 6 | 0.568 | ✅ | ✅ | ❌ | 1,934 | 2,329 | 2,531 | 17% | 24% |
| 1169 | 2410.22346 | q-fin | 13 | 7 | 0.501 | ✅ | ✅ | ❌ | 2,656 | 3,549 | 2,531 | 25% | -5% |
| 1170 | 2410.22346 | q-fin | 14 | 7 | 0.577 | ✅ | ✅ | ❌ | 1,744 | 2,246 | 2,531 | 22% | 31% |
| 1171 | 2410.22346 | q-fin | 17 | 9 | 0.913 | ✅ | ✅ | ✅ | 609 | 984 | 2,531 | 38% | 76% |
| 1172 | 2411.08145 | q-fin | 10 | 5 | 0.456 | ✅ | ❌ | ❌ | 634 | 1,208 | 2,531 | 48% | 75% |
| 1173 | 2411.08145 | q-fin | 4 | 3 | 0.889 | ✅ | ✅ | ✅ | 4,860 | 4,894 | 2,531 | 1% | -92% |
| 1174 | 2411.08145 | q-fin | 9 | 5 | 0.504 | ✅ | ✅ | ❌ | 2,618 | 2,743 | 2,531 | 5% | -3% |
| 1175 | 2411.08145 | q-fin | 4 | 2 | 0.331 | ✅ | ❌ | ❌ | 2,294 | 4,605 | 2,531 | 50% | 9% |
| 1176 | 2411.08145 | q-fin | 4 | 2 | 0.403 | ✅ | ❌ | ❌ | 2,154 | 4,226 | 2,531 | 49% | 15% |
| 1177 | 2411.08145 | q-fin | 8 | 4 | 0.689 | ✅ | ✅ | ❌ | 2,752 | 2,986 | 2,531 | 8% | -9% |
| 1178 | 2411.08145 | q-fin | 4 | 2 | 0.317 | ✅ | ❌ | ❌ | 2,232 | 4,439 | 2,531 | 50% | 12% |
| 1179 | 2411.08145 | q-fin | 4 | 2 | 0.307 | ✅ | ❌ | ❌ | 2,171 | 4,246 | 2,531 | 49% | 14% |
| 1180 | 2411.08382 | q-fin | 20 | 10 | 0.038 | ❌ | ❌ | ❌ | 598 | 1,137 | 2,531 | 47% | 76% |
| 1181 | 2411.08382 | q-fin | 15 | 8 | 0.402 | ✅ | ❌ | ❌ | 671 | 1,008 | 2,531 | 33% | 73% |
| 1182 | 2411.08382 | q-fin | 24 | 12 | 0.788 | ✅ | ✅ | ✅ | 1,741 | 2,027 | 2,531 | 14% | 31% |
| 1183 | 2411.08382 | q-fin | 12 | 6 | 0.016 | ❌ | ❌ | ❌ | 777 | 2,027 | 2,531 | 62% | 69% |
| 1184 | 2411.08382 | q-fin | 9 | 5 | 0.734 | ✅ | ✅ | ✅ | 2,962 | 3,154 | 2,531 | 6% | -17% |
| 1185 | 2411.08382 | q-fin | 11 | 6 | 0.771 | ✅ | ✅ | ✅ | 501 | 986 | 2,531 | 49% | 80% |
| 1186 | 2411.08382 | q-fin | 11 | 7 | 0.603 | ✅ | ✅ | ❌ | 1,647 | 1,899 | 2,531 | 13% | 35% |
| 1187 | 2411.08382 | q-fin | 11 | 6 | 0.772 | ✅ | ✅ | ✅ | 2,247 | 2,341 | 2,531 | 4% | 11% |
| 1188 | 2411.08804 | q-fin | 9 | 6 | 0.802 | ✅ | ✅ | ✅ | 3,871 | 3,953 | 2,531 | 2% | -53% |
| 1189 | 2411.08804 | q-fin | 13 | 7 | 0.581 | ✅ | ✅ | ❌ | 886 | 1,255 | 2,531 | 29% | 65% |
| 1190 | 2411.08804 | q-fin | 29 | 15 | 0.433 | ✅ | ❌ | ❌ | 683 | 1,240 | 2,531 | 45% | 73% |
| 1191 | 2411.08804 | q-fin | 8 | 4 | 0.798 | ✅ | ✅ | ✅ | 1,561 | 1,927 | 2,531 | 19% | 38% |
| 1192 | 2411.08804 | q-fin | 20 | 10 | 0.759 | ✅ | ✅ | ✅ | 739 | 1,165 | 2,531 | 37% | 71% |
| 1193 | 2411.08804 | q-fin | 15 | 8 | 0.304 | ✅ | ❌ | ❌ | 840 | 1,192 | 2,531 | 30% | 67% |
| 1194 | 2411.08804 | q-fin | 8 | 4 | 0.585 | ✅ | ✅ | ❌ | 280 | 1,656 | 2,531 | 83% | 89% |
| 1195 | 2411.08804 | q-fin | 18 | 9 | 0.549 | ✅ | ✅ | ❌ | 739 | 864 | 2,531 | 14% | 71% |
| 1196 | 2412.12458 | q-fin | 4 | 2 | 0.440 | ✅ | ❌ | ❌ | 2,414 | 4,738 | 2,531 | 49% | 5% |
| 1197 | 2412.12458 | q-fin | 4 | 2 | 0.407 | ✅ | ❌ | ❌ | 2,180 | 3,840 | 2,531 | 43% | 14% |
| 1198 | 2412.12458 | q-fin | 4 | 2 | 0.797 | ✅ | ✅ | ✅ | 2,397 | 2,592 | 2,531 | 8% | 5% |
| 1199 | 2412.12458 | q-fin | 4 | 2 | 0.833 | ✅ | ✅ | ✅ | 2,113 | 3,783 | 2,531 | 44% | 17% |
| 1200 | 2412.12458 | q-fin | 7 | 4 | 0.541 | ✅ | ✅ | ❌ | 871 | 913 | 2,531 | 5% | 66% |
| 1201 | 2412.12458 | q-fin | 4 | 2 | 0.872 | ✅ | ✅ | ✅ | 4,696 | 4,723 | 2,531 | 1% | -86% |
| 1202 | 2412.12458 | q-fin | 24 | 12 | 0.534 | ✅ | ✅ | ❌ | 544 | 770 | 2,531 | 29% | 79% |
| 1203 | 2412.12458 | q-fin | 12 | 6 | 0.512 | ✅ | ✅ | ❌ | 459 | 555 | 2,531 | 17% | 82% |
| 1204 | 2412.13101 | q-fin | 7 | 4 | 0.401 | ✅ | ❌ | ❌ | 732 | 992 | 2,316 | 26% | 68% |
| 1205 | 2412.13101 | q-fin | 4 | 2 | 0.401 | ✅ | ❌ | ❌ | 2,920 | 3,034 | 2,316 | 4% | -26% |
| 1206 | 2412.13101 | q-fin | 8 | 4 | 0.928 | ✅ | ✅ | ✅ | 277 | 348 | 2,316 | 20% | 88% |
| 1207 | 2412.13101 | q-fin | 7 | 4 | 0.554 | ✅ | ✅ | ❌ | 667 | 771 | 2,316 | 13% | 71% |
| 1208 | 2412.13101 | q-fin | 11 | 6 | 0.569 | ✅ | ✅ | ❌ | 506 | 789 | 2,316 | 36% | 78% |
| 1209 | 2412.13101 | q-fin | 14 | 8 | 0.576 | ✅ | ✅ | ❌ | 560 | 773 | 2,316 | 28% | 76% |
| 1210 | 2412.13101 | q-fin | 13 | 7 | 0.522 | ✅ | ✅ | ❌ | 401 | 560 | 2,316 | 28% | 83% |
| 1211 | 2412.13101 | q-fin | 13 | 7 | 0.504 | ✅ | ✅ | ❌ | 319 | 756 | 2,316 | 58% | 86% |
| 1212 | 2412.16122 | q-fin | 4 | 2 | 0.538 | ✅ | ✅ | ❌ | 281 | 1,772 | 2,531 | 84% | 89% |
| 1213 | 2412.16122 | q-fin | 5 | 3 | 0.381 | ✅ | ❌ | ❌ | 351 | 1,289 | 2,531 | 73% | 86% |
| 1214 | 2412.16122 | q-fin | 5 | 3 | 0.540 | ✅ | ✅ | ❌ | 335 | 1,282 | 2,531 | 74% | 87% |
| 1215 | 2412.16122 | q-fin | 7 | 4 | 0.596 | ✅ | ✅ | ❌ | 324 | 803 | 2,531 | 60% | 87% |
| 1216 | 2412.16122 | q-fin | 5 | 3 | 0.531 | ✅ | ✅ | ❌ | 951 | 1,176 | 2,531 | 19% | 62% |
| 1217 | 2412.16122 | q-fin | 5 | 3 | 0.455 | ✅ | ❌ | ❌ | 1,572 | 2,105 | 2,531 | 25% | 38% |
| 1218 | 2412.16122 | q-fin | 4 | 2 | 0.325 | ✅ | ❌ | ❌ | 1,160 | 1,383 | 2,531 | 16% | 54% |
| 1219 | 2412.16122 | q-fin | 5 | 3 | 0.531 | ✅ | ✅ | ❌ | 1,245 | 1,313 | 2,531 | 5% | 51% |
| 1220 | 2412.16160 | q-fin | 9 | 6 | 0.413 | ✅ | ❌ | ❌ | 2,309 | 2,823 | 2,531 | 18% | 9% |
| 1221 | 2412.16160 | q-fin | 17 | 9 | 0.311 | ✅ | ❌ | ❌ | 917 | 1,335 | 2,531 | 31% | 64% |
| 1222 | 2412.16160 | q-fin | 26 | 14 | 0.182 | ❌ | ❌ | ❌ | 1,169 | 1,652 | 2,531 | 29% | 54% |
| 1223 | 2412.16160 | q-fin | 12 | 6 | 0.669 | ✅ | ✅ | ❌ | 691 | 1,002 | 2,531 | 31% | 73% |
| 1224 | 2412.16160 | q-fin | 40 | 20 | 0.147 | ❌ | ❌ | ❌ | 699 | 1,481 | 2,531 | 53% | 72% |
| 1225 | 2412.16160 | q-fin | 9 | 5 | 0.939 | ✅ | ✅ | ✅ | 1,464 | 1,484 | 2,531 | 1% | 42% |
| 1226 | 2412.16160 | q-fin | 9 | 5 | 0.805 | ✅ | ✅ | ✅ | 840 | 911 | 2,531 | 8% | 67% |
| 1227 | 2412.16927 | q-fin | 10 | 5 | 0.851 | ✅ | ✅ | ✅ | 1,121 | 1,420 | 2,531 | 21% | 56% |
| 1228 | 2412.16927 | q-fin | 23 | 12 | 0.715 | ✅ | ✅ | ✅ | 1,990 | 2,161 | 2,531 | 8% | 21% |
| 1229 | 2412.16927 | q-fin | 6 | 4 | 0.535 | ✅ | ✅ | ❌ | 2,982 | 3,062 | 2,531 | 3% | -18% |
| 1230 | 2412.16927 | q-fin | 8 | 4 | 0.676 | ✅ | ✅ | ❌ | 732 | 808 | 2,531 | 9% | 71% |
| 1231 | 2412.16927 | q-fin | 7 | 4 | 0.317 | ✅ | ❌ | ❌ | 2,879 | 3,121 | 2,531 | 8% | -14% |
| 1232 | 2412.16927 | q-fin | 9 | 5 | 0.582 | ✅ | ✅ | ❌ | 457 | 592 | 2,531 | 23% | 82% |
| 1233 | 2412.16927 | q-fin | 3 | 2 | 0.735 | ✅ | ✅ | ✅ | 374 | 453 | 2,531 | 17% | 85% |
| 1234 | 2412.16927 | q-fin | 8 | 4 | 0.233 | ❌ | ❌ | ❌ | 215 | 458 | 2,531 | 53% | 92% |
| 1235 | 2309.06983 | stat | 5 | 3 | 0.594 | ✅ | ✅ | ❌ | 273 | 411 | 2,531 | 34% | 89% |
| 1236 | 2309.06983 | stat | 4 | 2 | 0.662 | ✅ | ✅ | ❌ | 283 | 422 | 2,531 | 33% | 89% |
| 1237 | 2309.06983 | stat | 6 | 3 | 0.366 | ✅ | ❌ | ❌ | 143 | 399 | 2,531 | 64% | 94% |
| 1238 | 2309.06983 | stat | 7 | 4 | 0.432 | ✅ | ❌ | ❌ | 273 | 383 | 2,531 | 29% | 89% |
| 1239 | 2309.06983 | stat | 7 | 4 | 0.509 | ✅ | ✅ | ❌ | 155 | 352 | 2,531 | 56% | 94% |
| 1240 | 2309.06983 | stat | 6 | 3 | 0.646 | ✅ | ✅ | ❌ | 186 | 317 | 2,531 | 41% | 93% |
| 1241 | 2309.06983 | stat | 7 | 4 | 0.672 | ✅ | ✅ | ❌ | 191 | 337 | 2,531 | 43% | 92% |
| 1242 | 2309.06983 | stat | 5 | 3 | 0.950 | ✅ | ✅ | ✅ | 387 | 391 | 2,531 | 1% | 85% |
| 1243 | 2312.12645 | stat | 4 | 3 | 0.347 | ✅ | ❌ | ❌ | 1,745 | 1,961 | 2,316 | 11% | 25% |
| 1244 | 2312.12645 | stat | 5 | 3 | 0.444 | ✅ | ❌ | ❌ | 394 | 1,774 | 2,316 | 78% | 83% |
| 1245 | 2312.12645 | stat | 25 | 13 | 0.966 | ✅ | ✅ | ✅ | 536 | 817 | 2,316 | 34% | 77% |
| 1246 | 2312.12645 | stat | 8 | 4 | 0.950 | ✅ | ✅ | ✅ | 702 | 800 | 2,316 | 12% | 70% |
| 1247 | 2312.12645 | stat | 7 | 4 | 0.935 | ✅ | ✅ | ✅ | 1,321 | 1,467 | 2,316 | 10% | 43% |
| 1248 | 2312.12645 | stat | 8 | 4 | 0.912 | ✅ | ✅ | ✅ | 566 | 597 | 2,316 | 5% | 76% |
| 1249 | 2405.20601 | stat | 5 | 3 | 0.335 | ✅ | ❌ | ❌ | 424 | 2,198 | 2,531 | 81% | 83% |
| 1250 | 2405.20601 | stat | 5 | 3 | 0.657 | ✅ | ✅ | ❌ | 1,872 | 1,991 | 2,531 | 6% | 26% |
| 1251 | 2405.20601 | stat | 7 | 4 | 0.449 | ✅ | ❌ | ❌ | 2,057 | 2,280 | 2,531 | 10% | 19% |
| 1252 | 2405.20601 | stat | 6 | 3 | 0.589 | ✅ | ✅ | ❌ | 289 | 567 | 2,531 | 49% | 89% |
| 1253 | 2405.20601 | stat | 6 | 3 | 0.320 | ✅ | ❌ | ❌ | 353 | 1,719 | 2,531 | 79% | 86% |
| 1254 | 2405.20601 | stat | 4 | 2 | 0.557 | ✅ | ✅ | ❌ | 644 | 858 | 2,531 | 25% | 75% |
| 1255 | 2405.20601 | stat | 6 | 3 | 0.565 | ✅ | ✅ | ❌ | 1,756 | 2,038 | 2,531 | 14% | 31% |
| 1256 | 2405.20601 | stat | 6 | 3 | 0.777 | ✅ | ✅ | ✅ | 1,667 | 2,008 | 2,531 | 17% | 34% |
| 1257 | 2407.10577 | stat | 12 | 7 | 0.069 | ❌ | ❌ | ❌ | 414 | 840 | 2,316 | 51% | 82% |
| 1258 | 2409.14197 | stat | 11 | 6 | 0.570 | ✅ | ✅ | ❌ | 2,066 | 2,257 | 2,531 | 8% | 18% |
| 1259 | 2409.14197 | stat | 7 | 4 | 0.852 | ✅ | ✅ | ✅ | 1,811 | 1,869 | 2,531 | 3% | 28% |
| 1260 | 2409.14197 | stat | 8 | 4 | 0.559 | ✅ | ✅ | ❌ | 1,833 | 1,974 | 2,531 | 7% | 28% |
| 1261 | 2409.14197 | stat | 7 | 4 | 0.924 | ✅ | ✅ | ✅ | 3,329 | 3,474 | 2,531 | 4% | -32% |
| 1262 | 2409.14197 | stat | 7 | 4 | 0.971 | ✅ | ✅ | ✅ | 436 | 456 | 2,531 | 4% | 83% |
| 1263 | 2409.14197 | stat | 6 | 3 | 0.472 | ✅ | ❌ | ❌ | 1,702 | 1,888 | 2,531 | 10% | 33% |
| 1264 | 2409.14197 | stat | 14 | 8 | 0.754 | ✅ | ✅ | ✅ | 387 | 464 | 2,531 | 17% | 85% |
| 1265 | 2410.12930 | stat | 7 | 4 | 0.194 | ❌ | ❌ | ❌ | 464 | 777 | 2,531 | 40% | 82% |
| 1266 | 2410.12930 | stat | 6 | 3 | 0.797 | ✅ | ✅ | ✅ | 507 | 551 | 2,531 | 8% | 80% |
| 1267 | 2410.12930 | stat | 5 | 3 | 0.661 | ✅ | ✅ | ❌ | 733 | 792 | 2,531 | 7% | 71% |
| 1268 | 2410.12930 | stat | 6 | 3 | 0.570 | ✅ | ✅ | ❌ | 394 | 512 | 2,531 | 23% | 84% |
| 1269 | 2410.12930 | stat | 6 | 3 | 0.145 | ❌ | ❌ | ❌ | 148 | 466 | 2,531 | 68% | 94% |
| 1270 | 2410.12930 | stat | 4 | 2 | 0.486 | ✅ | ❌ | ❌ | 292 | 716 | 2,531 | 59% | 88% |
| 1271 | 2410.12930 | stat | 5 | 3 | 0.712 | ✅ | ✅ | ✅ | 509 | 586 | 2,531 | 13% | 80% |
| 1272 | 2410.12930 | stat | 9 | 5 | 0.850 | ✅ | ✅ | ✅ | 325 | 528 | 2,531 | 38% | 87% |
| 1273 | 2411.04729 | stat | 7 | 4 | 0.440 | ✅ | ❌ | ❌ | 2,220 | 2,257 | 2,316 | 2% | 4% |
| 1274 | 2411.04729 | stat | 7 | 4 | 0.389 | ✅ | ❌ | ❌ | 493 | 780 | 2,316 | 37% | 79% |
| 1275 | 2411.04729 | stat | 9 | 5 | 0.463 | ✅ | ❌ | ❌ | 604 | 918 | 2,316 | 34% | 74% |
| 1276 | 2411.04729 | stat | 9 | 5 | 0.628 | ✅ | ✅ | ❌ | 999 | 1,214 | 2,316 | 18% | 57% |
| 1277 | 2411.04729 | stat | 7 | 4 | 0.880 | ✅ | ✅ | ✅ | 1,137 | 1,226 | 2,316 | 7% | 51% |
| 1278 | 2411.04729 | stat | 5 | 3 | 0.279 | ✅ | ❌ | ❌ | 1,488 | 1,979 | 2,316 | 25% | 36% |
| 1279 | 2411.04729 | stat | 6 | 3 | 0.783 | ✅ | ✅ | ✅ | 710 | 1,072 | 2,316 | 34% | 69% |
| 1280 | 2411.04729 | stat | 13 | 8 | 0.675 | ✅ | ✅ | ❌ | 662 | 912 | 2,316 | 27% | 71% |
| 1281 | 2412.10296 | stat | 14 | 7 | 0.484 | ✅ | ❌ | ❌ | 777 | 961 | 2,316 | 19% | 66% |
| 1282 | 2412.10296 | stat | 11 | 6 | 0.754 | ✅ | ✅ | ✅ | 696 | 734 | 2,316 | 5% | 70% |
| 1283 | 2412.10296 | stat | 11 | 6 | 0.404 | ✅ | ❌ | ❌ | 864 | 927 | 2,316 | 7% | 63% |
| 1284 | 2412.10296 | stat | 15 | 8 | 0.710 | ✅ | ✅ | ✅ | 794 | 976 | 2,316 | 19% | 66% |
| 1285 | 2412.10296 | stat | 10 | 6 | 0.734 | ✅ | ✅ | ✅ | 808 | 1,008 | 2,316 | 20% | 65% |
| 1286 | 2412.10296 | stat | 20 | 10 | 0.266 | ✅ | ❌ | ❌ | 596 | 1,011 | 2,316 | 41% | 74% |
| 1287 | 2412.10296 | stat | 23 | 12 | 0.642 | ✅ | ✅ | ❌ | 588 | 1,120 | 2,316 | 48% | 75% |
| 1288 | 2412.10296 | stat | 8 | 4 | 0.594 | ✅ | ✅ | ❌ | 468 | 992 | 2,316 | 53% | 80% |
| 1289 | 2412.11303 | stat | 9 | 5 | 0.502 | ✅ | ✅ | ❌ | 2,027 | 2,220 | 2,531 | 9% | 20% |
| 1290 | 2412.11303 | stat | 10 | 5 | 0.431 | ✅ | ❌ | ❌ | 2,353 | 3,033 | 2,531 | 22% | 7% |
| 1291 | 2412.11303 | stat | 8 | 4 | 0.671 | ✅ | ✅ | ❌ | 1,115 | 1,365 | 2,531 | 18% | 56% |
| 1292 | 2412.11303 | stat | 13 | 7 | 0.243 | ❌ | ❌ | ❌ | 609 | 1,025 | 2,531 | 41% | 76% |
| 1293 | 2412.11303 | stat | 10 | 6 | 0.635 | ✅ | ✅ | ❌ | 820 | 1,005 | 2,531 | 18% | 68% |
| 1294 | 2412.11303 | stat | 10 | 5 | 0.075 | ❌ | ❌ | ❌ | 596 | 1,188 | 2,531 | 50% | 76% |
| 1295 | 2412.11303 | stat | 10 | 5 | 0.943 | ✅ | ✅ | ✅ | 679 | 869 | 2,531 | 22% | 73% |
| 1296 | 2412.11303 | stat | 8 | 5 | 0.794 | ✅ | ✅ | ✅ | 818 | 889 | 2,531 | 8% | 68% |
| 1297 | 2412.15633 | stat | 11 | 6 | 0.142 | ❌ | ❌ | ❌ | 379 | 1,542 | 2,316 | 75% | 84% |
| 1298 | 2412.15633 | stat | 10 | 5 | 0.374 | ✅ | ❌ | ❌ | 993 | 1,243 | 2,316 | 20% | 57% |
| 1299 | 2412.15633 | stat | 5 | 3 | 0.368 | ✅ | ❌ | ❌ | 1,147 | 2,079 | 2,316 | 45% | 50% |
| 1300 | 2412.15633 | stat | 11 | 6 | 0.470 | ✅ | ❌ | ❌ | 889 | 1,224 | 2,316 | 27% | 62% |
| 1301 | 2412.15633 | stat | 13 | 7 | 0.181 | ❌ | ❌ | ❌ | 461 | 1,180 | 2,316 | 61% | 80% |
| 1302 | 2412.15633 | stat | 10 | 5 | 0.123 | ❌ | ❌ | ❌ | 336 | 1,296 | 2,316 | 74% | 85% |
| 1303 | 2412.15633 | stat | 9 | 5 | 0.862 | ✅ | ✅ | ✅ | 1,243 | 1,639 | 2,316 | 24% | 46% |
| 1304 | 2412.15633 | stat | 7 | 4 | 0.196 | ❌ | ❌ | ❌ | 220 | 1,545 | 2,316 | 86% | 91% |
| 1305 | 2311.07631 | cs | 7 | 4 | 0.531 | ✅ | ✅ | ❌ | 464 | 692 | 2,531 | 33% | 82% |
| 1306 | 2311.07631 | cs | 6 | 3 | 0.653 | ✅ | ✅ | ❌ | 1,978 | 2,077 | 2,531 | 5% | 22% |
| 1307 | 2311.07631 | cs | 6 | 4 | 0.680 | ✅ | ✅ | ❌ | 1,974 | 2,077 | 2,531 | 5% | 22% |
| 1308 | 2311.07631 | cs | 6 | 3 | 0.642 | ✅ | ✅ | ❌ | 1,901 | 2,077 | 2,531 | 8% | 25% |
| 1309 | 2405.09360 | econ | 21 | 11 | 0.613 | ✅ | ✅ | ❌ | 1,556 | 1,916 | 2,531 | 19% | 39% |
| 1310 | 2405.09360 | econ | 28 | 14 | 0.237 | ❌ | ❌ | ❌ | 1,162 | 1,589 | 2,531 | 27% | 54% |
| 1311 | 2405.09360 | econ | 37 | 19 | 0.120 | ❌ | ❌ | ❌ | 949 | 1,446 | 2,531 | 34% | 63% |
| 1312 | 2405.09360 | econ | 28 | 15 | 0.392 | ✅ | ❌ | ❌ | 1,184 | 1,589 | 2,531 | 25% | 53% |
| 1313 | 2406.05299 | econ | 7 | 4 | 0.560 | ✅ | ✅ | ❌ | 543 | 1,022 | 2,316 | 47% | 77% |
| 1314 | 2406.05299 | econ | 10 | 5 | 0.277 | ✅ | ❌ | ❌ | 181 | 453 | 2,316 | 60% | 92% |
| 1315 | 2406.05299 | econ | 15 | 8 | 0.236 | ❌ | ❌ | ❌ | 451 | 744 | 2,316 | 39% | 81% |
| 1316 | 2406.05299 | econ | 13 | 7 | 0.179 | ❌ | ❌ | ❌ | 620 | 1,219 | 2,316 | 49% | 73% |
| 1317 | 2406.11528 | econ | 16 | 9 | 0.223 | ❌ | ❌ | ❌ | 946 | 1,518 | 2,531 | 38% | 63% |
| 1318 | 2406.11528 | econ | 17 | 9 | 0.259 | ✅ | ❌ | ❌ | 828 | 1,293 | 2,531 | 36% | 67% |
| 1319 | 2406.11528 | econ | 18 | 9 | 0.132 | ❌ | ❌ | ❌ | 298 | 691 | 2,531 | 57% | 88% |
| 1320 | 2406.11528 | econ | 17 | 9 | 0.325 | ✅ | ❌ | ❌ | 763 | 1,293 | 2,531 | 41% | 70% |
| 1321 | 2408.09618 | econ | 8 | 4 | 0.075 | ❌ | ❌ | ❌ | 304 | 395 | 2,531 | 23% | 88% |
| 1322 | 2408.09618 | econ | 7 | 4 | 0.715 | ✅ | ✅ | ✅ | 417 | 512 | 2,531 | 19% | 84% |
| 1323 | 2408.09618 | econ | 7 | 4 | 0.616 | ✅ | ✅ | ❌ | 417 | 512 | 2,531 | 19% | 84% |
| 1324 | 2408.09618 | econ | 8 | 4 | 0.081 | ❌ | ❌ | ❌ | 304 | 395 | 2,531 | 23% | 88% |
| 1325 | 2408.14349 | cs | 5 | 3 | 0.657 | ✅ | ✅ | ❌ | 1,515 | 1,576 | 2,531 | 4% | 40% |
| 1326 | 2408.14349 | cs | 5 | 3 | 0.794 | ✅ | ✅ | ✅ | 1,519 | 1,576 | 2,531 | 4% | 40% |
| 1327 | 2408.14349 | cs | 7 | 4 | 0.511 | ✅ | ✅ | ❌ | 493 | 825 | 2,531 | 40% | 81% |
| 1328 | 2408.14349 | cs | 7 | 4 | 0.577 | ✅ | ✅ | ❌ | 493 | 825 | 2,531 | 40% | 81% |
| 1329 | 2409.08773 | econ | 6 | 3 | 0.185 | ❌ | ❌ | ❌ | 221 | 1,591 | 2,531 | 86% | 91% |
| 1330 | 2409.08773 | econ | 23 | 12 | 0.090 | ❌ | ❌ | ❌ | 568 | 657 | 2,531 | 14% | 78% |
| 1331 | 2409.08773 | econ | 4 | 2 | 0.341 | ✅ | ❌ | ❌ | 3,246 | 3,332 | 2,531 | 3% | -28% |
| 1332 | 2409.08773 | econ | 6 | 3 | 0.461 | ✅ | ❌ | ❌ | 2,770 | 2,834 | 2,531 | 2% | -9% |
| 1333 | 2410.14317 | econ | 17 | 9 | 0.124 | ❌ | ❌ | ❌ | 453 | 928 | 2,531 | 51% | 82% |
| 1334 | 2410.14317 | econ | 9 | 5 | 0.332 | ✅ | ❌ | ❌ | 539 | 895 | 2,531 | 40% | 79% |
| 1335 | 2410.14317 | econ | 5 | 3 | 0.541 | ✅ | ✅ | ❌ | 1,098 | 1,248 | 2,531 | 12% | 57% |
| 1336 | 2410.14317 | econ | 10 | 5 | 0.262 | ✅ | ❌ | ❌ | 609 | 975 | 2,531 | 38% | 76% |
| 1337 | 2411.15797 | econ | 13 | 7 | 0.231 | ❌ | ❌ | ❌ | 1,074 | 1,767 | 2,531 | 39% | 58% |
| 1338 | 2411.15797 | econ | 3 | 2 | 0.425 | ✅ | ❌ | ❌ | 2,434 | 2,594 | 2,531 | 6% | 4% |
| 1339 | 2411.15797 | econ | 4 | 2 | 0.647 | ✅ | ✅ | ❌ | 1,030 | 1,053 | 2,531 | 2% | 59% |
| 1340 | 2411.15797 | econ | 9 | 5 | 0.628 | ✅ | ✅ | ❌ | 835 | 1,242 | 2,531 | 33% | 67% |
| 1341 | 2411.19857 | econ | 10 | 5 | 0.047 | ❌ | ❌ | ❌ | 538 | 1,250 | 2,316 | 57% | 77% |
| 1342 | 2411.19857 | econ | 17 | 9 | 0.033 | ❌ | ❌ | ❌ | 788 | 1,023 | 2,316 | 23% | 66% |
| 1343 | 2411.19857 | econ | 17 | 9 | 0.097 | ❌ | ❌ | ❌ | 528 | 1,023 | 2,316 | 48% | 77% |
| 1344 | 2411.19857 | econ | 9 | 5 | 0.000 | ❌ | ❌ | ❌ | 592 | 1,029 | 2,316 | 42% | 74% |
| 1345 | 2412.07948 | eess | 18 | 9 | 0.666 | ✅ | ✅ | ❌ | 2,312 | 2,812 | 2,531 | 18% | 9% |
| 1346 | 2412.07948 | eess | 13 | 7 | 0.371 | ✅ | ❌ | ❌ | 1,670 | 1,908 | 2,531 | 12% | 34% |
| 1347 | 2412.07948 | eess | 13 | 7 | 0.273 | ✅ | ❌ | ❌ | 1,595 | 1,908 | 2,531 | 16% | 37% |
| 1348 | 2412.07948 | eess | 18 | 10 | 0.529 | ✅ | ✅ | ❌ | 2,361 | 2,812 | 2,531 | 16% | 7% |
| 1349 | 2412.09651 | cs | 5 | 3 | 0.473 | ✅ | ❌ | ❌ | 1,917 | 2,245 | 2,316 | 15% | 17% |
| 1350 | 2412.09651 | cs | 12 | 6 | 0.541 | ✅ | ✅ | ❌ | 1,495 | 1,753 | 2,316 | 15% | 35% |
| 1351 | 2412.09651 | cs | 12 | 6 | 0.521 | ✅ | ✅ | ❌ | 1,527 | 1,753 | 2,316 | 13% | 34% |
| 1352 | 2412.09651 | cs | 8 | 5 | 0.129 | ❌ | ❌ | ❌ | 521 | 882 | 2,316 | 41% | 78% |
| 1353 | 2412.10129 | cs | 6 | 3 | 0.443 | ✅ | ❌ | ❌ | 461 | 1,466 | 2,531 | 69% | 82% |
| 1354 | 2412.10129 | cs | 6 | 3 | 0.108 | ❌ | ❌ | ❌ | 236 | 2,191 | 2,531 | 89% | 91% |
| 1355 | 2412.10129 | cs | 6 | 3 | 0.588 | ✅ | ✅ | ❌ | 1,959 | 2,143 | 2,531 | 9% | 23% |
| 1356 | 2412.10129 | cs | 5 | 3 | 0.515 | ✅ | ✅ | ❌ | 666 | 794 | 2,531 | 16% | 74% |
| 1357 | 2412.10649 | eess | 15 | 8 | 0.433 | ✅ | ❌ | ❌ | 2,047 | 2,276 | 2,531 | 10% | 19% |
| 1358 | 2412.10649 | eess | 14 | 7 | 0.531 | ✅ | ✅ | ❌ | 1,649 | 1,903 | 2,531 | 13% | 35% |
| 1359 | 2412.10649 | eess | 8 | 4 | 0.449 | ✅ | ❌ | ❌ | 2,983 | 3,795 | 2,531 | 21% | -18% |
| 1360 | 2412.10649 | eess | 15 | 8 | 0.511 | ✅ | ✅ | ❌ | 1,962 | 2,276 | 2,531 | 14% | 22% |
| 1361 | 2412.11719 | cs | 2 | 1 | 0.926 | ✅ | ✅ | ✅ | 0 | 1,032 | 2,318 | 100% | 100% |
| 1362 | 2412.11719 | cs | 2 | 1 | 0.026 | ❌ | ❌ | ❌ | 970 | 970 | 2,318 | 0% | 58% |
| 1363 | 2412.11719 | cs | 2 | 1 | 0.564 | ✅ | ✅ | ❌ | 1,950 | 1,983 | 2,318 | 2% | 16% |
| 1364 | 2412.11719 | cs | 2 | 1 | 0.895 | ✅ | ✅ | ✅ | 0 | 1,032 | 2,318 | 100% | 100% |
| 1365 | 2412.13786 | eess | 12 | 6 | 0.410 | ✅ | ❌ | ❌ | 1,536 | 2,191 | 2,531 | 30% | 39% |
| 1366 | 2412.13786 | eess | 22 | 11 | 0.256 | ✅ | ❌ | ❌ | 772 | 1,470 | 2,531 | 47% | 69% |
| 1367 | 2412.13786 | eess | 12 | 6 | 0.455 | ✅ | ❌ | ❌ | 1,293 | 2,123 | 2,531 | 39% | 49% |
| 1368 | 2412.13786 | eess | 22 | 11 | 0.333 | ✅ | ❌ | ❌ | 767 | 1,470 | 2,531 | 48% | 70% |
| 1369 | 2412.15322 | eess | 2 | 1 | 0.655 | ✅ | ✅ | ❌ | 2,615 | 2,693 | 2,531 | 3% | -3% |
| 1370 | 2412.15322 | eess | 10 | 5 | 0.232 | ❌ | ❌ | ❌ | 2,449 | 2,865 | 2,531 | 15% | 3% |
| 1371 | 2412.15322 | eess | 5 | 3 | 0.464 | ✅ | ❌ | ❌ | 4,273 | 4,349 | 2,531 | 2% | -69% |
| 1372 | 2412.15322 | eess | 15 | 8 | 0.372 | ✅ | ❌ | ❌ | 868 | 1,220 | 2,531 | 29% | 66% |
| 1373 | 2412.16977 | eess | 15 | 8 | 0.592 | ✅ | ✅ | ❌ | 2,099 | 2,645 | 2,531 | 21% | 17% |
| 1374 | 2412.16977 | eess | 13 | 7 | 0.654 | ✅ | ✅ | ❌ | 755 | 1,204 | 2,531 | 37% | 70% |
| 1375 | 2412.16977 | eess | 15 | 8 | 0.143 | ❌ | ❌ | ❌ | 1,122 | 1,600 | 2,531 | 30% | 56% |
| 1376 | 2412.16977 | eess | 15 | 8 | 0.574 | ✅ | ✅ | ❌ | 1,406 | 1,600 | 2,531 | 12% | 44% |
| 1377 | 2412.17966 | cs | 16 | 8 | 0.805 | ✅ | ✅ | ✅ | 1,529 | 2,147 | 2,531 | 29% | 40% |
| 1378 | 2412.17966 | cs | 16 | 8 | 0.392 | ✅ | ❌ | ❌ | 1,727 | 2,147 | 2,531 | 20% | 32% |
| 1379 | 2412.17966 | cs | 14 | 7 | 0.504 | ✅ | ✅ | ❌ | 1,696 | 2,640 | 2,531 | 36% | 33% |
| 1380 | 2412.17966 | cs | 16 | 8 | 0.599 | ✅ | ✅ | ❌ | 3,729 | 4,015 | 2,531 | 7% | -47% |
| 1381 | 2412.18619 | eess | 4 | 2 | 0.637 | ✅ | ✅ | ❌ | 2,918 | 3,134 | 2,210 | 7% | -32% |
| 1382 | 2412.18619 | eess | 6 | 3 | 0.152 | ❌ | ❌ | ❌ | 280 | 2,523 | 2,210 | 89% | 87% |
| 1383 | 2412.18619 | eess | 9 | 6 | 0.446 | ✅ | ❌ | ❌ | 1,101 | 1,338 | 2,210 | 18% | 50% |
| 1384 | 2412.18619 | eess | 4 | 2 | 0.687 | ✅ | ✅ | ❌ | 1,705 | 1,863 | 2,210 | 8% | 23% |
| 1385 | 2412.18823 | cs | 19 | 10 | 0.183 | ❌ | ❌ | ❌ | 437 | 996 | 2,531 | 56% | 83% |
| 1386 | 2412.18823 | cs | 3 | 2 | 0.753 | ✅ | ✅ | ✅ | 1,887 | 1,888 | 2,531 | 0% | 25% |
| 1387 | 2412.18823 | cs | 3 | 2 | 0.936 | ✅ | ✅ | ✅ | 1,887 | 1,888 | 2,531 | 0% | 25% |
| 1388 | 2412.18823 | cs | 5 | 3 | 0.593 | ✅ | ✅ | ❌ | 1,939 | 2,252 | 2,531 | 14% | 23% |
| 1389 | 2412.18955 | eess | 12 | 6 | 0.700 | ✅ | ✅ | ❌ | 1,032 | 2,815 | 2,531 | 63% | 59% |
| 1390 | 2412.18955 | eess | 15 | 8 | 0.785 | ✅ | ✅ | ✅ | 1,564 | 3,034 | 2,531 | 48% | 38% |
| 1391 | 2412.18955 | eess | 15 | 8 | 0.582 | ✅ | ✅ | ❌ | 1,946 | 3,034 | 2,531 | 36% | 23% |
| 1392 | 2412.18955 | eess | 12 | 6 | 0.327 | ✅ | ❌ | ❌ | 1,793 | 2,125 | 2,531 | 16% | 29% |
| 1393 | 2412.19024 | econ | 7 | 4 | 0.675 | ✅ | ✅ | ❌ | 2,634 | 2,678 | 2,531 | 2% | -4% |
| 1394 | 2412.19024 | econ | 7 | 4 | 0.747 | ✅ | ✅ | ✅ | 2,634 | 2,678 | 2,531 | 2% | -4% |
| 1395 | 2412.19024 | econ | 5 | 3 | 0.896 | ✅ | ✅ | ✅ | 2,650 | 2,687 | 2,531 | 1% | -5% |
| 1396 | 2412.19024 | econ | 5 | 3 | 0.657 | ✅ | ✅ | ❌ | 2,596 | 2,644 | 2,531 | 2% | -3% |
| 1397 | 2412.19043 | eess | 16 | 8 | 0.521 | ✅ | ✅ | ❌ | 1,297 | 2,264 | 2,531 | 43% | 49% |
| 1398 | 2412.19043 | eess | 11 | 6 | 0.600 | ✅ | ✅ | ❌ | 2,835 | 2,937 | 2,531 | 3% | -12% |
| 1399 | 2412.19043 | eess | 16 | 8 | 0.446 | ✅ | ❌ | ❌ | 1,629 | 2,264 | 2,531 | 28% | 36% |
| 1400 | 2412.19043 | eess | 16 | 8 | 0.519 | ✅ | ✅ | ❌ | 683 | 2,264 | 2,531 | 70% | 73% |
| 1401 | 2412.20176 | econ | 7 | 5 | 0.250 | ✅ | ❌ | ❌ | 1,617 | 1,863 | 2,318 | 13% | 30% |
| 1402 | 2412.20176 | econ | 10 | 5 | 0.654 | ✅ | ✅ | ❌ | 1,612 | 1,866 | 2,318 | 14% | 30% |
| 1403 | 2412.20176 | econ | 7 | 5 | 0.246 | ❌ | ❌ | ❌ | 1,617 | 1,863 | 2,318 | 13% | 30% |
| 1404 | 2412.20176 | econ | 10 | 5 | 0.716 | ✅ | ✅ | ✅ | 557 | 741 | 2,318 | 25% | 76% |
| 1405 | 2412.20486 | cs | 9 | 5 | 0.658 | ✅ | ✅ | ❌ | 3,020 | 3,086 | 2,531 | 2% | -19% |
| 1406 | 2412.20486 | cs | 14 | 7 | 0.524 | ✅ | ✅ | ❌ | 1,252 | 1,832 | 2,531 | 32% | 51% |
| 1407 | 2412.20486 | cs | 9 | 5 | 0.677 | ✅ | ✅ | ❌ | 2,540 | 3,086 | 2,531 | 18% | -0% |
| 1408 | 2412.20486 | cs | 14 | 7 | 0.469 | ✅ | ❌ | ❌ | 1,342 | 1,649 | 2,531 | 19% | 47% |
| 1409 | 2412.20805 | eess | 16 | 8 | 0.591 | ✅ | ✅ | ❌ | 1,815 | 2,360 | 2,531 | 23% | 28% |
| 1410 | 2412.20805 | eess | 25 | 13 | 0.607 | ✅ | ✅ | ❌ | 1,718 | 2,168 | 2,531 | 21% | 32% |
| 1411 | 2412.20805 | eess | 16 | 8 | 0.593 | ✅ | ✅ | ❌ | 1,816 | 2,360 | 2,531 | 23% | 28% |
| 1412 | 2412.20805 | eess | 25 | 13 | 0.480 | ✅ | ❌ | ❌ | 1,632 | 2,168 | 2,531 | 25% | 36% |
| 1413 | 2501.00038 | eess | 16 | 8 | 0.543 | ✅ | ✅ | ❌ | 2,355 | 2,891 | 2,531 | 19% | 7% |
| 1414 | 2501.00038 | eess | 20 | 10 | 0.511 | ✅ | ✅ | ❌ | 2,903 | 3,388 | 2,531 | 14% | -15% |
| 1415 | 2501.00038 | eess | 16 | 8 | 0.555 | ✅ | ✅ | ❌ | 2,256 | 2,891 | 2,531 | 22% | 11% |
| 1416 | 2501.00038 | eess | 15 | 8 | 0.575 | ✅ | ✅ | ❌ | 634 | 1,126 | 2,531 | 44% | 75% |
| 1417 | 2501.03254 | cs | 5 | 3 | 0.677 | ✅ | ✅ | ❌ | 2,075 | 2,142 | 2,531 | 3% | 18% |
| 1418 | 2501.03254 | cs | 4 | 2 | 0.266 | ✅ | ❌ | ❌ | 186 | 2,126 | 2,531 | 91% | 93% |
| 1419 | 2501.03254 | cs | 5 | 3 | 0.572 | ✅ | ✅ | ❌ | 2,115 | 2,284 | 2,531 | 7% | 16% |
| 1420 | 2501.03254 | cs | 3 | 2 | 0.722 | ✅ | ✅ | ✅ | 1,850 | 1,874 | 2,531 | 1% | 27% |
| 1421 | 2504.06268 | cs | 5 | 3 | 0.569 | ✅ | ✅ | ❌ | 549 | 1,018 | 2,318 | 46% | 76% |
| 1422 | 2504.06268 | cs | 6 | 3 | 0.461 | ✅ | ❌ | ❌ | 1,060 | 1,885 | 2,318 | 44% | 54% |
| 1423 | 2504.06268 | cs | 6 | 4 | 0.511 | ✅ | ✅ | ❌ | 1,535 | 1,885 | 2,318 | 19% | 34% |
| 1424 | 2504.06268 | cs | 5 | 3 | 0.644 | ✅ | ✅ | ❌ | 549 | 1,018 | 2,318 | 46% | 76% |
| 1425 | 2412.05250 | math | 9 | 5 | 0.783 | ✅ | ✅ | ✅ | 441 | 719 | 2,531 | 39% | 83% |
| 1426 | 2412.05250 | math | 5 | 3 | 0.146 | ❌ | ❌ | ❌ | 620 | 741 | 2,531 | 16% | 76% |
| 1427 | 2412.05250 | math | 7 | 4 | 0.403 | ✅ | ❌ | ❌ | 448 | 602 | 2,531 | 26% | 82% |
| 1428 | 2412.05250 | math | 7 | 4 | 0.179 | ❌ | ❌ | ❌ | 550 | 718 | 2,531 | 23% | 78% |
| 1429 | 2412.06942 | math | 7 | 4 | 0.730 | ✅ | ✅ | ✅ | 617 | 734 | 2,316 | 16% | 73% |
| 1430 | 2412.06942 | math | 7 | 4 | 0.326 | ✅ | ❌ | ❌ | 471 | 617 | 2,316 | 24% | 80% |
| 1431 | 2412.06942 | math | 7 | 4 | 0.689 | ✅ | ✅ | ❌ | 606 | 734 | 2,316 | 17% | 74% |
| 1432 | 2412.06942 | math | 7 | 4 | 0.452 | ✅ | ❌ | ❌ | 524 | 617 | 2,316 | 15% | 77% |
| 1433 | 2412.11897 | math | 17 | 9 | 0.144 | ❌ | ❌ | ❌ | 812 | 1,390 | 2,316 | 42% | 65% |
| 1434 | 2412.11897 | math | 19 | 10 | 0.250 | ❌ | ❌ | ❌ | 596 | 1,157 | 2,316 | 48% | 74% |
| 1435 | 2412.11897 | math | 20 | 10 | 0.087 | ❌ | ❌ | ❌ | 922 | 1,751 | 2,316 | 47% | 60% |
| 1436 | 2412.11897 | math | 15 | 8 | 0.454 | ✅ | ❌ | ❌ | 731 | 1,161 | 2,316 | 37% | 68% |
| 1437 | 2412.12319 | math | 14 | 7 | 0.313 | ✅ | ❌ | ❌ | 635 | 1,160 | 2,531 | 45% | 75% |
| 1438 | 2412.12319 | math | 18 | 9 | 0.210 | ❌ | ❌ | ❌ | 789 | 1,320 | 2,531 | 40% | 69% |
| 1439 | 2412.12319 | math | 17 | 9 | 0.213 | ❌ | ❌ | ❌ | 738 | 1,022 | 2,531 | 28% | 71% |
| 1440 | 2412.12319 | math | 12 | 8 | 0.251 | ✅ | ❌ | ❌ | 958 | 1,202 | 2,531 | 20% | 62% |
| 1441 | 2412.12372 | math | 22 | 11 | 0.212 | ❌ | ❌ | ❌ | 764 | 1,556 | 2,531 | 51% | 70% |
| 1442 | 2412.12372 | math | 25 | 13 | 0.042 | ❌ | ❌ | ❌ | 836 | 1,513 | 2,531 | 45% | 67% |
| 1443 | 2412.12372 | math | 25 | 13 | 0.088 | ❌ | ❌ | ❌ | 798 | 1,513 | 2,531 | 47% | 68% |
| 1444 | 2412.12372 | math | 19 | 10 | 0.379 | ✅ | ❌ | ❌ | 1,029 | 1,587 | 2,531 | 35% | 59% |
| 1445 | 2412.12446 | math | 13 | 7 | 0.172 | ❌ | ❌ | ❌ | 777 | 1,447 | 2,316 | 46% | 66% |
| 1446 | 2412.12446 | math | 12 | 8 | 0.349 | ✅ | ❌ | ❌ | 1,404 | 1,825 | 2,316 | 23% | 39% |
| 1447 | 2412.12446 | math | 11 | 6 | 0.372 | ✅ | ❌ | ❌ | 1,286 | 1,996 | 2,316 | 36% | 44% |
| 1448 | 2412.12446 | math | 10 | 5 | 0.540 | ✅ | ✅ | ❌ | 947 | 1,778 | 2,316 | 47% | 59% |
| 1449 | 2412.17167 | math | 20 | 11 | 0.196 | ❌ | ❌ | ❌ | 486 | 598 | 2,316 | 19% | 79% |
| 1450 | 2412.17167 | math | 20 | 12 | 0.608 | ✅ | ✅ | ❌ | 508 | 598 | 2,316 | 15% | 78% |
| 1451 | 2412.17167 | math | 21 | 11 | 0.571 | ✅ | ✅ | ❌ | 662 | 1,065 | 2,316 | 38% | 71% |
| 1452 | 2412.17167 | math | 20 | 10 | 0.534 | ✅ | ✅ | ❌ | 496 | 598 | 2,316 | 17% | 79% |
| 1453 | 2412.20318 | math | 26 | 13 | 0.132 | ❌ | ❌ | ❌ | 591 | 1,219 | 2,531 | 52% | 77% |
| 1454 | 2412.20318 | math | 14 | 7 | 0.371 | ✅ | ❌ | ❌ | 814 | 1,011 | 2,531 | 19% | 68% |
| 1455 | 2412.20318 | math | 26 | 13 | 0.113 | ❌ | ❌ | ❌ | 584 | 1,219 | 2,531 | 52% | 77% |
| 1456 | 2412.20318 | math | 18 | 9 | 0.193 | ❌ | ❌ | ❌ | 797 | 1,329 | 2,531 | 40% | 69% |
| 1457 | 2412.20966 | math | 17 | 9 | 0.101 | ❌ | ❌ | ❌ | 479 | 1,002 | 2,531 | 52% | 81% |
| 1458 | 2412.20966 | math | 12 | 6 | 0.366 | ✅ | ❌ | ❌ | 842 | 1,158 | 2,531 | 27% | 67% |
| 1459 | 2412.20966 | math | 17 | 9 | 0.698 | ✅ | ✅ | ❌ | 481 | 1,002 | 2,531 | 52% | 81% |
| 1460 | 2412.20966 | math | 6 | 3 | 0.429 | ✅ | ❌ | ❌ | 679 | 709 | 2,531 | 4% | 73% |
| 1461 | 2501.03236 | math | 14 | 7 | 0.124 | ❌ | ❌ | ❌ | 615 | 904 | 2,531 | 32% | 76% |
| 1462 | 2501.03236 | math | 17 | 9 | 0.149 | ❌ | ❌ | ❌ | 591 | 843 | 2,531 | 30% | 77% |
| 1463 | 2501.03236 | math | 16 | 8 | 0.102 | ❌ | ❌ | ❌ | 378 | 625 | 2,531 | 40% | 85% |
| 1464 | 2501.03236 | math | 11 | 6 | 0.129 | ❌ | ❌ | ❌ | 709 | 1,022 | 2,531 | 31% | 72% |
| 1465 | 2409.18430 | physics | 2 | 1 | 0.297 | ✅ | ❌ | ❌ | 196 | 1,609 | 2,316 | 88% | 92% |
| 1466 | 2409.18430 | physics | 2 | 1 | 0.364 | ✅ | ❌ | ❌ | 2,283 | 2,582 | 2,316 | 12% | 1% |
| 1467 | 2409.18430 | physics | 2 | 1 | 0.573 | ✅ | ✅ | ❌ | 2,283 | 2,582 | 2,316 | 12% | 1% |
| 1468 | 2409.18430 | physics | 2 | 1 | 0.625 | ✅ | ✅ | ❌ | 2,843 | 2,974 | 2,316 | 4% | -23% |
| 1469 | 2410.23529 | physics | 4 | 2 | 0.516 | ✅ | ✅ | ❌ | 496 | 603 | 2,531 | 18% | 80% |
| 1470 | 2410.23529 | physics | 2 | 1 | 0.800 | ✅ | ✅ | ✅ | 2,217 | 2,233 | 2,531 | 1% | 12% |
| 1471 | 2410.23529 | physics | 4 | 2 | 0.526 | ✅ | ✅ | ❌ | 496 | 603 | 2,531 | 18% | 80% |
| 1472 | 2410.23529 | physics | 4 | 2 | 0.040 | ❌ | ❌ | ❌ | 2,130 | 3,830 | 2,531 | 44% | 16% |
| 1473 | 2411.15169 | physics | 7 | 4 | 0.410 | ✅ | ❌ | ❌ | 1,480 | 1,610 | 2,531 | 8% | 42% |
| 1474 | 2411.15169 | physics | 12 | 6 | 0.599 | ✅ | ✅ | ❌ | 1,502 | 1,844 | 2,531 | 19% | 41% |
| 1475 | 2411.15169 | physics | 7 | 4 | 0.578 | ✅ | ✅ | ❌ | 1,480 | 1,610 | 2,531 | 8% | 42% |
| 1476 | 2411.15169 | physics | 12 | 6 | 0.552 | ✅ | ✅ | ❌ | 1,523 | 1,844 | 2,531 | 17% | 40% |
| 1477 | 2412.10069 | physics | 2 | 1 | 0.660 | ✅ | ✅ | ❌ | 2,719 | 2,775 | 2,531 | 2% | -7% |
| 1478 | 2412.10069 | physics | 4 | 2 | 0.575 | ✅ | ✅ | ❌ | 2,311 | 2,499 | 2,531 | 8% | 9% |
| 1479 | 2412.10069 | physics | 2 | 1 | 0.050 | ❌ | ❌ | ❌ | 56 | 2,775 | 2,531 | 98% | 98% |
| 1480 | 2412.10069 | physics | 3 | 2 | 0.744 | ✅ | ✅ | ✅ | 2,763 | 2,888 | 2,531 | 4% | -9% |
| 1481 | 2412.14319 | physics | 20 | 10 | 0.125 | ❌ | ❌ | ❌ | 754 | 1,147 | 2,531 | 34% | 70% |
| 1482 | 2412.14319 | physics | 8 | 4 | 0.413 | ✅ | ❌ | ❌ | 540 | 579 | 2,531 | 7% | 79% |
| 1483 | 2412.14319 | physics | 12 | 6 | 0.323 | ✅ | ❌ | ❌ | 379 | 572 | 2,531 | 34% | 85% |
| 1484 | 2412.14319 | physics | 14 | 7 | 0.132 | ❌ | ❌ | ❌ | 501 | 1,165 | 2,531 | 57% | 80% |
| 1485 | 2412.14976 | physics | 6 | 4 | 0.653 | ✅ | ✅ | ❌ | 2,426 | 2,435 | 2,531 | 0% | 4% |
| 1486 | 2412.14976 | physics | 11 | 6 | 0.676 | ✅ | ✅ | ❌ | 2,617 | 2,927 | 2,531 | 11% | -3% |
| 1487 | 2412.14976 | physics | 9 | 5 | 0.514 | ✅ | ✅ | ❌ | 2,525 | 2,638 | 2,531 | 4% | 0% |
| 1488 | 2412.14976 | physics | 13 | 7 | 0.596 | ✅ | ✅ | ❌ | 2,165 | 2,558 | 2,531 | 15% | 14% |
| 1489 | 2412.16030 | physics | 10 | 5 | 0.388 | ✅ | ❌ | ❌ | 934 | 1,436 | 2,531 | 35% | 63% |
| 1490 | 2412.16030 | physics | 28 | 14 | 0.239 | ❌ | ❌ | ❌ | 1,094 | 1,922 | 2,531 | 43% | 57% |
| 1491 | 2412.16030 | physics | 28 | 14 | 0.275 | ✅ | ❌ | ❌ | 1,247 | 1,922 | 2,531 | 35% | 51% |
| 1492 | 2412.16030 | physics | 18 | 9 | 0.534 | ✅ | ✅ | ❌ | 1,074 | 1,518 | 2,531 | 29% | 58% |
| 1493 | 2412.17161 | physics | 8 | 5 | 0.570 | ✅ | ✅ | ❌ | 1,721 | 2,308 | 2,531 | 25% | 32% |
| 1494 | 2412.17161 | physics | 19 | 10 | 0.615 | ✅ | ✅ | ❌ | 796 | 1,038 | 2,531 | 23% | 69% |
| 1495 | 2412.17161 | physics | 12 | 6 | 0.397 | ✅ | ❌ | ❌ | 1,817 | 2,351 | 2,531 | 23% | 28% |
| 1496 | 2412.17161 | physics | 8 | 4 | 0.524 | ✅ | ✅ | ❌ | 1,669 | 2,308 | 2,531 | 28% | 34% |
| 1497 | 2501.00176 | physics | 6 | 3 | 0.628 | ✅ | ✅ | ❌ | 3,118 | 3,172 | 2,531 | 2% | -23% |
| 1498 | 2501.00176 | physics | 8 | 4 | 0.542 | ✅ | ✅ | ❌ | 2,270 | 3,077 | 2,531 | 26% | 10% |
| 1499 | 2501.00176 | physics | 7 | 4 | 0.631 | ✅ | ✅ | ❌ | 3,330 | 3,899 | 2,531 | 15% | -32% |
| 1500 | 2501.00176 | physics | 7 | 4 | 0.768 | ✅ | ✅ | ✅ | 3,179 | 3,557 | 2,531 | 11% | -26% |
| 1501 | 2501.00475 | physics | 24 | 12 | 0.274 | ✅ | ❌ | ❌ | 1,038 | 1,506 | 2,531 | 31% | 59% |
| 1502 | 2501.00475 | physics | 24 | 12 | 0.040 | ❌ | ❌ | ❌ | 774 | 1,815 | 2,531 | 57% | 69% |
| 1503 | 2501.00475 | physics | 17 | 9 | 0.849 | ✅ | ✅ | ✅ | 2,059 | 2,180 | 2,531 | 6% | 19% |
| 1504 | 2501.00475 | physics | 24 | 12 | 0.350 | ✅ | ❌ | ❌ | 920 | 1,506 | 2,531 | 39% | 64% |
| 1505 | 2403.03335 | q-bio | 3 | 2 | 0.193 | ❌ | ❌ | ❌ | 340 | 371 | 2,531 | 8% | 87% |
| 1506 | 2403.03335 | q-bio | 3 | 2 | 0.759 | ✅ | ✅ | ✅ | 378 | 385 | 2,531 | 2% | 85% |
| 1507 | 2403.03335 | q-bio | 4 | 3 | 0.546 | ✅ | ✅ | ❌ | 2,135 | 2,244 | 2,531 | 5% | 16% |
| 1508 | 2403.03335 | q-bio | 4 | 2 | 0.049 | ❌ | ❌ | ❌ | 93 | 2,244 | 2,531 | 96% | 96% |
| 1509 | 2404.05865 | q-bio | 4 | 2 | 0.737 | ✅ | ✅ | ✅ | 3,812 | 3,868 | 2,531 | 1% | -51% |
| 1510 | 2404.05865 | q-bio | 5 | 3 | 0.837 | ✅ | ✅ | ✅ | 3,993 | 4,059 | 2,531 | 2% | -58% |
| 1511 | 2404.05865 | q-bio | 4 | 2 | 0.000 | ❌ | ❌ | ❌ | 1,934 | 3,868 | 2,531 | 50% | 24% |
| 1512 | 2404.05865 | q-bio | 4 | 2 | 0.599 | ✅ | ✅ | ❌ | 1,934 | 3,868 | 2,531 | 50% | 24% |
| 1513 | 2405.17578 | q-bio | 7 | 4 | 0.269 | ✅ | ❌ | ❌ | 1,883 | 2,013 | 2,531 | 6% | 26% |
| 1514 | 2405.17578 | q-bio | 6 | 3 | 0.220 | ❌ | ❌ | ❌ | 765 | 1,299 | 2,531 | 41% | 70% |
| 1515 | 2405.17578 | q-bio | 6 | 4 | 0.124 | ❌ | ❌ | ❌ | 755 | 1,299 | 2,531 | 42% | 70% |
| 1516 | 2409.05340 | q-bio | 7 | 4 | 0.746 | ✅ | ✅ | ✅ | 4,391 | 4,511 | 2,531 | 3% | -73% |
| 1517 | 2409.05340 | q-bio | 7 | 4 | 0.746 | ✅ | ✅ | ✅ | 4,391 | 4,511 | 2,531 | 3% | -73% |
| 1518 | 2409.05340 | q-bio | 7 | 5 | 0.746 | ✅ | ✅ | ✅ | 4,460 | 4,511 | 2,531 | 1% | -76% |
| 1519 | 2409.05340 | q-bio | 7 | 4 | 0.743 | ✅ | ✅ | ✅ | 4,406 | 4,511 | 2,531 | 2% | -74% |
| 1520 | 2410.10919 | q-bio | 2 | 1 | 0.017 | ❌ | ❌ | ❌ | 32 | 2,841 | 2,316 | 99% | 99% |
| 1521 | 2410.10919 | q-bio | 2 | 1 | 0.846 | ✅ | ✅ | ✅ | 3,250 | 3,270 | 2,316 | 1% | -40% |
| 1522 | 2410.10919 | q-bio | 8 | 5 | 0.192 | ❌ | ❌ | ❌ | 554 | 1,960 | 2,316 | 72% | 76% |
| 1523 | 2410.10919 | q-bio | 5 | 5 | 0.625 | ✅ | ✅ | ❌ | 3,585 | 3,585 | 2,316 | 0% | -55% |
| 1524 | 2411.12087 | q-bio | 9 | 5 | 0.102 | ❌ | ❌ | ❌ | 436 | 1,061 | 2,531 | 59% | 83% |
| 1525 | 2411.12087 | q-bio | 10 | 6 | 0.617 | ✅ | ✅ | ❌ | 482 | 788 | 2,531 | 39% | 81% |
| 1526 | 2411.12087 | q-bio | 7 | 5 | 0.365 | ✅ | ❌ | ❌ | 509 | 879 | 2,531 | 42% | 80% |
| 1527 | 2411.12087 | q-bio | 7 | 4 | 0.740 | ✅ | ✅ | ✅ | 579 | 879 | 2,531 | 34% | 77% |
| 1528 | 2411.12370 | q-bio | 6 | 4 | 0.733 | ✅ | ✅ | ✅ | 2,947 | 3,052 | 2,316 | 3% | -27% |
| 1529 | 2411.12370 | q-bio | 6 | 3 | 0.755 | ✅ | ✅ | ✅ | 2,934 | 3,052 | 2,316 | 4% | -27% |
| 1530 | 2411.12370 | q-bio | 2 | 1 | 0.128 | ❌ | ❌ | ❌ | 225 | 3,045 | 2,316 | 93% | 90% |
| 1531 | 2411.12370 | q-bio | 2 | 2 | 0.734 | ✅ | ✅ | ✅ | 3,585 | 3,585 | 2,316 | 0% | -55% |
| 1532 | 2411.14726 | q-bio | 12 | 6 | 0.393 | ✅ | ❌ | ❌ | 2,083 | 2,220 | 2,531 | 6% | 18% |
| 1533 | 2411.14726 | q-bio | 15 | 8 | 0.432 | ✅ | ❌ | ❌ | 1,461 | 1,673 | 2,531 | 13% | 42% |
| 1534 | 2411.14726 | q-bio | 12 | 6 | 0.366 | ✅ | ❌ | ❌ | 1,725 | 2,220 | 2,531 | 22% | 32% |
| 1535 | 2411.14726 | q-bio | 7 | 4 | 0.579 | ✅ | ✅ | ❌ | 563 | 587 | 2,531 | 4% | 78% |
| 1536 | 2411.16084 | q-bio | 3 | 2 | 0.438 | ✅ | ❌ | ❌ | 152 | 1,070 | 2,531 | 86% | 94% |
| 1537 | 2411.16084 | q-bio | 3 | 2 | 0.579 | ✅ | ✅ | ❌ | 152 | 1,070 | 2,531 | 86% | 94% |
| 1538 | 2411.16084 | q-bio | 2 | 1 | 0.663 | ✅ | ✅ | ❌ | 2,822 | 2,845 | 2,531 | 1% | -11% |
| 1539 | 2411.16084 | q-bio | 2 | 2 | 0.678 | ✅ | ✅ | ❌ | 2,454 | 2,454 | 2,531 | 0% | 3% |
| 1540 | 2412.15227 | q-bio | 7 | 4 | 0.511 | ✅ | ✅ | ❌ | 745 | 886 | 2,531 | 16% | 71% |
| 1541 | 2412.15227 | q-bio | 7 | 4 | 0.567 | ✅ | ✅ | ❌ | 1,212 | 1,574 | 2,531 | 23% | 52% |
| 1542 | 2412.15227 | q-bio | 7 | 4 | 0.513 | ✅ | ✅ | ❌ | 1,120 | 1,574 | 2,531 | 29% | 56% |
| 1543 | 2412.15227 | q-bio | 7 | 4 | 0.279 | ✅ | ❌ | ❌ | 749 | 886 | 2,531 | 15% | 70% |
| 1544 | 2401.05713 | q-fin | 13 | 7 | 0.448 | ✅ | ❌ | ❌ | 1,402 | 2,147 | 2,316 | 35% | 39% |
| 1545 | 2401.05713 | q-fin | 17 | 9 | 0.093 | ❌ | ❌ | ❌ | 690 | 1,655 | 2,316 | 58% | 70% |
| 1546 | 2401.05713 | q-fin | 10 | 5 | 0.562 | ✅ | ✅ | ❌ | 630 | 664 | 2,316 | 5% | 73% |
| 1547 | 2401.05713 | q-fin | 16 | 9 | 0.139 | ❌ | ❌ | ❌ | 898 | 1,615 | 2,316 | 44% | 61% |
| 1548 | 2410.22346 | q-fin | 12 | 6 | 0.511 | ✅ | ✅ | ❌ | 1,291 | 3,034 | 2,531 | 57% | 49% |
| 1549 | 2410.22346 | q-fin | 9 | 6 | 0.422 | ✅ | ❌ | ❌ | 1,962 | 1,984 | 2,531 | 1% | 22% |
| 1550 | 2410.22346 | q-fin | 12 | 6 | 0.459 | ✅ | ❌ | ❌ | 1,891 | 3,034 | 2,531 | 38% | 25% |
| 1551 | 2410.22346 | q-fin | 12 | 6 | 0.543 | ✅ | ✅ | ❌ | 1,412 | 2,329 | 2,531 | 39% | 44% |
| 1552 | 2411.08145 | q-fin | 4 | 2 | 0.395 | ✅ | ❌ | ❌ | 2,311 | 4,605 | 2,531 | 50% | 9% |
| 1553 | 2411.08145 | q-fin | 4 | 3 | 0.846 | ✅ | ✅ | ✅ | 4,860 | 4,894 | 2,531 | 1% | -92% |
| 1554 | 2411.08145 | q-fin | 4 | 3 | 0.676 | ✅ | ✅ | ❌ | 4,860 | 4,894 | 2,531 | 1% | -92% |
| 1555 | 2411.08145 | q-fin | 10 | 5 | 0.406 | ✅ | ❌ | ❌ | 698 | 1,208 | 2,531 | 42% | 72% |
| 1556 | 2411.08382 | q-fin | 11 | 6 | 0.657 | ✅ | ✅ | ❌ | 2,263 | 2,341 | 2,531 | 3% | 11% |
| 1557 | 2411.08382 | q-fin | 9 | 5 | 0.499 | ✅ | ❌ | ❌ | 2,961 | 3,154 | 2,531 | 6% | -17% |
| 1558 | 2411.08382 | q-fin | 10 | 5 | 0.606 | ✅ | ✅ | ❌ | 2,028 | 2,377 | 2,531 | 15% | 20% |
| 1559 | 2411.08382 | q-fin | 24 | 13 | 0.389 | ✅ | ❌ | ❌ | 1,797 | 2,027 | 2,531 | 11% | 29% |
| 1560 | 2411.08804 | q-fin | 8 | 4 | 0.748 | ✅ | ✅ | ✅ | 1,158 | 1,927 | 2,531 | 40% | 54% |
| 1561 | 2411.08804 | q-fin | 8 | 4 | 0.831 | ✅ | ✅ | ✅ | 1,582 | 1,927 | 2,531 | 18% | 37% |
| 1562 | 2411.08804 | q-fin | 3 | 2 | 0.543 | ✅ | ✅ | ❌ | 948 | 954 | 2,531 | 1% | 63% |
| 1563 | 2411.08804 | q-fin | 3 | 2 | 0.700 | ✅ | ✅ | ✅ | 948 | 954 | 2,531 | 1% | 63% |
| 1564 | 2412.12458 | q-fin | 4 | 2 | 0.799 | ✅ | ✅ | ✅ | 2,168 | 3,840 | 2,531 | 44% | 14% |
| 1565 | 2412.12458 | q-fin | 4 | 2 | 0.591 | ✅ | ✅ | ❌ | 2,409 | 2,592 | 2,531 | 7% | 5% |
| 1566 | 2412.12458 | q-fin | 2 | 1 | 0.648 | ✅ | ✅ | ❌ | 2,331 | 2,343 | 2,531 | 1% | 8% |
| 1567 | 2412.12458 | q-fin | 4 | 2 | 0.419 | ✅ | ❌ | ❌ | 1,658 | 3,783 | 2,531 | 56% | 34% |
| 1568 | 2412.13101 | q-fin | 4 | 2 | 0.054 | ❌ | ❌ | ❌ | 141 | 3,034 | 2,316 | 95% | 94% |
| 1569 | 2412.13101 | q-fin | 13 | 8 | 0.376 | ✅ | ❌ | ❌ | 750 | 989 | 2,316 | 24% | 68% |
| 1570 | 2412.13101 | q-fin | 13 | 7 | 0.401 | ✅ | ❌ | ❌ | 744 | 1,095 | 2,316 | 32% | 68% |
| 1571 | 2412.13101 | q-fin | 11 | 6 | 0.257 | ✅ | ❌ | ❌ | 754 | 906 | 2,316 | 17% | 67% |
| 1572 | 2412.16122 | q-fin | 5 | 3 | 0.736 | ✅ | ✅ | ✅ | 1,075 | 1,176 | 2,531 | 9% | 58% |
| 1573 | 2412.16122 | q-fin | 5 | 3 | 0.652 | ✅ | ✅ | ❌ | 999 | 1,176 | 2,531 | 15% | 61% |
| 1574 | 2412.16122 | q-fin | 3 | 2 | 0.653 | ✅ | ✅ | ❌ | 2,899 | 3,015 | 2,531 | 4% | -15% |
| 1575 | 2412.16122 | q-fin | 5 | 3 | 0.365 | ✅ | ❌ | ❌ | 973 | 1,289 | 2,531 | 25% | 62% |
| 1576 | 2412.16160 | q-fin | 9 | 5 | 0.547 | ✅ | ✅ | ❌ | 1,828 | 2,823 | 2,531 | 35% | 28% |
| 1577 | 2412.16160 | q-fin | 2 | 1 | 0.029 | ❌ | ❌ | ❌ | 3,525 | 3,525 | 2,531 | 0% | -39% |
| 1578 | 2412.16160 | q-fin | 2 | 2 | 0.940 | ✅ | ✅ | ✅ | 3,500 | 3,500 | 2,531 | 0% | -38% |
| 1579 | 2412.16160 | q-fin | 9 | 5 | 0.404 | ✅ | ❌ | ❌ | 2,342 | 2,823 | 2,531 | 17% | 7% |
| 1580 | 2412.16927 | q-fin | 23 | 14 | 0.575 | ✅ | ✅ | ❌ | 2,086 | 2,161 | 2,531 | 3% | 18% |
| 1581 | 2412.16927 | q-fin | 10 | 6 | 0.621 | ✅ | ✅ | ❌ | 1,360 | 1,420 | 2,531 | 4% | 46% |
| 1582 | 2412.16927 | q-fin | 6 | 3 | 0.590 | ✅ | ✅ | ❌ | 3,007 | 3,062 | 2,531 | 2% | -19% |
| 1583 | 2412.16927 | q-fin | 7 | 4 | 0.601 | ✅ | ✅ | ❌ | 2,875 | 3,121 | 2,531 | 8% | -14% |
| 1584 | 2309.06983 | stat | 6 | 3 | 0.601 | ✅ | ✅ | ❌ | 200 | 383 | 2,531 | 48% | 92% |
| 1585 | 2309.06983 | stat | 6 | 3 | 0.726 | ✅ | ✅ | ✅ | 298 | 383 | 2,531 | 22% | 88% |
| 1586 | 2309.06983 | stat | 4 | 2 | 0.154 | ❌ | ❌ | ❌ | 179 | 383 | 2,531 | 53% | 93% |
| 1587 | 2309.06983 | stat | 4 | 2 | 0.434 | ✅ | ❌ | ❌ | 252 | 383 | 2,531 | 34% | 90% |
| 1588 | 2312.12645 | stat | 4 | 2 | 0.289 | ✅ | ❌ | ❌ | 430 | 1,961 | 2,316 | 78% | 81% |
| 1589 | 2312.12645 | stat | 4 | 3 | 0.731 | ✅ | ✅ | ✅ | 1,928 | 1,961 | 2,316 | 2% | 17% |
| 1590 | 2312.12645 | stat | 6 | 3 | 0.600 | ✅ | ✅ | ❌ | 266 | 289 | 2,316 | 8% | 89% |
| 1591 | 2312.12645 | stat | 8 | 4 | 0.803 | ✅ | ✅ | ✅ | 542 | 597 | 2,316 | 9% | 77% |
| 1592 | 2405.20601 | stat | 4 | 2 | 0.466 | ✅ | ❌ | ❌ | 512 | 858 | 2,531 | 40% | 80% |
| 1593 | 2405.20601 | stat | 4 | 2 | 0.488 | ✅ | ❌ | ❌ | 1,979 | 3,889 | 2,531 | 49% | 22% |
| 1594 | 2405.20601 | stat | 6 | 3 | 0.792 | ✅ | ✅ | ✅ | 1,756 | 2,038 | 2,531 | 14% | 31% |
| 1595 | 2405.20601 | stat | 4 | 2 | 0.312 | ✅ | ❌ | ❌ | 414 | 858 | 2,531 | 52% | 84% |
| 1596 | 2407.10577 | stat | 17 | 9 | 0.125 | ❌ | ❌ | ❌ | 543 | 1,165 | 2,316 | 53% | 77% |
| 1597 | 2407.10577 | stat | 19 | 10 | 0.149 | ❌ | ❌ | ❌ | 675 | 1,182 | 2,316 | 43% | 71% |
| 1598 | 2407.10577 | stat | 17 | 9 | 0.119 | ❌ | ❌ | ❌ | 834 | 1,165 | 2,316 | 28% | 64% |
| 1599 | 2409.14197 | stat | 7 | 4 | 0.546 | ✅ | ✅ | ❌ | 3,342 | 3,474 | 2,531 | 4% | -32% |
| 1600 | 2409.14197 | stat | 7 | 4 | 0.563 | ✅ | ✅ | ❌ | 3,348 | 3,474 | 2,531 | 4% | -32% |
| 1601 | 2409.14197 | stat | 7 | 4 | 0.566 | ✅ | ✅ | ❌ | 3,325 | 3,474 | 2,531 | 4% | -31% |
| 1602 | 2409.14197 | stat | 8 | 4 | 0.826 | ✅ | ✅ | ✅ | 1,835 | 1,974 | 2,531 | 7% | 27% |
| 1603 | 2410.12930 | stat | 6 | 3 | 0.274 | ✅ | ❌ | ❌ | 306 | 512 | 2,531 | 40% | 88% |
| 1604 | 2410.12930 | stat | 3 | 2 | 0.458 | ✅ | ❌ | ❌ | 603 | 723 | 2,531 | 17% | 76% |
| 1605 | 2410.12930 | stat | 4 | 2 | 0.434 | ✅ | ❌ | ❌ | 165 | 583 | 2,531 | 72% | 93% |
| 1606 | 2410.12930 | stat | 4 | 2 | 0.565 | ✅ | ✅ | ❌ | 473 | 636 | 2,531 | 26% | 81% |
| 1607 | 2411.04729 | stat | 7 | 4 | 0.395 | ✅ | ❌ | ❌ | 454 | 780 | 2,316 | 42% | 80% |
| 1608 | 2411.04729 | stat | 7 | 4 | 0.586 | ✅ | ✅ | ❌ | 1,137 | 1,226 | 2,316 | 7% | 51% |
| 1609 | 2411.04729 | stat | 9 | 5 | 0.227 | ❌ | ❌ | ❌ | 502 | 918 | 2,316 | 45% | 78% |
| 1610 | 2411.04729 | stat | 7 | 4 | 0.597 | ✅ | ✅ | ❌ | 1,137 | 1,226 | 2,316 | 7% | 51% |
| 1611 | 2412.10296 | stat | 23 | 12 | 0.772 | ✅ | ✅ | ✅ | 748 | 1,120 | 2,316 | 33% | 68% |
| 1612 | 2412.10296 | stat | 15 | 8 | 0.090 | ❌ | ❌ | ❌ | 646 | 976 | 2,316 | 34% | 72% |
| 1613 | 2412.10296 | stat | 10 | 5 | 0.476 | ✅ | ❌ | ❌ | 734 | 1,008 | 2,316 | 27% | 68% |
| 1614 | 2412.10296 | stat | 8 | 4 | 0.389 | ✅ | ❌ | ❌ | 766 | 992 | 2,316 | 23% | 67% |
| 1615 | 2412.11303 | stat | 10 | 6 | 0.786 | ✅ | ✅ | ✅ | 2,652 | 3,033 | 2,531 | 13% | -5% |
| 1616 | 2412.11303 | stat | 10 | 5 | 0.788 | ✅ | ✅ | ✅ | 2,354 | 3,033 | 2,531 | 22% | 7% |
| 1617 | 2412.11303 | stat | 8 | 4 | 0.543 | ✅ | ✅ | ❌ | 1,115 | 1,365 | 2,531 | 18% | 56% |
| 1618 | 2412.11303 | stat | 9 | 5 | 0.377 | ✅ | ❌ | ❌ | 2,027 | 2,220 | 2,531 | 9% | 20% |
| 1619 | 2412.15633 | stat | 5 | 3 | 0.631 | ✅ | ✅ | ❌ | 1,147 | 2,079 | 2,316 | 45% | 50% |
| 1620 | 2412.15633 | stat | 13 | 7 | 0.224 | ❌ | ❌ | ❌ | 814 | 1,180 | 2,316 | 31% | 65% |
| 1621 | 2412.15633 | stat | 10 | 6 | 0.465 | ✅ | ❌ | ❌ | 1,106 | 1,296 | 2,316 | 15% | 52% |
| 1622 | 2412.15633 | stat | 11 | 6 | 0.234 | ❌ | ❌ | ❌ | 1,201 | 1,542 | 2,316 | 22% | 48% |
| **Total** | | | **17352** | **9251** | | | | | **1,974,263** | **2,678,723** | **4,003,039** | **26%** | **51%** |

## Summary

- **Mean IoU:** 0.569
- **IoU@0.25:** 1359/1619 (83.9%)
- **IoU@0.5:** 968/1619 (59.8%)
- **IoU@0.7:** 585/1619 (36.1%)
- **Failed:** 4

**Token Totals:** Selected 1,974,263 | All OCR 2,678,723 | Full Image 4,003,039

**Savings:** 26.3% vs All OCR | 50.7% vs Full Image

